Beam functions for $N$-jettiness at N$^3$LO in perturbative QCD

We present a calculation of all matching coefficients for $N$-jettiness beam functions at next-to-next-to-next-to-leading order (N$^3$LO) in perturbative quantum chromodynamics (QCD). Our computation is performed starting from the respective collinear splitting kernels, which we integrate using the axial gauge. We use reverse unitarity to map the relevant phase-space integrals to loop integrals, which allows us to employ multi-loop techniques including integration-by-parts identities and differential equations. We find a canonical basis and use an algorithm to establish non-trivial partial fraction relations among the resulting master integrals, which allows us to reduce their number substantially. By use of regularity conditions, we express all necessary boundary constants in terms of an independent set, which we compute by direct integration of the corresponding integrals in the soft limit. In this way, we provide an entirely independent calculation of the matching coefficients which were previously computed in arXiv:2006.03056.

==> anc/Zg.m <==
(*
Beam functions for N-jettiness at N3LO in perturbative QCD
D. Baranowski, A. Behring, K. Melnikov, L. Tancredi, C. Wever

This file contains the expressions for the renormalisation constant Zg
through O(as^3).

Notation:
as = gs^2/(4*Pi)^2 with gs being the strong coupling constant renormalised
     in the MSbar scheme
Nc - number of colours in QCD
nf - number of massless quark flavours
ep - dimensional regularisation parameter (d=4-2*ep)
t  - transverse virtuality (see Eq. (2.8))
mu2=mu^2 with mu being the renormalisation scale
delta[t] - delta distribution in t
plusL[k,t/mu2] = 1/mu2*[Log[t/mu2]^k/(t/mu2)]_+ (plus distribution in t as
     defined in Eq. (2.84))
*)

delta[t] + as*((-4*nf*TF*delta[t])/(3*ep) + 
   CA*((4/ep^2 + 11/(3*ep))*delta[t] - (4*plusL[0, t/mu2])/ep)) + 
 as^2*((-2*CF*nf*TF*delta[t])/ep + 
   CA*nf*TF*((-4/(3*ep^3) - 20/(9*ep^2) + (-184/27 + (2*Pi^2)/9)/ep)*delta[t] + 
     (8/(3*ep^2) + 40/(9*ep))*plusL[0, t/mu2]) + 
   CA^2*((-16/ep^3 - 22/(3*ep^2) + (-134/9 + (2*Pi^2)/3)/ep)*plusL[0, t/mu2] + 
     (16*plusL[1, t/mu2])/ep^2 + delta[t]*(8/ep^4 + 11/(3*ep^3) + 
       (67/9 - (5*Pi^2)/3)/ep^2 + (548/27 - (11*Pi^2)/18 - 8*Zeta[3])/ep))) + 
 as^3*((2*CF^2*nf*TF*delta[t])/(3*ep) + CF*(-8/(9*ep^2) + 44/(27*ep))*nf^2*TF^2*
    delta[t] + CA^2*nf*TF*((-320*plusL[1, t/mu2])/(9*ep^2) + 
     delta[t]*(16/(3*ep^5) - 280/(81*ep^4) + (-3256/243 + (68*Pi^2)/81)/ep^3 + 
       (-2684/243 + (1012*Pi^2)/243 - (128*Zeta[3])/27)/ep^2 + 
       (-42557/2187 + (2612*Pi^2)/729 - (154*Pi^4)/405 + (16*Zeta[3])/81)/ep) + 
     plusL[0, t/mu2]*(-16/(3*ep^4) + 544/(27*ep^3) + (2464/81 - (32*Pi^2)/27)/
        ep^2 + (1672/81 - (160*Pi^2)/81 + (224*Zeta[3])/9)/ep)) + 
   CA*(nf^2*TF^2*((32/(27*ep^3) - 160/(81*ep^2) + 64/(81*ep))*plusL[0, t/mu2] + 
       delta[t]*(-80/(81*ep^4) - 80/(243*ep^3) + (-16/81 - (8*Pi^2)/81)/ep^2 + 
         (-3622/2187 - (80*Pi^2)/243 + (448*Zeta[3])/81)/ep)) + 
     CF*nf*TF*(plusL[0, t/mu2]*(8/(3*ep^2) + (220/9 - (64*Zeta[3])/3)/ep) + 
       delta[t]*(-8/(9*ep^3) + (-154/27 + (64*Zeta[3])/9)/ep^2 + 
         (-4145/81 + (4*Pi^2)/9 + (16*Pi^4)/135 + (608*Zeta[3])/27)/ep))) + 
   CA^3*((64/ep^4 + (1072/9 - (16*Pi^2)/3)/ep^2)*plusL[1, t/mu2] - 
     (32*plusL[2, t/mu2])/ep^3 + plusL[0, t/mu2]*(-32/ep^5 + 44/(3*ep^4) + 
       (-2170/27 + (28*Pi^2)/3)/ep^3 + (-490/9 + (536*Pi^2)/81 - 
         (44*Pi^4)/135 - (88*Zeta[3])/9)/ep + 
       (-6826/81 + (88*Pi^2)/27 + 32*Zeta[3])/ep^2) + 
     delta[t]*(32/(3*ep^6) - 44/(3*ep^5) + (1807/81 - (20*Pi^2)/3)/ep^4 + 
       (14095/243 - (187*Pi^2)/81 - (160*Zeta[3])/3)/ep^3 + 
       (7072/243 - (6259*Pi^2)/486 + (224*Pi^4)/405 - (176*Zeta[3])/27)/ep^2 + 
       (331153/4374 - (6217*Pi^2)/729 + (583*Pi^4)/810 - (260*Zeta[3])/3 + 
         (64*Pi^2*Zeta[3])/27 + (112*Zeta[5])/3)/ep)))

==> anc/Zq.m <==
(*
Beam functions for N-jettiness at N3LO in perturbative QCD
D. Baranowski, A. Behring, K. Melnikov, L. Tancredi, C. Wever

This file contains the expressions for the renormalisation constant Zq
through O(as^3).

Notation:
as = gs^2/(4*Pi)^2 with gs being the strong coupling constant renormalised
     in the MSbar scheme
Nc - number of colours in QCD
nf - number of massless quark flavours
ep - dimensional regularisation parameter (d=4-2*ep)
t  - transverse virtuality (see Eq. (2.8))
mu2=mu^2 with mu being the renormalisation scale
delta[t] - delta distribution in t
plusL[k,t/mu2] = 1/mu2*[Log[t/mu2]^k/(t/mu2)]_+ (plus distribution in t as
     defined in Eq. (2.84))
*)

delta[t] + as*CF*((4/ep^2 + 3/ep)*delta[t] - (4*plusL[0, t/mu2])/ep) + 
 as^2*(CF*nf*TF*((4/ep^3 - 2/(9*ep^2) + (-121/27 - (2*Pi^2)/9)/ep)*delta[t] + 
     (-8/(3*ep^2) + 40/(9*ep))*plusL[0, t/mu2]) + 
   CA*CF*((22/(3*ep^2) + (-134/9 + (2*Pi^2)/3)/ep)*plusL[0, t/mu2] + 
     delta[t]*(-11/ep^3 + (35/18 - Pi^2/3)/ep^2 + 
       (1769/108 + (11*Pi^2)/18 - 20*Zeta[3])/ep)) + 
   CF^2*((-16/ep^3 - 12/ep^2)*plusL[0, t/mu2] + (16*plusL[1, t/mu2])/ep^2 + 
     delta[t]*(8/ep^4 + 12/ep^3 + (9/2 - (4*Pi^2)/3)/ep^2 + 
       (3/4 - Pi^2 + 12*Zeta[3])/ep))) + 
 as^3*(CF*nf^2*TF^2*((-64/(27*ep^3) + 320/(81*ep^2) + 64/(81*ep))*
      plusL[0, t/mu2] + delta[t]*(352/(81*ep^4) - 368/(243*ep^3) + 
       (-344/81 - (16*Pi^2)/81)/ep^2 + (-13828/2187 + (80*Pi^2)/243 + 
         (256*Zeta[3])/81)/ep)) + CF^2*nf*TF*
    ((64/(3*ep^3) - 320/(9*ep^2))*plusL[1, t/mu2] + 
     plusL[0, t/mu2]*(-80/(3*ep^4) + 32/(3*ep^3) + (700/27 + (8*Pi^2)/9)/ep^2 + 
       (220/9 - (64*Zeta[3])/3)/ep) + delta[t]*(16/ep^5 + 100/(9*ep^4) + 
       (-310/27 - (8*Pi^2)/3)/ep^3 + (-4664/81 + (32*Pi^2)/27 + 
         (164*Pi^4)/405 - (208*Zeta[3])/27)/ep + 
       (-457/27 + (38*Pi^2)/27 + (160*Zeta[3])/9)/ep^2)) + 
   CF^3*((64/ep^4 + 48/ep^3)*plusL[1, t/mu2] - (32*plusL[2, t/mu2])/ep^3 + 
     plusL[0, t/mu2]*(-32/ep^5 - 48/ep^4 + (-18 + (16*Pi^2)/3)/ep^3 + 
       (-3 + 4*Pi^2 - 48*Zeta[3])/ep^2) + delta[t]*(32/(3*ep^6) + 24/ep^5 + 
       (18 - (16*Pi^2)/3)/ep^4 + (15/2 - 8*Pi^2 + (80*Zeta[3])/3)/ep^3 + 
       (9/4 - 3*Pi^2 + 36*Zeta[3])/ep^2 + (29/6 + Pi^2 + (8*Pi^4)/15 + 
         (68*Zeta[3])/3 - (16*Pi^2*Zeta[3])/9 - 80*Zeta[5])/ep)) + 
   CA^2*CF*(plusL[0, t/mu2]*(-484/(27*ep^3) + (4172/81 - (44*Pi^2)/27)/ep^2 + 
       (-490/9 + (536*Pi^2)/81 - (44*Pi^4)/135 - (88*Zeta[3])/9)/ep) + 
     delta[t]*(2662/(81*ep^4) + (-8999/243 + (110*Pi^2)/81)/ep^3 + 
       (-16147/486 - (899*Pi^2)/243 + (44*Pi^4)/405 + (1408*Zeta[3])/27)/ep^2 + 
       (412907/8748 + (419*Pi^2)/729 + (19*Pi^4)/30 - (5500*Zeta[3])/27 + 
         (88*Pi^2*Zeta[3])/27 + (232*Zeta[5])/3)/ep)) + 
   CA*(CF*nf*TF*(plusL[0, t/mu2]*(352/(27*ep^3) + (-2672/81 + (16*Pi^2)/27)/
          ep^2 + (1672/81 - (160*Pi^2)/81 + (224*Zeta[3])/9)/ep) + 
       delta[t]*(-1936/(81*ep^4) + (5384/243 - (40*Pi^2)/81)/ep^3 + 
         (6148/243 + (424*Pi^2)/243 - (704*Zeta[3])/27)/ep^2 + 
         (5476/2187 - (1180*Pi^2)/729 - (46*Pi^4)/135 + (2656*Zeta[3])/81)/
          ep)) + CF^2*((-176/(3*ep^3) + (1072/9 - (16*Pi^2)/3)/ep^2)*
        plusL[1, t/mu2] + plusL[0, t/mu2]*(220/(3*ep^4) + 
         (-136/3 + 4*Pi^2)/ep^3 + (-2975/27 - (4*Pi^2)/9 + 80*Zeta[3])/ep^2) + 
       delta[t]*(-44/ep^5 + (-227/9 - (4*Pi^2)/3)/ep^4 + 
         (1703/36 - (305*Pi^2)/54 + (4*Pi^4)/9 - (268*Zeta[3])/3)/ep^2 + 
         (3853/54 + (19*Pi^2)/3 - 80*Zeta[3])/ep^3 + 
         (151/12 - (205*Pi^2)/27 - (247*Pi^4)/405 + (844*Zeta[3])/9 + 
           (8*Pi^2*Zeta[3])/9 + 40*Zeta[5])/ep))))

==> anc/matching-coefficient-x.m <==
(*
Beam functions for N-jettiness at N3LO in perturbative QCD
D. Baranowski, A. Behring, K. Melnikov, L. Tancredi, C. Wever

This file contains the results for the matching coefficients of the N-jettiness
beam functions at N3LO. The results in this file are written in terms of
GPLs of arguments zb or x. The file contains a list of replacement
rules for the results:
- MC[q[i],q[j],3][zb,x,t,mu2]: N3LO matching coefficient for q_j -> q_i
- MC[q[i],qbar[j],3][zb,x,t,mu2]: N3LO matching coefficient for \bar{q}_j -> q_i
- MC[q[i],g,3][zb,x,t,mu2]: N3LO matching coefficient for g -> q
- MC[g,q[i],3][zb,x,t,mu2]: N3LO matching coefficient for q -> g
- MC[g,g,3][zb,x,t,mu2]: N3LO matching coefficient for g -> g
The replacement rules only contain the results the coefficients of
as^3=(gs^2/(4*Pi)^2)^3 of the matching coefficients.

Notation:
Nc - number of colours in QCD
nf - number of massless quark flavours
ep - dimensional regularisation parameter (d=4-2*ep)
zb = 1-z with z being the longitudinal momentum fraction (see Eq. (2.6))
t  - transverse virtuality (see Eq. (2.8))
mu2=mu^2 with mu being the renormalisation scale
delta[i,j] - Kronecker delta for flavour indices of quark-to-quark
     matching coefficients
delta[t] - delta distribution in t
delta[zb] - delta distribution in zb
plusD[k,zb] = [Log[zb]^k/zb]_+ (plus distribution in zb as defined
     in Eq. (2.84))
plusL[k,t/mu2] = 1/mu2*[Log[t/mu2]^k/(t/mu2)]_+ (plus distribution in t as
     defined in Eq. (2.84))
G[a,b,...,zb] - GPLs with argument zb
G[a,b,...,x] - GPLs with argument x
x = (Sqrt[z] + I*Sqrt[4-z])/(Sqrt[z] - I*Sqrt[4-z]) rationalised variable
    as defined in Eq. (4.12)
The GPLs contain the letters {-1,0,1,2,r3,r4}, where r3 and r4
are roots of unity:
r3 = Exp[I*Pi*2/3]  = -1/2+I*Sqrt[3]/2
r4 = Exp[-I*Pi*2/3] = -1/2-I*Sqrt[3]/2
*)

{MC[q[i_], q[j_], 3][zb_, x_, t_, mu2_] :> 
  (-190/3 - (52*Pi^2)/9 - (44*G[0, zb])/9 + (478/3 + (52*Pi^2)/3)*G[1, zb] + 
     32*G[0, 0, zb] - 32*G[0, 1, zb] - 112*G[1, 0, zb] + (160*G[1, 1, zb])/3 + 
     zb^2*(-120 - (52*Pi^2)/9 + (172*G[0, zb])/9 + (548*G[1, zb])/9 + 
       32*G[0, 0, zb] - 32*G[0, 1, zb] - 64*G[1, 0, zb] + 64*G[1, 1, zb] - 
       (32*G[2, 1, zb])/3) + (16*G[2, 1, zb])/3 + 
     (-190/3 - (52*Pi^2)/9 - (44*G[0, zb])/9 - (104*G[1, zb])/9 + 
       32*G[0, 0, zb] - 32*G[0, 1, zb] - (32*G[1, 0, zb])/3 + 
       (32*G[2, 1, zb])/3)/(-1 + zb) - 96*G[1, 0, 0, zb] + 96*G[1, 0, 1, zb] + 
     152*G[1, 1, 0, zb] - 96*G[1, 1, 1, zb] + 
     zb*(176/3 + (143*Pi^2)/9 + (205*G[0, zb])/9 + (-631/3 - (26*Pi^2)/3)*
        G[1, zb] - 88*G[0, 0, zb] + 88*G[0, 1, zb] + 186*G[1, 0, zb] - 
       (452*G[1, 1, zb])/3 + (40*G[2, 1, zb])/3 + 48*G[1, 0, 0, zb] - 
       48*G[1, 0, 1, zb] - 88*G[1, 1, 0, zb] + 76*G[1, 1, 1, zb] + 
       16*G[1, 2, 1, zb]))*plusL[1, t/mu2] + 
   (-10/3 + 16*G[0, zb] + zb^2*(26/3 + 16*G[0, zb] - (88*G[1, zb])/3) + 
     (-10/3 + 16*G[0, zb] - (8*G[1, zb])/3)/(-1 + zb) - (152*G[1, zb])/3 - 
     48*G[1, 0, zb] + zb*(83/6 - 44*G[0, zb] + (253*G[1, zb])/3 + 
       24*G[1, 0, zb] - 36*G[1, 1, zb]) + 60*G[1, 1, zb])*plusL[2, t/mu2] + 
   (16/3 + 16/(3*(-1 + zb)) + (16*zb^2)/3 - 16*G[1, zb] + 
     zb*(-44/3 + 8*G[1, zb]))*plusL[3, t/mu2] + 
   Nc*nf*((-344/81 + (40*G[0, zb])/27 + (76*G[1, zb])/27 + 
       (-344/81 + (40*G[0, zb])/27 + (8*G[0, 0, zb])/9)/(-1 + zb) + 
       (8*G[0, 0, zb])/9 - (28*G[1, 0, zb])/3 + 
       zb^2*(-128/81 + (76*G[0, zb])/27 - (28*G[1, zb])/27 + 
         (8*G[0, 0, zb])/9 - (8*G[1, 0, zb])/9 - (64*G[1, 1, zb])/9) + 
       (16*G[1, 1, zb])/3 - (8*G[1, 0, 0, zb])/3 + 
       zb*(880/81 - (170*G[0, zb])/27 + (292*G[1, zb])/27 - 
         (22*G[0, 0, zb])/9 + (20*G[1, 0, zb])/3 + (20*G[1, 1, zb])/3 + 
         (4*G[1, 0, 0, zb])/3 - 8*G[1, 1, 1, zb]) + 16*G[1, 1, 1, zb])*
      plusL[0, t/mu2] + (-8/9 - 8/(9*(-1 + zb)) - (8*G[1, zb])/3 + 
       zb^2*(-8/9 + (32*G[1, zb])/9) - (32*G[1, 1, zb])/3 + 
       zb*(-64/9 - (16*G[1, zb])/3 + (16*G[1, 1, zb])/3))*plusL[1, t/mu2] + 
     (-8/9 - 8/(9*(-1 + zb)) - (8*zb^2)/9 + zb*(22/9 - (4*G[1, zb])/3) + 
       (8*G[1, zb])/3)*plusL[2, t/mu2] + delta[t]*(-4880/729 - (20*Pi^2)/81 + 
       (28/81 - (4*Pi^2)/27)*G[0, zb] + (236*G[0, 0, zb])/81 - 
       (40*G[0, 1, zb])/27 + (-776/81 + (4*Pi^2)/9)*G[1, 0, zb] - 
       (676*G[1, 1, zb])/81 + (32*G[0, 0, 0, zb])/27 - (8*G[0, 0, 1, zb])/9 - 
       (8*G[0, 1, 0, zb])/9 + (32*G[0, 1, 1, zb])/9 - (352*G[1, 0, 0, zb])/27 + 
       (28*G[1, 0, 1, zb])/3 + (484*G[1, 1, 0, zb])/27 - 
       (100*G[1, 1, 1, zb])/27 - (32*G[1, 0, 0, 0, zb])/9 + 
       (8*G[1, 0, 0, 1, zb])/3 + (8*G[1, 0, 1, 0, zb])/3 + 
       (56*G[1, 1, 0, 0, zb])/9 + (16*G[1, 1, 1, 0, zb])/9 - 
       (184*G[1, 1, 1, 1, zb])/9 + (-4880/729 - (20*Pi^2)/81 + 
         (28/81 - (4*Pi^2)/27)*G[0, zb] + (236*G[0, 0, zb])/81 - 
         (40*G[0, 1, zb])/27 + (32*G[0, 0, 0, zb])/27 - (8*G[0, 0, 1, zb])/9 - 
         (8*G[0, 1, 0, zb])/9 + (32*G[0, 1, 1, zb])/9 - (8*Zeta[3])/27)/
        (-1 + zb) + zb^2*(-6284/729 - (38*Pi^2)/81 + (172/81 - (4*Pi^2)/27)*
          G[0, zb] + (484/81 + (4*Pi^2)/27)*G[1, zb] + (452*G[0, 0, zb])/81 - 
         (76*G[0, 1, zb])/27 - (68*G[1, 0, zb])/9 - (20*G[1, 1, zb])/27 + 
         (32*G[0, 0, 0, zb])/27 - (8*G[0, 0, 1, zb])/9 - (8*G[0, 1, 0, zb])/9 + 
         (32*G[0, 1, 1, zb])/9 - (32*G[1, 0, 0, zb])/9 + (8*G[1, 0, 1, zb])/9 + 
         (8*G[1, 1, 0, zb])/9 + (32*G[1, 1, 1, zb])/3 - (8*Zeta[3])/27) + 
       zb*(-8828/729 + (85*Pi^2)/81 + (68/27 + (11*Pi^2)/27)*G[0, zb] - 
         (508*G[0, 0, zb])/81 + (170*G[0, 1, zb])/27 + (1558/81 - (2*Pi^2)/9)*
          G[1, 0, zb] - (580*G[1, 1, zb])/81 - (88*G[0, 0, 0, zb])/27 + 
         (22*G[0, 0, 1, zb])/9 + (22*G[0, 1, 0, zb])/9 - (16*G[0, 1, 1, zb])/
          9 + (374*G[1, 0, 0, zb])/27 - (20*G[1, 0, 1, zb])/3 - 
         (296*G[1, 1, 0, zb])/27 - (274*G[1, 1, 1, zb])/27 + 
         (16*G[1, 0, 0, 0, zb])/9 - (4*G[1, 0, 0, 1, zb])/3 - 
         (4*G[1, 0, 1, 0, zb])/3 - (28*G[1, 1, 0, 0, zb])/9 - 
         (8*G[1, 1, 1, 0, zb])/9 + (92*G[1, 1, 1, 1, zb])/9 + 
         G[1, zb]*(-3922/243 - (10*Pi^2)/9 - (4*Zeta[3])/9) + 
         (22*Zeta[3])/27) + G[1, zb]*(392/243 + (14*Pi^2)/9 + (8*Zeta[3])/9) - 
       (8*Zeta[3])/27)) + 
   (nf*((344/81 - (40*G[0, zb])/27 - (76*G[1, zb])/27 + 
        (344/81 - (40*G[0, zb])/27 - (8*G[0, 0, zb])/9)/(-1 + zb) - 
        (8*G[0, 0, zb])/9 + (28*G[1, 0, zb])/3 - (16*G[1, 1, zb])/3 + 
        zb^2*(128/81 - (76*G[0, zb])/27 + (28*G[1, zb])/27 - 
          (8*G[0, 0, zb])/9 + (8*G[1, 0, zb])/9 + (64*G[1, 1, zb])/9) + 
        (8*G[1, 0, 0, zb])/3 - 16*G[1, 1, 1, zb] + 
        zb*(-880/81 + (170*G[0, zb])/27 - (292*G[1, zb])/27 + 
          (22*G[0, 0, zb])/9 - (20*G[1, 0, zb])/3 - (20*G[1, 1, zb])/3 - 
          (4*G[1, 0, 0, zb])/3 + 8*G[1, 1, 1, zb]))*plusL[0, t/mu2] + 
      (8/9 + 8/(9*(-1 + zb)) + zb^2*(8/9 - (32*G[1, zb])/9) + (8*G[1, zb])/3 + 
        zb*(64/9 + (16*G[1, zb])/3 - (16*G[1, 1, zb])/3) + (32*G[1, 1, zb])/3)*
       plusL[1, t/mu2] + (8/9 + 8/(9*(-1 + zb)) + (8*zb^2)/9 - (8*G[1, zb])/3 + 
        zb*(-22/9 + (4*G[1, zb])/3))*plusL[2, t/mu2] + 
      delta[t]*(4880/729 + (20*Pi^2)/81 + (-28/81 + (4*Pi^2)/27)*G[0, zb] - 
        (236*G[0, 0, zb])/81 + (40*G[0, 1, zb])/27 + (776/81 - (4*Pi^2)/9)*
         G[1, 0, zb] + (676*G[1, 1, zb])/81 - (32*G[0, 0, 0, zb])/27 + 
        (8*G[0, 0, 1, zb])/9 + (8*G[0, 1, 0, zb])/9 - (32*G[0, 1, 1, zb])/9 + 
        (352*G[1, 0, 0, zb])/27 - (28*G[1, 0, 1, zb])/3 - 
        (484*G[1, 1, 0, zb])/27 + (100*G[1, 1, 1, zb])/27 + 
        (32*G[1, 0, 0, 0, zb])/9 - (8*G[1, 0, 0, 1, zb])/3 - 
        (8*G[1, 0, 1, 0, zb])/3 - (56*G[1, 1, 0, 0, zb])/9 - 
        (16*G[1, 1, 1, 0, zb])/9 + (184*G[1, 1, 1, 1, zb])/9 + 
        G[1, zb]*(-392/243 - (14*Pi^2)/9 - (8*Zeta[3])/9) + 
        zb*(8828/729 - (85*Pi^2)/81 + (-68/27 - (11*Pi^2)/27)*G[0, zb] + 
          (508*G[0, 0, zb])/81 - (170*G[0, 1, zb])/27 + (-1558/81 + (2*Pi^2)/9)*
           G[1, 0, zb] + (580*G[1, 1, zb])/81 + (88*G[0, 0, 0, zb])/27 - 
          (22*G[0, 0, 1, zb])/9 - (22*G[0, 1, 0, zb])/9 + (16*G[0, 1, 1, zb])/
           9 - (374*G[1, 0, 0, zb])/27 + (20*G[1, 0, 1, zb])/3 + 
          (296*G[1, 1, 0, zb])/27 + (274*G[1, 1, 1, zb])/27 - 
          (16*G[1, 0, 0, 0, zb])/9 + (4*G[1, 0, 0, 1, zb])/3 + 
          (4*G[1, 0, 1, 0, zb])/3 + (28*G[1, 1, 0, 0, zb])/9 + 
          (8*G[1, 1, 1, 0, zb])/9 - (92*G[1, 1, 1, 1, zb])/9 + 
          G[1, zb]*(3922/243 + (10*Pi^2)/9 + (4*Zeta[3])/9) - 
          (22*Zeta[3])/27) + (4880/729 + (20*Pi^2)/81 + (-28/81 + (4*Pi^2)/27)*
           G[0, zb] - (236*G[0, 0, zb])/81 + (40*G[0, 1, zb])/27 - 
          (32*G[0, 0, 0, zb])/27 + (8*G[0, 0, 1, zb])/9 + (8*G[0, 1, 0, zb])/
           9 - (32*G[0, 1, 1, zb])/9 + (8*Zeta[3])/27)/(-1 + zb) + 
        zb^2*(6284/729 + (38*Pi^2)/81 + (-172/81 + (4*Pi^2)/27)*G[0, zb] + 
          (-484/81 - (4*Pi^2)/27)*G[1, zb] - (452*G[0, 0, zb])/81 + 
          (76*G[0, 1, zb])/27 + (68*G[1, 0, zb])/9 + (20*G[1, 1, zb])/27 - 
          (32*G[0, 0, 0, zb])/27 + (8*G[0, 0, 1, zb])/9 + (8*G[0, 1, 0, zb])/
           9 - (32*G[0, 1, 1, zb])/9 + (32*G[1, 0, 0, zb])/9 - 
          (8*G[1, 0, 1, zb])/9 - (8*G[1, 1, 0, zb])/9 - (32*G[1, 1, 1, zb])/3 + 
          (8*Zeta[3])/27) + (8*Zeta[3])/27)))/Nc + 
   plusL[0, t/mu2]*(-5078/27 + (2*Pi^2)/3 + (-1622/27 - 4*Pi^2)*G[0, zb] - 
     (10*G[0, 0, zb])/9 + 2*G[0, 1, zb] + (2222/9 + 12*Pi^2)*G[1, 0, zb] + 
     (-429 - (76*Pi^2)/3)*G[1, 1, zb] - (232*G[2, 1, zb])/9 + 
     32*G[0, 0, 0, zb] - 32*G[0, 0, 1, zb] - (104*G[0, 1, 0, zb])/3 + 
     (104*G[0, 1, 1, zb])/3 - 126*G[1, 0, 0, zb] + (374*G[1, 0, 1, zb])/3 + 
     92*G[1, 1, 0, zb] + 48*G[1, 1, 1, zb] - 4*G[1, 2, 1, zb] + 
     (272*G[2, 1, 0, zb])/3 - 48*G[2, 1, 1, zb] - (32*G[2, 2, 1, zb])/3 - 
     96*G[1, 0, 0, 0, zb] + 96*G[1, 0, 0, 1, zb] + 104*G[1, 0, 1, 0, zb] - 
     128*G[1, 0, 1, 1, zb] + 176*G[1, 1, 0, 0, zb] - 152*G[1, 1, 0, 1, zb] - 
     136*G[1, 1, 1, 0, zb] + 56*G[1, 1, 1, 1, zb] - 16*G[1, 1, 2, 1, zb] + 
     G[1, zb]*(8785/27 + (172*Pi^2)/9 - 92*Zeta[3]) + (92*Zeta[3])/3 + 
     (-5078/27 + (2*Pi^2)/3 + (-1622/27 - 4*Pi^2)*G[0, zb] + 
       (-640/27 + (16*Pi^2)/9)*G[1, zb] - (10*G[0, 0, zb])/9 + 2*G[0, 1, zb] - 
       (208*G[1, 0, zb])/9 + (244*G[2, 1, zb])/9 + 32*G[0, 0, 0, zb] - 
       32*G[0, 0, 1, zb] - (104*G[0, 1, 0, zb])/3 + (104*G[0, 1, 1, zb])/3 - 
       (40*G[1, 0, 0, zb])/3 + (32*G[1, 0, 1, zb])/3 - (32*G[2, 1, 0, zb])/3 - 
       (64*G[2, 2, 1, zb])/3 + (92*Zeta[3])/3)/(-1 + zb) + 
     zb^2*(-5642/27 - (11*Pi^2)/3 + (-2972/27 - 4*Pi^2)*G[0, zb] + 
       (8480/27 + (88*Pi^2)/9)*G[1, zb] + (206*G[0, 0, zb])/9 - 
       26*G[0, 1, zb] + 34*G[1, 0, zb] - (1510*G[1, 1, zb])/9 - 
       (352*G[2, 1, zb])/9 + 32*G[0, 0, 0, zb] - 32*G[0, 0, 1, zb] - 
       (104*G[0, 1, 0, zb])/3 + (104*G[0, 1, 1, zb])/3 - 
       (208*G[1, 0, 0, zb])/3 + (200*G[1, 0, 1, zb])/3 + 72*G[1, 1, 0, zb] - 
       48*G[1, 1, 1, zb] + (32*G[2, 1, 0, zb])/3 + (64*G[2, 2, 1, zb])/3 + 
       (92*Zeta[3])/3) + zb*(-3779/54 + (7*Pi^2)/3 + (4972/27 + 11*Pi^2)*
        G[0, zb] + (131*G[0, 0, zb])/9 - 11*G[0, 1, zb] + 
       (-2053/9 - 6*Pi^2)*G[1, 0, zb] + (2521/6 + (46*Pi^2)/3)*G[1, 1, zb] + 
       (698*G[2, 1, zb])/9 - 88*G[0, 0, 0, zb] + 88*G[0, 0, 1, zb] + 
       (286*G[0, 1, 0, zb])/3 - (340*G[0, 1, 1, zb])/3 + 204*G[1, 0, 0, zb] - 
       (592*G[1, 0, 1, zb])/3 - 170*G[1, 1, 0, zb] + 97*G[1, 1, 1, zb] + 
       8*G[1, 2, 1, zb] - (184*G[2, 1, 0, zb])/3 + 24*G[2, 1, 1, zb] - 
       (80*G[2, 2, 1, zb])/3 + 48*G[1, 0, 0, 0, zb] - 48*G[1, 0, 0, 1, zb] - 
       52*G[1, 0, 1, 0, zb] + 64*G[1, 0, 1, 1, zb] - 100*G[1, 1, 0, 0, zb] + 
       88*G[1, 1, 0, 1, zb] + 96*G[1, 1, 1, 0, zb] - 84*G[1, 1, 1, 1, zb] + 
       16*G[1, 2, 1, 0, zb] - 16*G[1, 2, 1, 1, zb] - 32*G[1, 2, 2, 1, zb] - 
       (253*Zeta[3])/3 + G[1, zb]*(-14057/27 - (269*Pi^2)/9 + 46*Zeta[3]))) + 
   delta[t]*(-546203/1458 + (82*Pi^2)/9 - (527*Pi^4)/810 - 
     (24*Pi^4*G[-1, x])/5 + (-488/9 - (76*Pi^2)/27)*G[0, 0, zb] + 
     (1714/27 + (116*Pi^2)/27)*G[0, 1, zb] + (148/3 - (364*Pi^2)/27)*
      G[2, 1, zb] + (82*G[0, 0, 0, zb])/27 - (110*G[0, 0, 1, zb])/27 - 
     (56*G[0, 1, 0, zb])/9 + (1196*G[0, 1, 1, zb])/27 + 
     (7786/27 + (76*Pi^2)/9)*G[1, 0, 0, zb] + (-5056/27 - (116*Pi^2)/9)*
      G[1, 0, 1, zb] + (-15029/27 - (176*Pi^2)/9)*G[1, 1, 0, zb] + 
     (21382/27 + (194*Pi^2)/9)*G[1, 1, 1, zb] - (560*G[1, 2, 1, zb])/9 + 
     (472*G[2, 1, 0, zb])/27 - (1192*G[2, 1, 1, zb])/27 + 
     (1384*G[2, 2, 1, zb])/9 + 56*G[0, 0, -1, -1, x] - 28*G[0, 0, -1, 0, x] - 
     70*G[0, 0, 0, -1, x] + 35*G[0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, zb] - 
     (104*G[0, 0, 0, 1, zb])/3 - (104*G[0, 0, 1, 0, zb])/3 + 
     (664*G[0, 0, 1, 1, zb])/9 + 42*G[0, 0, r3, -1, x] - 21*G[0, 0, r3, 0, x] + 
     42*G[0, 0, r4, -1, x] - 21*G[0, 0, r4, 0, x] - (112*G[0, 1, 0, 0, zb])/3 + 
     (368*G[0, 1, 0, 1, zb])/9 + (688*G[0, 1, 1, 0, zb])/9 - 
     (592*G[0, 1, 1, 1, zb])/9 - (32*G[0, 1, 2, 1, zb])/9 - 
     (418*G[1, 0, 0, 0, zb])/3 + (1580*G[1, 0, 0, 1, zb])/9 + 
     134*G[1, 0, 1, 0, zb] - (758*G[1, 0, 1, 1, zb])/3 + 
     (1156*G[1, 1, 0, 0, zb])/9 - (823*G[1, 1, 0, 1, zb])/9 - 
     (190*G[1, 1, 1, 0, zb])/3 - (598*G[1, 1, 1, 1, zb])/3 + 
     52*G[1, 1, 2, 1, zb] - (364*G[1, 2, 1, 0, zb])/3 + 
     (328*G[1, 2, 1, 1, zb])/9 - (68*G[1, 2, 2, 1, zb])/3 + 
     (1328*G[2, 1, 0, 0, zb])/9 - (448*G[2, 1, 0, 1, zb])/3 - 
     (632*G[2, 1, 1, 0, zb])/3 + (740*G[2, 1, 1, 1, zb])/9 + 
     (248*G[2, 1, 2, 1, zb])/9 + (560*G[2, 2, 1, 0, zb])/9 + 
     (176*G[2, 2, 1, 1, zb])/3 - (64*G[2, 2, 2, 1, zb])/3 + 
     384*G[-1, 0, 0, -1, -1, x] - 192*G[-1, 0, 0, -1, 0, x] - 
     480*G[-1, 0, 0, 0, -1, x] + 240*G[-1, 0, 0, 0, 0, x] + 
     288*G[-1, 0, 0, r3, -1, x] - 144*G[-1, 0, 0, r3, 0, x] + 
     288*G[-1, 0, 0, r4, -1, x] - 144*G[-1, 0, 0, r4, 0, x] - 
     192*G[0, 0, 0, -1, -1, x] + 96*G[0, 0, 0, -1, 0, x] + 
     240*G[0, 0, 0, 0, -1, x] - 120*G[0, 0, 0, 0, 0, x] - 
     144*G[0, 0, 0, r3, -1, x] + 72*G[0, 0, 0, r3, 0, x] - 
     144*G[0, 0, 0, r4, -1, x] + 72*G[0, 0, 0, r4, 0, x] - 
     96*G[1, 0, 0, 0, 0, zb] + 104*G[1, 0, 0, 0, 1, zb] + 
     104*G[1, 0, 0, 1, 0, zb] - (496*G[1, 0, 0, 1, 1, zb])/3 + 
     112*G[1, 0, 1, 0, 0, zb] - (392*G[1, 0, 1, 0, 1, zb])/3 - 
     (808*G[1, 0, 1, 1, 0, zb])/3 + (520*G[1, 0, 1, 1, 1, zb])/3 - 
     (64*G[1, 0, 1, 2, 1, zb])/3 + 192*G[1, 1, 0, 0, 0, zb] - 
     (568*G[1, 1, 0, 0, 1, zb])/3 - (568*G[1, 1, 0, 1, 0, zb])/3 + 
     (544*G[1, 1, 0, 1, 1, zb])/3 - (512*G[1, 1, 1, 0, 0, zb])/3 + 
     (440*G[1, 1, 1, 0, 1, zb])/3 + 112*G[1, 1, 1, 1, 0, zb] - 
     16*G[1, 1, 1, 1, 1, zb] + (176*G[1, 1, 1, 2, 1, zb])/3 - 
     16*G[1, 1, 2, 1, 0, zb] + 48*G[1, 1, 2, 1, 1, zb] - 
     16*G[1, 1, 2, 2, 1, zb] + G[1, zb]*(263446/243 - (776*Pi^2)/27 - 
       (4*Pi^4)/27 - 244*Zeta[3]) + G[1, 0, zb]*(14732/27 + (430*Pi^2)/27 - 
       (148*Zeta[3])/3) + G[0, x]*((12*Pi^4)/5 - 42*Zeta[3]) + 
     ((240*I)*G[0, -1, -1, x] - (120*I)*G[0, -1, 0, x] - 
       (300*I)*G[0, 0, -1, x] + (150*I)*G[0, 0, 0, x] + 
       (180*I)*G[0, r3, -1, x] - (90*I)*G[0, r3, 0, x] + 
       (180*I)*G[0, r4, -1, x] - (90*I)*G[0, r4, 0, x] + 
       zb^2*((-80*I)*G[0, -1, -1, x] + (40*I)*G[0, -1, 0, x] + 
         (100*I)*G[0, 0, -1, x] - (50*I)*G[0, 0, 0, x] - 
         (60*I)*G[0, r3, -1, x] + (30*I)*G[0, r3, 0, x] - 
         (60*I)*G[0, r4, -1, x] + (30*I)*G[0, r4, 0, x] + (60*I)*Zeta[3]) + 
       zb*((-160*I)*G[0, -1, -1, x] + (80*I)*G[0, -1, 0, x] + 
         (200*I)*G[0, 0, -1, x] - (100*I)*G[0, 0, 0, x] - 
         (120*I)*G[0, r3, -1, x] + (60*I)*G[0, r3, 0, x] - 
         (120*I)*G[0, r4, -1, x] + (60*I)*G[0, r4, 0, x] + (120*I)*Zeta[3]) - 
       (180*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + (170*Zeta[3])/9 - 
     288*G[-1, 0, x]*Zeta[3] + 144*G[0, 0, x]*Zeta[3] + 
     G[0, zb]*(-91591/486 + 3*Pi^2 + (148*Zeta[3])/9) + 
     G[1, 1, zb]*(-122341/162 - (779*Pi^2)/54 + 124*Zeta[3]) + 
     zb^2*(-391402/729 + (331*Pi^2)/18 + (4*Pi^4)/81 + (-926/9 - (76*Pi^2)/27)*
        G[0, 0, zb] + (3445/27 + (116*Pi^2)/27)*G[0, 1, zb] + 
       (22754/81 + (184*Pi^2)/27)*G[1, 0, zb] + (-46819/81 - (292*Pi^2)/27)*
        G[1, 1, zb] + (-80/3 + (8*Pi^2)/27)*G[2, 1, zb] + 
       (730*G[0, 0, 0, zb])/27 - (866*G[0, 0, 1, zb])/27 - 
       (344*G[0, 1, 0, zb])/9 + (2114*G[0, 1, 1, zb])/27 + 
       (362*G[1, 0, 0, zb])/27 - (1036*G[1, 0, 1, zb])/27 - 
       (1180*G[1, 1, 0, zb])/9 + (8636*G[1, 1, 1, zb])/27 + 
       (152*G[1, 2, 1, zb])/9 - (128*G[2, 1, 0, zb])/27 + 
       (752*G[2, 1, 1, zb])/27 + (112*G[2, 2, 1, zb])/9 + 
       32*G[0, 0, 0, 0, zb] - (104*G[0, 0, 0, 1, zb])/3 - 
       (104*G[0, 0, 1, 0, zb])/3 + (664*G[0, 0, 1, 1, zb])/9 - 
       (112*G[0, 1, 0, 0, zb])/3 + (368*G[0, 1, 0, 1, zb])/9 + 
       (688*G[0, 1, 1, 0, zb])/9 - (592*G[0, 1, 1, 1, zb])/9 - 
       (32*G[0, 1, 2, 1, zb])/9 - (664*G[1, 0, 0, 0, zb])/9 + 
       (680*G[1, 0, 0, 1, zb])/9 + 80*G[1, 0, 1, 0, zb] - 
       (352*G[1, 0, 1, 1, zb])/3 + (728*G[1, 1, 0, 0, zb])/9 - 
       (568*G[1, 1, 0, 1, zb])/9 - (760*G[1, 1, 1, 0, zb])/9 + 
       (232*G[1, 1, 1, 1, zb])/9 + (80*G[1, 1, 2, 1, zb])/3 - 
       (128*G[1, 2, 1, 0, zb])/3 + (304*G[1, 2, 1, 1, zb])/9 - 
       64*G[1, 2, 2, 1, zb] + (224*G[2, 1, 0, 0, zb])/9 - 
       (64*G[2, 1, 0, 1, zb])/3 - (128*G[2, 1, 1, 0, zb])/3 + 
       (104*G[2, 1, 1, 1, zb])/9 - (208*G[2, 1, 2, 1, zb])/9 + 
       (320*G[2, 2, 1, 0, zb])/9 - (112*G[2, 2, 1, 1, zb])/3 + 
       (128*G[2, 2, 2, 1, zb])/3 + G[1, zb]*(143396/243 - (71*Pi^2)/9 - 
         (524*Zeta[3])/9) + (440*Zeta[3])/9 + 
       G[0, zb]*(-47906/243 - (4*Pi^2)/3 + (148*Zeta[3])/9)) + 
     (-546203/1458 + (82*Pi^2)/9 + (4*Pi^4)/81 + (-488/9 - (76*Pi^2)/27)*
        G[0, 0, zb] + (1714/27 + (116*Pi^2)/27)*G[0, 1, zb] + 
       (-3392/81 + (20*Pi^2)/9)*G[1, 0, zb] + (308/9 - (8*Pi^2)/27)*
        G[2, 1, zb] + (82*G[0, 0, 0, zb])/27 - (110*G[0, 0, 1, zb])/27 - 
       (56*G[0, 1, 0, zb])/9 + (1250*G[0, 1, 1, zb])/27 - 
       (820*G[1, 0, 0, zb])/27 + (208*G[1, 0, 1, zb])/9 - 
       (196*G[2, 1, 0, zb])/27 - (212*G[2, 1, 1, zb])/27 - 
       (220*G[2, 2, 1, zb])/9 + 32*G[0, 0, 0, 0, zb] - (104*G[0, 0, 0, 1, zb])/
        3 - (104*G[0, 0, 1, 0, zb])/3 + (664*G[0, 0, 1, 1, zb])/9 - 
       (112*G[0, 1, 0, 0, zb])/3 + (368*G[0, 1, 0, 1, zb])/9 + 
       (688*G[0, 1, 1, 0, zb])/9 - (592*G[0, 1, 1, 1, zb])/9 - 
       (32*G[0, 1, 2, 1, zb])/9 - (128*G[1, 0, 0, 0, zb])/9 + 
       (40*G[1, 0, 0, 1, zb])/3 + (40*G[1, 0, 1, 0, zb])/3 - 
       (224*G[2, 1, 0, 0, zb])/9 + (64*G[2, 1, 0, 1, zb])/3 + 
       (128*G[2, 1, 1, 0, zb])/3 - (104*G[2, 1, 1, 1, zb])/9 + 
       (208*G[2, 1, 2, 1, zb])/9 - (320*G[2, 2, 1, 0, zb])/9 + 
       (112*G[2, 2, 1, 1, zb])/3 - (128*G[2, 2, 2, 1, zb])/3 + 
       G[1, zb]*(-10304/243 + (104*Pi^2)/27 - (56*Zeta[3])/9) + 
       (170*Zeta[3])/9 + G[0, zb]*(-91591/486 + 3*Pi^2 + (148*Zeta[3])/9))/
      (-1 + zb) + zb*(342626/729 - (266*Pi^2)/9 - (1001*Pi^4)/810 + 
       (12*Pi^4*G[-1, x])/5 + (6988/27 + (209*Pi^2)/27)*G[0, 0, zb] + 
       (-380/3 - (319*Pi^2)/27)*G[0, 1, zb] + (104/9 + (170*Pi^2)/27)*
        G[2, 1, zb] + (163*G[0, 0, 0, zb])/27 + (409*G[0, 0, 1, zb])/27 - 
       (185*G[0, 1, 0, zb])/9 + (269*G[0, 1, 1, zb])/27 + 
       (-6191/27 - (38*Pi^2)/9)*G[1, 0, 0, zb] + (5453/27 + (58*Pi^2)/9)*
        G[1, 0, 1, zb] + (27425/54 + (40*Pi^2)/3)*G[1, 1, 0, zb] + 
       (-40831/54 - (47*Pi^2)/3)*G[1, 1, 1, zb] + (72 - (44*Pi^2)/9)*
        G[1, 2, 1, zb] + (118*G[2, 1, 0, zb])/27 - (802*G[2, 1, 1, zb])/27 - 
       (806*G[2, 2, 1, zb])/9 + 88*G[0, 0, -1, -1, x] - 44*G[0, 0, -1, 0, x] - 
       110*G[0, 0, 0, -1, x] + 55*G[0, 0, 0, 0, x] - 88*G[0, 0, 0, 0, zb] + 
       (286*G[0, 0, 0, 1, zb])/3 + (286*G[0, 0, 1, 0, zb])/3 - 
       (1448*G[0, 0, 1, 1, zb])/9 + 66*G[0, 0, r3, -1, x] - 
       33*G[0, 0, r3, 0, x] + 66*G[0, 0, r4, -1, x] - 33*G[0, 0, r4, 0, x] + 
       (308*G[0, 1, 0, 0, zb])/3 - (1066*G[0, 1, 0, 1, zb])/9 - 
       (2162*G[0, 1, 1, 0, zb])/9 + (1466*G[0, 1, 1, 1, zb])/9 - 
       (128*G[0, 1, 2, 1, zb])/9 + (658*G[1, 0, 0, 0, zb])/3 - 
       (2188*G[1, 0, 0, 1, zb])/9 - (682*G[1, 0, 1, 0, zb])/3 + 
       (1006*G[1, 0, 1, 1, zb])/3 - (1754*G[1, 1, 0, 0, zb])/9 + 
       (1577*G[1, 1, 0, 1, zb])/9 + (551*G[1, 1, 1, 0, zb])/3 - 
       (53*G[1, 1, 1, 1, zb])/3 - (128*G[1, 1, 2, 1, zb])/3 + 
       96*G[1, 2, 1, 0, zb] - (338*G[1, 2, 1, 1, zb])/9 + 
       (188*G[1, 2, 2, 1, zb])/3 - (1000*G[2, 1, 0, 0, zb])/9 + 
       (320*G[2, 1, 0, 1, zb])/3 + (508*G[2, 1, 1, 0, zb])/3 - 
       (526*G[2, 1, 1, 1, zb])/9 + (188*G[2, 1, 2, 1, zb])/9 - 
       (760*G[2, 2, 1, 0, zb])/9 + (80*G[2, 2, 1, 1, zb])/3 - 
       (160*G[2, 2, 2, 1, zb])/3 - 192*G[-1, 0, 0, -1, -1, x] + 
       96*G[-1, 0, 0, -1, 0, x] + 240*G[-1, 0, 0, 0, -1, x] - 
       120*G[-1, 0, 0, 0, 0, x] - 144*G[-1, 0, 0, r3, -1, x] + 
       72*G[-1, 0, 0, r3, 0, x] - 144*G[-1, 0, 0, r4, -1, x] + 
       72*G[-1, 0, 0, r4, 0, x] + 96*G[0, 0, 0, -1, -1, x] - 
       48*G[0, 0, 0, -1, 0, x] - 120*G[0, 0, 0, 0, -1, x] + 
       60*G[0, 0, 0, 0, 0, x] + 72*G[0, 0, 0, r3, -1, x] - 
       36*G[0, 0, 0, r3, 0, x] + 72*G[0, 0, 0, r4, -1, x] - 
       36*G[0, 0, 0, r4, 0, x] + 48*G[1, 0, 0, 0, 0, zb] - 
       52*G[1, 0, 0, 0, 1, zb] - 52*G[1, 0, 0, 1, 0, zb] + 
       (248*G[1, 0, 0, 1, 1, zb])/3 - 56*G[1, 0, 1, 0, 0, zb] + 
       (196*G[1, 0, 1, 0, 1, zb])/3 + (404*G[1, 0, 1, 1, 0, zb])/3 - 
       (260*G[1, 0, 1, 1, 1, zb])/3 + (32*G[1, 0, 1, 2, 1, zb])/3 - 
       108*G[1, 1, 0, 0, 0, zb] + 112*G[1, 1, 0, 0, 1, zb] + 
       (304*G[1, 1, 0, 1, 0, zb])/3 - (220*G[1, 1, 0, 1, 1, zb])/3 + 
       (340*G[1, 1, 1, 0, 0, zb])/3 - (304*G[1, 1, 1, 0, 1, zb])/3 - 
       (328*G[1, 1, 1, 1, 0, zb])/3 + 88*G[1, 1, 1, 1, 1, zb] - 
       32*G[1, 1, 1, 2, 1, zb] - (16*G[1, 1, 2, 1, 0, zb])/3 - 
       36*G[1, 1, 2, 1, 1, zb] + (232*G[1, 1, 2, 2, 1, zb])/3 + 
       16*G[1, 2, 1, 0, 0, zb] - (64*G[1, 2, 1, 0, 1, zb])/3 - 
       (40*G[1, 2, 1, 1, 0, zb])/3 + 12*G[1, 2, 1, 1, 1, zb] + 
       40*G[1, 2, 1, 2, 1, zb] - (80*G[1, 2, 2, 1, 0, zb])/3 + 
       (208*G[1, 2, 2, 1, 1, zb])/3 - 64*G[1, 2, 2, 2, 1, zb] + 
       G[1, 1, zb]*(78598/81 + (740*Pi^2)/27 - (286*Zeta[3])/3) + 
       G[0, x]*((-6*Pi^4)/5 - 66*Zeta[3]) + 
       G[0, zb]*(20791/243 + (154*Pi^2)/27 - (407*Zeta[3])/9) - 
       (476*Zeta[3])/3 + 144*G[-1, 0, x]*Zeta[3] - 72*G[0, 0, x]*Zeta[3] + 
       G[1, 0, zb]*(-19568/27 - (623*Pi^2)/27 + (74*Zeta[3])/3) + 
       G[1, zb]*(-253559/243 + (1417*Pi^2)/54 + (2*Pi^4)/27 + 
         (721*Zeta[3])/3) - 24*Zeta[5]) + 48*Zeta[5]) + 
   Nc^2*((1774/27 + (10*Pi^2)/3 + (110*G[0, zb])/9 + (-1447/9 - 10*Pi^2)*
        G[1, zb] - (64*G[0, 0, zb])/3 + (64*G[0, 1, zb])/3 + 
       (226*G[1, 0, zb])/3 - (28*G[1, 1, zb])/3 + 
       (1774/27 + (10*Pi^2)/3 + (110*G[0, zb])/9 + (104*G[1, zb])/9 - 
         (64*G[0, 0, zb])/3 + (64*G[0, 1, zb])/3 + (32*G[1, 0, zb])/3 - 
         (32*G[2, 1, zb])/3)/(-1 + zb) - (16*G[2, 1, zb])/3 + 
       zb^2*(3025/27 + (10*Pi^2)/3 - (34*G[0, zb])/9 - (226*G[1, zb])/3 - 
         (64*G[0, 0, zb])/3 + (64*G[0, 1, zb])/3 + (112*G[1, 0, zb])/3 - 
         32*G[1, 1, zb] + (32*G[2, 1, zb])/3) + 64*G[1, 0, 0, zb] - 
       64*G[1, 0, 1, zb] - 96*G[1, 1, 0, zb] + 52*G[1, 1, 1, zb] + 
       zb*(-1757/27 - (55*Pi^2)/6 - (101*G[0, zb])/18 + (3517/18 + 5*Pi^2)*
          G[1, zb] + (176*G[0, 0, zb])/3 - (176*G[0, 1, zb])/3 - 
         (347*G[1, 0, zb])/3 + (242*G[1, 1, zb])/3 - (40*G[2, 1, zb])/3 - 
         32*G[1, 0, 0, zb] + 32*G[1, 0, 1, zb] + 60*G[1, 1, 0, zb] - 
         54*G[1, 1, 1, zb] - 16*G[1, 2, 1, zb]))*plusL[1, t/mu2] + 
     (9 - (28*G[0, zb])/3 + 19*G[1, zb] + (9 - (28*G[0, zb])/3 + 
         (8*G[1, zb])/3)/(-1 + zb) + zb^2*(3 - (28*G[0, zb])/3 + 
         (44*G[1, zb])/3) + 28*G[1, 0, zb] - 32*G[1, 1, zb] + 
       zb*(-169/12 + (77*G[0, zb])/3 - (79*G[1, zb])/2 - 14*G[1, 0, zb] + 
         22*G[1, 1, zb]))*plusL[2, t/mu2] + 
     (-8/3 - 8/(3*(-1 + zb)) - (8*zb^2)/3 + zb*(22/3 - 4*G[1, zb]) + 
       8*G[1, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*(5072/27 - (64*Pi^2)/27 + 
       (1916/27 + (10*Pi^2)/3)*G[0, zb] + (58*G[0, 0, zb])/9 - 
       (28*G[0, 1, zb])/3 + (-1562/9 - 10*Pi^2)*G[1, 0, zb] + 
       (1981/6 + 16*Pi^2)*G[1, 1, zb] + (856*G[2, 1, zb])/9 - 
       (68*G[0, 0, 0, zb])/3 + 24*G[0, 0, 1, zb] + 24*G[0, 1, 0, zb] - 
       (88*G[0, 1, 1, zb])/3 + (308*G[1, 0, 0, zb])/3 - 
       (296*G[1, 0, 1, zb])/3 - (320*G[1, 1, 0, zb])/3 - 51*G[1, 1, 1, zb] - 
       (4*G[1, 2, 1, zb])/3 - (16*G[2, 1, 0, zb])/3 + (32*G[2, 1, 1, zb])/3 + 
       68*G[1, 0, 0, 0, zb] - 72*G[1, 0, 0, 1, zb] - 72*G[1, 0, 1, 0, zb] + 
       96*G[1, 0, 1, 1, zb] - 120*G[1, 1, 0, 0, zb] + 104*G[1, 1, 0, 1, zb] + 
       108*G[1, 1, 1, 0, zb] - 36*G[1, 1, 1, 1, zb] + 16*G[1, 1, 2, 1, zb] + 
       zb^2*(12919/54 + (8*Pi^2)/27 + (2888/27 + (10*Pi^2)/3)*G[0, zb] + 
         (-8432/27 - 6*Pi^2)*G[1, zb] - (104*G[0, 0, zb])/9 + 
         (32*G[0, 1, zb])/3 - 48*G[1, 0, zb] + (1636*G[1, 1, zb])/9 + 
         (352*G[2, 1, zb])/9 - (68*G[0, 0, 0, zb])/3 + 24*G[0, 0, 1, zb] + 
         24*G[0, 1, 0, zb] - (88*G[0, 1, 1, zb])/3 + 44*G[1, 0, 0, zb] - 
         (128*G[1, 0, 1, zb])/3 - (152*G[1, 1, 0, zb])/3 + 32*G[1, 1, 1, zb] - 
         (64*G[1, 2, 1, zb])/3 + (32*G[2, 1, 0, zb])/3 - (64*G[2, 1, 1, zb])/
          3 - (68*Zeta[3])/3) + (5072/27 - (64*Pi^2)/27 + 
         (1916/27 + (10*Pi^2)/3)*G[0, zb] + (640/27 - (16*Pi^2)/9)*G[1, zb] + 
         (58*G[0, 0, zb])/9 - (28*G[0, 1, zb])/3 + (208*G[1, 0, zb])/9 - 
         (244*G[2, 1, zb])/9 - (68*G[0, 0, 0, zb])/3 + 24*G[0, 0, 1, zb] + 
         24*G[0, 1, 0, zb] - (88*G[0, 1, 1, zb])/3 + (40*G[1, 0, 0, zb])/3 - 
         (32*G[1, 0, 1, zb])/3 - (32*G[2, 1, 0, zb])/3 + (64*G[2, 1, 1, zb])/
          3 - (68*Zeta[3])/3)/(-1 + zb) - (68*Zeta[3])/3 + 
       zb*(-24035/108 - (163*Pi^2)/108 + (-3121/27 - (55*Pi^2)/6)*G[0, zb] + 
         (103*G[0, 0, zb])/9 - (41*G[0, 1, zb])/6 + (2873/18 + 5*Pi^2)*
          G[1, 0, zb] + (-4279/12 - (32*Pi^2)/3)*G[1, 1, zb] - 
         (1010*G[2, 1, zb])/9 + (187*G[0, 0, 0, zb])/3 - 66*G[0, 0, 1, zb] - 
         66*G[0, 1, 0, zb] + (260*G[0, 1, 1, zb])/3 - (430*G[1, 0, 0, zb])/3 + 
         (415*G[1, 0, 1, zb])/3 + (484*G[1, 1, 0, zb])/3 - 
         (153*G[1, 1, 1, zb])/2 + (32*G[1, 2, 1, zb])/3 - 
         (40*G[2, 1, 0, zb])/3 + (80*G[2, 1, 1, zb])/3 - 34*G[1, 0, 0, 0, zb] + 
         36*G[1, 0, 0, 1, zb] + 36*G[1, 0, 1, 0, zb] - 48*G[1, 0, 1, 1, zb] + 
         72*G[1, 1, 0, 0, zb] - 64*G[1, 1, 0, 1, zb] - 82*G[1, 1, 1, 0, zb] + 
         66*G[1, 1, 1, 1, zb] + 16*G[1, 1, 2, 1, zb] - 16*G[1, 2, 1, 0, zb] + 
         32*G[1, 2, 1, 1, zb] + G[1, zb]*(16445/27 + (39*Pi^2)/2 - 
           34*Zeta[3]) + (187*Zeta[3])/3) + G[1, zb]*(-14857/27 - (41*Pi^2)/3 + 
         68*Zeta[3])) + delta[t]*(1062625/2916 - (5747*Pi^2)/486 + 
       (143*Pi^4)/810 + (8*Pi^4*G[-1, x])/5 + (11567/162 + (88*Pi^2)/27)*
        G[0, 0, zb] + (-6449/81 - (34*Pi^2)/9)*G[0, 1, zb] + 
       (1492/27 + (28*Pi^2)/27)*G[2, 1, zb] + (56*G[0, 0, 0, zb])/27 + 
       (22*G[0, 0, 1, zb])/9 - (140*G[0, 1, 0, zb])/27 - 
       (1162*G[0, 1, 1, zb])/27 + (-9079/54 - (88*Pi^2)/9)*G[1, 0, 0, zb] + 
       (3860/27 + (34*Pi^2)/3)*G[1, 0, 1, zb] + (17231/54 + (164*Pi^2)/9)*
        G[1, 1, 0, zb] + (-3565/6 - (53*Pi^2)/3)*G[1, 1, 1, zb] - 
       (2416*G[1, 2, 1, zb])/27 + (856*G[2, 1, 0, zb])/9 - 
       (1352*G[2, 1, 1, zb])/9 + (1192*G[2, 2, 1, zb])/27 - 
       24*G[0, 0, -1, -1, x] + 12*G[0, 0, -1, 0, x] + 30*G[0, 0, 0, -1, x] - 
       15*G[0, 0, 0, 0, x] - (200*G[0, 0, 0, 0, zb])/9 + 
       (236*G[0, 0, 0, 1, zb])/9 + (236*G[0, 0, 1, 0, zb])/9 - 
       (104*G[0, 0, 1, 1, zb])/3 - 18*G[0, 0, r3, -1, x] + 
       9*G[0, 0, r3, 0, x] - 18*G[0, 0, r4, -1, x] + 9*G[0, 0, r4, 0, x] + 
       (76*G[0, 1, 0, 0, zb])/3 - (256*G[0, 1, 0, 1, zb])/9 - 
       40*G[0, 1, 1, 0, zb] + (140*G[0, 1, 1, 1, zb])/3 + 
       (32*G[0, 1, 2, 1, zb])/9 + (1064*G[1, 0, 0, 0, zb])/9 - 
       (1292*G[1, 0, 0, 1, zb])/9 - (370*G[1, 0, 1, 0, zb])/3 + 
       (1702*G[1, 0, 1, 1, zb])/9 - (1574*G[1, 1, 0, 0, zb])/9 + 
       (1133*G[1, 1, 0, 1, zb])/9 + (359*G[1, 1, 1, 0, zb])/3 + 
       (1319*G[1, 1, 1, 1, zb])/9 + (172*G[1, 1, 2, 1, zb])/9 - 
       (4*G[1, 2, 1, 0, zb])/3 - (8*G[1, 2, 1, 1, zb])/3 + 
       (20*G[1, 2, 2, 1, zb])/3 - (16*G[2, 1, 0, 0, zb])/3 + 
       (16*G[2, 1, 0, 1, zb])/3 + (32*G[2, 1, 1, 0, zb])/3 - 
       (148*G[2, 1, 1, 1, zb])/9 - (8*G[2, 1, 2, 1, zb])/9 + 
       (8*G[2, 2, 1, 1, zb])/3 + (32*G[2, 2, 2, 1, zb])/9 - 
       128*G[-1, 0, 0, -1, -1, x] + 64*G[-1, 0, 0, -1, 0, x] + 
       160*G[-1, 0, 0, 0, -1, x] - 80*G[-1, 0, 0, 0, 0, x] - 
       96*G[-1, 0, 0, r3, -1, x] + 48*G[-1, 0, 0, r3, 0, x] - 
       96*G[-1, 0, 0, r4, -1, x] + 48*G[-1, 0, 0, r4, 0, x] + 
       64*G[0, 0, 0, -1, -1, x] - 32*G[0, 0, 0, -1, 0, x] - 
       80*G[0, 0, 0, 0, -1, x] + 40*G[0, 0, 0, 0, 0, x] + 
       48*G[0, 0, 0, r3, -1, x] - 24*G[0, 0, 0, r3, 0, x] + 
       48*G[0, 0, 0, r4, -1, x] - 24*G[0, 0, 0, r4, 0, x] + 
       (200*G[1, 0, 0, 0, 0, zb])/3 - (236*G[1, 0, 0, 0, 1, zb])/3 - 
       (236*G[1, 0, 0, 1, 0, zb])/3 + (272*G[1, 0, 0, 1, 1, zb])/3 - 
       76*G[1, 0, 1, 0, 0, zb] + 88*G[1, 0, 1, 0, 1, zb] + 
       (416*G[1, 0, 1, 1, 0, zb])/3 - (412*G[1, 0, 1, 1, 1, zb])/3 - 
       (400*G[1, 1, 0, 0, 0, zb])/3 + 144*G[1, 1, 0, 0, 1, zb] + 
       (376*G[1, 1, 0, 1, 0, zb])/3 - (376*G[1, 1, 0, 1, 1, zb])/3 + 
       (452*G[1, 1, 1, 0, 0, zb])/3 - (364*G[1, 1, 1, 0, 1, zb])/3 - 
       116*G[1, 1, 1, 1, 0, zb] + 20*G[1, 1, 1, 1, 1, zb] - 
       (112*G[1, 1, 1, 2, 1, zb])/3 + 16*G[1, 1, 2, 1, 0, zb] - 
       (80*G[1, 1, 2, 1, 1, zb])/3 + 16*G[1, 1, 2, 2, 1, zb] + 
       G[1, 1, zb]*(334675/324 + (517*Pi^2)/27 - (308*Zeta[3])/3) + 
       G[0, zb]*(200963/972 - (50*Pi^2)/27 - (176*Zeta[3])/9) + 
       ((-48*I)*G[0, -1, -1, x] + (24*I)*G[0, -1, 0, x] + 
         (60*I)*G[0, 0, -1, x] - (30*I)*G[0, 0, 0, x] - 
         (36*I)*G[0, r3, -1, x] + (18*I)*G[0, r3, 0, x] - 
         (36*I)*G[0, r4, -1, x] + (18*I)*G[0, r4, 0, x] + 
         zb^2*((16*I)*G[0, -1, -1, x] - (8*I)*G[0, -1, 0, x] - 
           (20*I)*G[0, 0, -1, x] + (10*I)*G[0, 0, 0, x] + 
           (12*I)*G[0, r3, -1, x] - (6*I)*G[0, r3, 0, x] + 
           (12*I)*G[0, r4, -1, x] - (6*I)*G[0, r4, 0, x] - (12*I)*Zeta[3]) + 
         zb*((32*I)*G[0, -1, -1, x] - (16*I)*G[0, -1, 0, x] - 
           (40*I)*G[0, 0, -1, x] + (20*I)*G[0, 0, 0, x] + 
           (24*I)*G[0, r3, -1, x] - (12*I)*G[0, r3, 0, x] + 
           (24*I)*G[0, r4, -1, x] - (12*I)*G[0, r4, 0, x] - (24*I)*Zeta[3]) + 
         (36*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - (62*Zeta[3])/27 + 
       96*G[-1, 0, x]*Zeta[3] - 48*G[0, 0, x]*Zeta[3] + 
       G[0, x]*((-4*Pi^4)/5 + 18*Zeta[3]) + G[1, 0, zb]*
        (-100901/162 - (436*Pi^2)/27 + (176*Zeta[3])/3) + 
       G[1, zb]*(-305617/243 + (1945*Pi^2)/81 + (10*Pi^4)/27 + 
         (352*Zeta[3])/3) + (1062625/2916 - (5747*Pi^2)/486 - (10*Pi^4)/81 + 
         (11567/162 + (88*Pi^2)/27)*G[0, 0, zb] + (-6449/81 - (34*Pi^2)/9)*
          G[0, 1, zb] + (3392/81 - (20*Pi^2)/9)*G[1, 0, zb] + 
         (-308/9 + (56*Pi^2)/27)*G[2, 1, zb] + (56*G[0, 0, 0, zb])/27 + 
         (22*G[0, 0, 1, zb])/9 - (140*G[0, 1, 0, zb])/27 - 
         (1162*G[0, 1, 1, zb])/27 + (820*G[1, 0, 0, zb])/27 - 
         (208*G[1, 0, 1, zb])/9 - (244*G[2, 1, 0, zb])/9 + 
         (380*G[2, 1, 1, zb])/9 - (268*G[2, 2, 1, zb])/27 - 
         (200*G[0, 0, 0, 0, zb])/9 + (236*G[0, 0, 0, 1, zb])/9 + 
         (236*G[0, 0, 1, 0, zb])/9 - (104*G[0, 0, 1, 1, zb])/3 + 
         (76*G[0, 1, 0, 0, zb])/3 - (256*G[0, 1, 0, 1, zb])/9 - 
         40*G[0, 1, 1, 0, zb] + (140*G[0, 1, 1, 1, zb])/3 + 
         (32*G[0, 1, 2, 1, zb])/9 + (128*G[1, 0, 0, 0, zb])/9 - 
         (40*G[1, 0, 0, 1, zb])/3 - (40*G[1, 0, 1, 0, zb])/3 - 
         (32*G[2, 1, 0, 0, zb])/3 + (32*G[2, 1, 0, 1, zb])/3 + 
         (64*G[2, 1, 1, 0, zb])/3 - (296*G[2, 1, 1, 1, zb])/9 - 
         (16*G[2, 1, 2, 1, zb])/9 + (16*G[2, 2, 1, 1, zb])/3 + 
         (64*G[2, 2, 2, 1, zb])/9 + G[0, zb]*(200963/972 - (50*Pi^2)/27 - 
           (176*Zeta[3])/9) - (62*Zeta[3])/27 + G[1, zb]*
          (10304/243 - (104*Pi^2)/27 + (56*Zeta[3])/9))/(-1 + zb) + 
       zb^2*(1454071/2916 - (8573*Pi^2)/486 - (10*Pi^4)/81 + 
         (8272/81 + (88*Pi^2)/27)*G[0, 0, zb] + (-10607/81 - (34*Pi^2)/9)*
          G[0, 1, zb] + (-2716/9 - (172*Pi^2)/27)*G[1, 0, zb] + 
         (601 + (226*Pi^2)/27)*G[1, 1, zb] + (80/3 - (56*Pi^2)/27)*
          G[2, 1, zb] - (484*G[0, 0, 0, zb])/27 + (256*G[0, 0, 1, zb])/9 + 
         (454*G[0, 1, 0, zb])/27 - (1864*G[0, 1, 1, zb])/27 - 
         (248*G[1, 0, 0, zb])/9 + (1334*G[1, 0, 1, zb])/27 + 
         (3602*G[1, 1, 0, zb])/27 - (8434*G[1, 1, 1, zb])/27 - 
         (1384*G[1, 2, 1, zb])/27 + (352*G[2, 1, 0, zb])/9 - 
         (560*G[2, 1, 1, zb])/9 + (592*G[2, 2, 1, zb])/27 - 
         (200*G[0, 0, 0, 0, zb])/9 + (236*G[0, 0, 0, 1, zb])/9 + 
         (236*G[0, 0, 1, 0, zb])/9 - (104*G[0, 0, 1, 1, zb])/3 + 
         (76*G[0, 1, 0, 0, zb])/3 - (256*G[0, 1, 0, 1, zb])/9 - 
         40*G[0, 1, 1, 0, zb] + (140*G[0, 1, 1, 1, zb])/3 + 
         (32*G[0, 1, 2, 1, zb])/9 + 48*G[1, 0, 0, 0, zb] - 
         (500*G[1, 0, 0, 1, zb])/9 - (148*G[1, 0, 1, 0, zb])/3 + 
         (592*G[1, 0, 1, 1, zb])/9 - (196*G[1, 1, 0, 0, zb])/3 + 
         (464*G[1, 1, 0, 1, zb])/9 + (664*G[1, 1, 1, 0, zb])/9 - 
         (236*G[1, 1, 1, 1, zb])/9 + (208*G[1, 1, 2, 1, zb])/9 - 
         (64*G[1, 2, 1, 0, zb])/3 + (112*G[1, 2, 1, 1, zb])/3 + 
         (32*G[2, 1, 0, 0, zb])/3 - (32*G[2, 1, 0, 1, zb])/3 - 
         (64*G[2, 1, 1, 0, zb])/3 + (296*G[2, 1, 1, 1, zb])/9 + 
         (16*G[2, 1, 2, 1, zb])/9 - (16*G[2, 2, 1, 1, zb])/3 - 
         (64*G[2, 2, 2, 1, zb])/9 + G[0, zb]*(121159/486 + (31*Pi^2)/27 - 
           (176*Zeta[3])/9) - (332*Zeta[3])/27 + 
         G[1, zb]*(-311329/486 + (706*Pi^2)/81 + (368*Zeta[3])/9)) - 
       16*Zeta[5] + zb*(-325814/729 + (16229*Pi^2)/972 + (259*Pi^4)/405 - 
         (4*Pi^4*G[-1, x])/5 + (-11363/81 - (242*Pi^2)/27)*G[0, 0, zb] + 
         (8038/81 + (187*Pi^2)/18)*G[0, 1, zb] + (-1724/27 + (70*Pi^2)/27)*
          G[2, 1, zb] + (1321*G[0, 0, 0, zb])/54 - (283*G[0, 0, 1, zb])/9 - 
         (509*G[0, 1, 0, zb])/27 + (2785*G[0, 1, 1, zb])/54 + 
         (6839/54 + (44*Pi^2)/9)*G[1, 0, 0, zb] + (-7937/54 - (17*Pi^2)/3)*
          G[1, 0, 1, zb] + (-32579/108 - (106*Pi^2)/9)*G[1, 1, 0, zb] + 
         (21635/36 + (263*Pi^2)/18)*G[1, 1, 1, zb] + (2432/27 + (28*Pi^2)/9)*
          G[1, 2, 1, zb] - (1010*G[2, 1, 0, zb])/9 + (1606*G[2, 1, 1, zb])/9 - 
         (1646*G[2, 2, 1, zb])/27 - 24*G[0, 0, -1, -1, x] + 
         12*G[0, 0, -1, 0, x] + 30*G[0, 0, 0, -1, x] - 15*G[0, 0, 0, 0, x] + 
         (550*G[0, 0, 0, 0, zb])/9 - (649*G[0, 0, 0, 1, zb])/9 - 
         (649*G[0, 0, 1, 0, zb])/9 + (256*G[0, 0, 1, 1, zb])/3 - 
         18*G[0, 0, r3, -1, x] + 9*G[0, 0, r3, 0, x] - 18*G[0, 0, r4, -1, x] + 
         9*G[0, 0, r4, 0, x] - (209*G[0, 1, 0, 0, zb])/3 + 
         (722*G[0, 1, 0, 1, zb])/9 + 124*G[0, 1, 1, 0, zb] - 
         (379*G[0, 1, 1, 1, zb])/3 - (16*G[0, 1, 2, 1, zb])/9 - 
         (1435*G[1, 0, 0, 0, zb])/9 + (1690*G[1, 0, 0, 1, zb])/9 + 
         (494*G[1, 0, 1, 0, zb])/3 - (2015*G[1, 0, 1, 1, zb])/9 + 
         (1987*G[1, 1, 0, 0, zb])/9 - (1645*G[1, 1, 0, 1, zb])/9 - 
         (1303*G[1, 1, 1, 0, zb])/6 + (877*G[1, 1, 1, 1, zb])/18 - 
         (176*G[1, 1, 2, 1, zb])/9 + (32*G[1, 2, 1, 0, zb])/3 - 
         (38*G[1, 2, 1, 1, zb])/3 - (20*G[1, 2, 2, 1, zb])/3 - 
         (40*G[2, 1, 0, 0, zb])/3 + (40*G[2, 1, 0, 1, zb])/3 + 
         (80*G[2, 1, 1, 0, zb])/3 - (370*G[2, 1, 1, 1, zb])/9 - 
         (20*G[2, 1, 2, 1, zb])/9 + (20*G[2, 2, 1, 1, zb])/3 + 
         (80*G[2, 2, 2, 1, zb])/9 + 64*G[-1, 0, 0, -1, -1, x] - 
         32*G[-1, 0, 0, -1, 0, x] - 80*G[-1, 0, 0, 0, -1, x] + 
         40*G[-1, 0, 0, 0, 0, x] + 48*G[-1, 0, 0, r3, -1, x] - 
         24*G[-1, 0, 0, r3, 0, x] + 48*G[-1, 0, 0, r4, -1, x] - 
         24*G[-1, 0, 0, r4, 0, x] - 32*G[0, 0, 0, -1, -1, x] + 
         16*G[0, 0, 0, -1, 0, x] + 40*G[0, 0, 0, 0, -1, x] - 
         20*G[0, 0, 0, 0, 0, x] - 24*G[0, 0, 0, r3, -1, x] + 
         12*G[0, 0, 0, r3, 0, x] - 24*G[0, 0, 0, r4, -1, x] + 
         12*G[0, 0, 0, r4, 0, x] - (100*G[1, 0, 0, 0, 0, zb])/3 + 
         (118*G[1, 0, 0, 0, 1, zb])/3 + (118*G[1, 0, 0, 1, 0, zb])/3 - 
         (136*G[1, 0, 0, 1, 1, zb])/3 + 38*G[1, 0, 1, 0, 0, zb] - 
         44*G[1, 0, 1, 0, 1, zb] - (208*G[1, 0, 1, 1, 0, zb])/3 + 
         (206*G[1, 0, 1, 1, 1, zb])/3 + (236*G[1, 1, 0, 0, 0, zb])/3 - 
         84*G[1, 1, 0, 0, 1, zb] - (224*G[1, 1, 0, 1, 0, zb])/3 + 
         (184*G[1, 1, 0, 1, 1, zb])/3 - (310*G[1, 1, 1, 0, 0, zb])/3 + 
         (266*G[1, 1, 1, 0, 1, zb])/3 + 106*G[1, 1, 1, 1, 0, zb] - 
         74*G[1, 1, 1, 1, 1, zb] - (32*G[1, 1, 1, 2, 1, zb])/3 + 
         16*G[1, 1, 2, 1, 0, zb] - (92*G[1, 1, 2, 1, 1, zb])/3 - 
         8*G[1, 1, 2, 2, 1, zb] - 16*G[1, 2, 1, 0, 0, zb] + 
         16*G[1, 2, 1, 0, 1, zb] + 32*G[1, 2, 1, 1, 0, zb] - 
         (148*G[1, 2, 1, 1, 1, zb])/3 - (8*G[1, 2, 1, 2, 1, zb])/3 + 
         8*G[1, 2, 2, 1, 1, zb] + (32*G[1, 2, 2, 2, 1, zb])/3 + 
         G[1, zb]*(337205/243 - (7235*Pi^2)/324 - (5*Pi^4)/27 - 
           (418*Zeta[3])/3) + G[1, 0, zb]*(111235/162 + (584*Pi^2)/27 - 
           (88*Zeta[3])/3) + (1787*Zeta[3])/54 - 48*G[-1, 0, x]*Zeta[3] + 
         24*G[0, 0, x]*Zeta[3] + G[0, x]*((2*Pi^4)/5 + 18*Zeta[3]) + 
         G[0, zb]*(-63241/243 - (23*Pi^2)/6 + (484*Zeta[3])/9) + 
         G[1, 1, zb]*(-183475/162 - (3041*Pi^2)/108 + (206*Zeta[3])/3) + 
         8*Zeta[5]))) + 
   ((-64/27 + (22*Pi^2)/9 - (22*G[0, zb])/3 + (13/9 - (22*Pi^2)/3)*G[1, zb] - 
       (32*G[0, 0, zb])/3 + (32*G[0, 1, zb])/3 + 
       (-64/27 + (22*Pi^2)/9 - (22*G[0, zb])/3 - (32*G[0, 0, zb])/3 + 
         (32*G[0, 1, zb])/3)/(-1 + zb) + (110*G[1, 0, zb])/3 + 
       zb^2*(215/27 + (22*Pi^2)/9 - (46*G[0, zb])/3 + (130*G[1, zb])/9 - 
         (32*G[0, 0, zb])/3 + (32*G[0, 1, zb])/3 + (80*G[1, 0, zb])/3 - 
         32*G[1, 1, zb]) - 44*G[1, 1, zb] + 32*G[1, 0, 0, zb] - 
       32*G[1, 0, 1, zb] - 56*G[1, 1, 0, zb] + 
       zb*(173/27 - (121*Pi^2)/18 - (103*G[0, zb])/6 + (269/18 + (11*Pi^2)/3)*
          G[1, zb] + (88*G[0, 0, zb])/3 - (88*G[0, 1, zb])/3 - 
         (211*G[1, 0, zb])/3 + 70*G[1, 1, zb] - 16*G[1, 0, 0, zb] + 
         16*G[1, 0, 1, zb] + 28*G[1, 1, 0, zb] - 22*G[1, 1, 1, zb]) + 
       44*G[1, 1, 1, zb])*plusL[1, t/mu2] + 
     (-17/3 + (-17/3 - (20*G[0, zb])/3)/(-1 + zb) - (20*G[0, zb])/3 + 
       (95*G[1, zb])/3 + zb^2*(-35/3 - (20*G[0, zb])/3 + (44*G[1, zb])/3) + 
       20*G[1, 0, zb] - 28*G[1, 1, zb] + zb*(1/4 + (55*G[0, zb])/3 - 
         (269*G[1, zb])/6 - 10*G[1, 0, zb] + 14*G[1, 1, zb]))*plusL[2, t/mu2] + 
     (-8/3 - 8/(3*(-1 + zb)) - (8*zb^2)/3 + zb*(22/3 - 4*G[1, zb]) + 
       8*G[1, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*(2/9 + (46*Pi^2)/27 + 
       (-98/9 + (2*Pi^2)/3)*G[0, zb] - (16*G[0, 0, zb])/3 + 
       (22*G[0, 1, zb])/3 + (-220/3 - 2*Pi^2)*G[1, 0, zb] + 
       (593/6 + (28*Pi^2)/3)*G[1, 1, zb] - (208*G[2, 1, zb])/3 - 
       (28*G[0, 0, 0, zb])/3 + 8*G[0, 0, 1, zb] + (32*G[0, 1, 0, zb])/3 - 
       (16*G[0, 1, 1, zb])/3 + (70*G[1, 0, 0, zb])/3 - 26*G[1, 0, 1, zb] + 
       (44*G[1, 1, 0, zb])/3 + 3*G[1, 1, 1, zb] + (16*G[1, 2, 1, zb])/3 - 
       (256*G[2, 1, 0, zb])/3 + (112*G[2, 1, 1, zb])/3 + 
       (32*G[2, 2, 1, zb])/3 + 28*G[1, 0, 0, 0, zb] - 24*G[1, 0, 0, 1, zb] - 
       32*G[1, 0, 1, 0, zb] + 32*G[1, 0, 1, 1, zb] - 56*G[1, 1, 0, 0, zb] + 
       48*G[1, 1, 0, 1, zb] + 28*G[1, 1, 1, 0, zb] - 20*G[1, 1, 1, 1, zb] + 
       zb^2*(-545/18 + (91*Pi^2)/27 + (28/9 + (2*Pi^2)/3)*G[0, zb] + 
         (-16/9 - (34*Pi^2)/9)*G[1, zb] - (34*G[0, 0, zb])/3 + 
         (46*G[0, 1, zb])/3 + 14*G[1, 0, zb] - 14*G[1, 1, zb] - 
         (28*G[0, 0, 0, zb])/3 + 8*G[0, 0, 1, zb] + (32*G[0, 1, 0, zb])/3 - 
         (16*G[0, 1, 1, zb])/3 + (76*G[1, 0, 0, zb])/3 - 24*G[1, 0, 1, zb] - 
         (64*G[1, 1, 0, zb])/3 + 16*G[1, 1, 1, zb] + (64*G[1, 2, 1, zb])/3 - 
         (64*G[2, 1, 0, zb])/3 + (64*G[2, 1, 1, zb])/3 - (64*G[2, 2, 1, zb])/
          3 - 8*Zeta[3]) + (2/9 + (46*Pi^2)/27 + (-98/9 + (2*Pi^2)/3)*
          G[0, zb] - (16*G[0, 0, zb])/3 + (22*G[0, 1, zb])/3 - 
         (28*G[0, 0, 0, zb])/3 + 8*G[0, 0, 1, zb] + (32*G[0, 1, 0, zb])/3 - 
         (16*G[0, 1, 1, zb])/3 + (64*G[2, 1, 0, zb])/3 - (64*G[2, 1, 1, zb])/
          3 + (64*G[2, 2, 1, zb])/3 - 8*Zeta[3])/(-1 + zb) - 8*Zeta[3] + 
       zb*(10531/36 - (89*Pi^2)/108 + (-617/9 - (11*Pi^2)/6)*G[0, zb] - 
         26*G[0, 0, zb] + (107*G[0, 1, zb])/6 + (137/2 + Pi^2)*G[1, 0, zb] + 
         (-763/12 - (14*Pi^2)/3)*G[1, 1, zb] + (104*G[2, 1, zb])/3 + 
         (77*G[0, 0, 0, zb])/3 - 22*G[0, 0, 1, zb] - (88*G[0, 1, 0, zb])/3 + 
         (80*G[0, 1, 1, zb])/3 - (182*G[1, 0, 0, zb])/3 + 59*G[1, 0, 1, zb] + 
         (26*G[1, 1, 0, zb])/3 - (41*G[1, 1, 1, zb])/2 - (56*G[1, 2, 1, zb])/
          3 + (224*G[2, 1, 0, zb])/3 - (152*G[2, 1, 1, zb])/3 + 
         (80*G[2, 2, 1, zb])/3 - 14*G[1, 0, 0, 0, zb] + 12*G[1, 0, 0, 1, zb] + 
         16*G[1, 0, 1, 0, zb] - 16*G[1, 0, 1, 1, zb] + 28*G[1, 1, 0, 0, zb] - 
         24*G[1, 1, 0, 1, zb] - 14*G[1, 1, 1, 0, zb] + 18*G[1, 1, 1, 1, zb] - 
         16*G[1, 1, 2, 1, zb] - 16*G[1, 2, 1, 1, zb] + 32*G[1, 2, 2, 1, zb] + 
         G[1, zb]*(-796/9 + (187*Pi^2)/18 - 12*Zeta[3]) + 22*Zeta[3]) + 
       G[1, zb]*(2024/9 - (49*Pi^2)/9 + 24*Zeta[3])) + 
     delta[t]*(1103/108 + (1319*Pi^2)/486 + (64*Pi^4)/135 + 
       (16*Pi^4*G[-1, x])/5 + (-2783/162 - (4*Pi^2)/9)*G[0, 0, zb] + 
       (1307/81 - (14*Pi^2)/27)*G[0, 1, zb] + (-2824/27 + (112*Pi^2)/9)*
        G[2, 1, zb] - (46*G[0, 0, 0, zb])/9 + (44*G[0, 0, 1, zb])/27 + 
       (308*G[0, 1, 0, zb])/27 - (34*G[0, 1, 1, zb])/27 + 
       (-6493/54 + (4*Pi^2)/3)*G[1, 0, 0, zb] + (1196/27 + (14*Pi^2)/9)*
        G[1, 0, 1, zb] + (12827/54 + (4*Pi^2)/3)*G[1, 1, 0, zb] + 
       (-10679/54 - (35*Pi^2)/9)*G[1, 1, 1, zb] + (4096*G[1, 2, 1, zb])/27 - 
       (3040*G[2, 1, 0, zb])/27 + (5248*G[2, 1, 1, zb])/27 - 
       (5344*G[2, 2, 1, zb])/27 - 32*G[0, 0, -1, -1, x] + 
       16*G[0, 0, -1, 0, x] + 40*G[0, 0, 0, -1, x] - 20*G[0, 0, 0, 0, x] - 
       (88*G[0, 0, 0, 0, zb])/9 + (76*G[0, 0, 0, 1, zb])/9 + 
       (76*G[0, 0, 1, 0, zb])/9 - (352*G[0, 0, 1, 1, zb])/9 - 
       24*G[0, 0, r3, -1, x] + 12*G[0, 0, r3, 0, x] - 24*G[0, 0, r4, -1, x] + 
       12*G[0, 0, r4, 0, x] + 12*G[0, 1, 0, 0, zb] - (112*G[0, 1, 0, 1, zb])/
        9 - (328*G[0, 1, 1, 0, zb])/9 + (172*G[0, 1, 1, 1, zb])/9 + 
       (190*G[1, 0, 0, 0, zb])/9 - 32*G[1, 0, 0, 1, zb] - 
       (32*G[1, 0, 1, 0, zb])/3 + (572*G[1, 0, 1, 1, zb])/9 + 
       (418*G[1, 1, 0, 0, zb])/9 - (310*G[1, 1, 0, 1, zb])/9 - 
       (169*G[1, 1, 1, 0, zb])/3 + (475*G[1, 1, 1, 1, zb])/9 - 
       (640*G[1, 1, 2, 1, zb])/9 + (368*G[1, 2, 1, 0, zb])/3 - 
       (304*G[1, 2, 1, 1, zb])/9 + 16*G[1, 2, 2, 1, zb] - 
       (1280*G[2, 1, 0, 0, zb])/9 + 144*G[2, 1, 0, 1, zb] + 
       200*G[2, 1, 1, 0, zb] - (592*G[2, 1, 1, 1, zb])/9 - 
       (80*G[2, 1, 2, 1, zb])/3 - (560*G[2, 2, 1, 0, zb])/9 - 
       (184*G[2, 2, 1, 1, zb])/3 + (160*G[2, 2, 2, 1, zb])/9 - 
       256*G[-1, 0, 0, -1, -1, x] + 128*G[-1, 0, 0, -1, 0, x] + 
       320*G[-1, 0, 0, 0, -1, x] - 160*G[-1, 0, 0, 0, 0, x] - 
       192*G[-1, 0, 0, r3, -1, x] + 96*G[-1, 0, 0, r3, 0, x] - 
       192*G[-1, 0, 0, r4, -1, x] + 96*G[-1, 0, 0, r4, 0, x] + 
       128*G[0, 0, 0, -1, -1, x] - 64*G[0, 0, 0, -1, 0, x] - 
       160*G[0, 0, 0, 0, -1, x] + 80*G[0, 0, 0, 0, 0, x] + 
       96*G[0, 0, 0, r3, -1, x] - 48*G[0, 0, 0, r3, 0, x] + 
       96*G[0, 0, 0, r4, -1, x] - 48*G[0, 0, 0, r4, 0, x] + 
       (88*G[1, 0, 0, 0, 0, zb])/3 - (76*G[1, 0, 0, 0, 1, zb])/3 - 
       (76*G[1, 0, 0, 1, 0, zb])/3 + (224*G[1, 0, 0, 1, 1, zb])/3 - 
       36*G[1, 0, 1, 0, 0, zb] + (128*G[1, 0, 1, 0, 1, zb])/3 + 
       (392*G[1, 0, 1, 1, 0, zb])/3 - 36*G[1, 0, 1, 1, 1, zb] + 
       (64*G[1, 0, 1, 2, 1, zb])/3 - (176*G[1, 1, 0, 0, 0, zb])/3 + 
       (136*G[1, 1, 0, 0, 1, zb])/3 + 64*G[1, 1, 0, 1, 0, zb] - 
       56*G[1, 1, 0, 1, 1, zb] + 20*G[1, 1, 1, 0, 0, zb] - 
       (76*G[1, 1, 1, 0, 1, zb])/3 + 4*G[1, 1, 1, 1, 0, zb] - 
       4*G[1, 1, 1, 1, 1, zb] - (64*G[1, 1, 1, 2, 1, zb])/3 - 
       (64*G[1, 1, 2, 1, 1, zb])/3 + G[1, 1, zb]*(-89993/324 - (85*Pi^2)/18 - 
         (64*Zeta[3])/3) + G[1, 0, zb]*(12509/162 + (2*Pi^2)/9 - 
         (28*Zeta[3])/3) + ((-192*I)*G[0, -1, -1, x] + (96*I)*G[0, -1, 0, x] + 
         (240*I)*G[0, 0, -1, x] - (120*I)*G[0, 0, 0, x] - 
         (144*I)*G[0, r3, -1, x] + (72*I)*G[0, r3, 0, x] - 
         (144*I)*G[0, r4, -1, x] + (72*I)*G[0, r4, 0, x] + 
         zb^2*((64*I)*G[0, -1, -1, x] - (32*I)*G[0, -1, 0, x] - 
           (80*I)*G[0, 0, -1, x] + (40*I)*G[0, 0, 0, x] + 
           (48*I)*G[0, r3, -1, x] - (24*I)*G[0, r3, 0, x] + 
           (48*I)*G[0, r4, -1, x] - (24*I)*G[0, r4, 0, x] - (48*I)*Zeta[3]) + 
         zb*((128*I)*G[0, -1, -1, x] - (64*I)*G[0, -1, 0, x] - 
           (160*I)*G[0, 0, -1, x] + (80*I)*G[0, 0, 0, x] + 
           (96*I)*G[0, r3, -1, x] - (48*I)*G[0, r3, 0, x] + 
           (96*I)*G[0, r4, -1, x] - (48*I)*G[0, r4, 0, x] - (96*I)*Zeta[3]) + 
         (144*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - (448*Zeta[3])/27 + 
       192*G[-1, 0, x]*Zeta[3] - 96*G[0, 0, x]*Zeta[3] + 
       G[0, zb]*(-5927/324 - (31*Pi^2)/27 + (28*Zeta[3])/9) + 
       G[0, x]*((-8*Pi^4)/5 + 24*Zeta[3]) + 
       G[1, zb]*(14057/81 + (383*Pi^2)/81 - (2*Pi^4)/9 + (380*Zeta[3])/3) + 
       (1103/108 + (1319*Pi^2)/486 + (2*Pi^4)/27 + (-2783/162 - (4*Pi^2)/9)*
          G[0, 0, zb] + (1307/81 - (14*Pi^2)/27)*G[0, 1, zb] - 
         (16*Pi^2*G[2, 1, zb])/9 - (46*G[0, 0, 0, zb])/9 + 
         (44*G[0, 0, 1, zb])/27 + (308*G[0, 1, 0, zb])/27 - 
         (88*G[0, 1, 1, zb])/27 + (928*G[2, 1, 0, zb])/27 - 
         (928*G[2, 1, 1, zb])/27 + (928*G[2, 2, 1, zb])/27 - 
         (88*G[0, 0, 0, 0, zb])/9 + (76*G[0, 0, 0, 1, zb])/9 + 
         (76*G[0, 0, 1, 0, zb])/9 - (352*G[0, 0, 1, 1, zb])/9 + 
         12*G[0, 1, 0, 0, zb] - (112*G[0, 1, 0, 1, zb])/9 - 
         (328*G[0, 1, 1, 0, zb])/9 + (172*G[0, 1, 1, 1, zb])/9 + 
         (320*G[2, 1, 0, 0, zb])/9 - 32*G[2, 1, 0, 1, zb] - 
         64*G[2, 1, 1, 0, zb] + (400*G[2, 1, 1, 1, zb])/9 - 
         (64*G[2, 1, 2, 1, zb])/3 + (320*G[2, 2, 1, 0, zb])/9 - 
         (128*G[2, 2, 1, 1, zb])/3 + (320*G[2, 2, 2, 1, zb])/9 - 
         (448*Zeta[3])/27 + G[0, zb]*(-5927/324 - (31*Pi^2)/27 + 
           (28*Zeta[3])/9))/(-1 + zb) + zb^2*(153/4 - (182*Pi^2)/243 + 
         (2*Pi^4)/27 + (62/81 - (4*Pi^2)/9)*G[0, 0, zb] + 
         (272/81 - (14*Pi^2)/27)*G[0, 1, zb] + (1690/81 - (4*Pi^2)/9)*
          G[1, 0, zb] + (-1862/81 + (22*Pi^2)/9)*G[1, 1, zb] + 
         (16*Pi^2*G[2, 1, zb])/9 - (82*G[0, 0, 0, zb])/9 + 
         (98*G[0, 0, 1, zb])/27 + (578*G[0, 1, 0, zb])/27 - 
         (250*G[0, 1, 1, zb])/27 + (382*G[1, 0, 0, zb])/27 - 
         (298*G[1, 0, 1, zb])/27 - (62*G[1, 1, 0, zb])/27 - 
         (202*G[1, 1, 1, zb])/27 + (928*G[1, 2, 1, zb])/27 - 
         (928*G[2, 1, 0, zb])/27 + (928*G[2, 1, 1, zb])/27 - 
         (928*G[2, 2, 1, zb])/27 - (88*G[0, 0, 0, 0, zb])/9 + 
         (76*G[0, 0, 0, 1, zb])/9 + (76*G[0, 0, 1, 0, zb])/9 - 
         (352*G[0, 0, 1, 1, zb])/9 + 12*G[0, 1, 0, 0, zb] - 
         (112*G[0, 1, 0, 1, zb])/9 - (328*G[0, 1, 1, 0, zb])/9 + 
         (172*G[0, 1, 1, 1, zb])/9 + (232*G[1, 0, 0, 0, zb])/9 - 
         20*G[1, 0, 0, 1, zb] - (92*G[1, 0, 1, 0, zb])/3 + 
         (464*G[1, 0, 1, 1, zb])/9 - (140*G[1, 1, 0, 0, zb])/9 + 
         (104*G[1, 1, 0, 1, zb])/9 + (32*G[1, 1, 1, 0, zb])/3 + 
         (4*G[1, 1, 1, 1, zb])/9 - (448*G[1, 1, 2, 1, zb])/9 + 
         64*G[1, 2, 1, 0, zb] - (640*G[1, 2, 1, 1, zb])/9 + 
         64*G[1, 2, 2, 1, zb] - (320*G[2, 1, 0, 0, zb])/9 + 
         32*G[2, 1, 0, 1, zb] + 64*G[2, 1, 1, 0, zb] - (400*G[2, 1, 1, 1, zb])/
          9 + (64*G[2, 1, 2, 1, zb])/3 - (320*G[2, 2, 1, 0, zb])/9 + 
         (128*G[2, 2, 1, 1, zb])/3 - (320*G[2, 2, 2, 1, zb])/9 - 
         (988*Zeta[3])/27 + G[0, zb]*(-8449/162 + (5*Pi^2)/27 + 
           (28*Zeta[3])/9) + G[1, zb]*(8179/162 - (67*Pi^2)/81 + 
           (52*Zeta[3])/3)) - 32*Zeta[5] + zb*(-1868/81 + (12499*Pi^2)/972 + 
         (161*Pi^4)/270 - (8*Pi^4*G[-1, x])/5 + (-9601/81 + (11*Pi^2)/9)*
          G[0, 0, zb] + (2222/81 + (77*Pi^2)/54)*G[0, 1, zb] + 
         (1412/27 - (80*Pi^2)/9)*G[2, 1, zb] - (61*G[0, 0, 0, zb])/2 + 
         (440*G[0, 0, 1, zb])/27 + (1064*G[0, 1, 0, zb])/27 - 
         (3323*G[0, 1, 1, zb])/54 + (5543/54 - (2*Pi^2)/3)*G[1, 0, 0, zb] + 
         (-2969/54 - (7*Pi^2)/9)*G[1, 0, 1, zb] + (-22271/108 - (14*Pi^2)/9)*
          G[1, 1, 0, zb] + (16757/108 + (19*Pi^2)/18)*G[1, 1, 1, zb] + 
         (-4376/27 + (16*Pi^2)/9)*G[1, 2, 1, zb] + (2912*G[2, 1, 0, zb])/27 - 
         (4016*G[2, 1, 1, zb])/27 + (4064*G[2, 2, 1, zb])/27 - 
         64*G[0, 0, -1, -1, x] + 32*G[0, 0, -1, 0, x] + 80*G[0, 0, 0, -1, x] - 
         40*G[0, 0, 0, 0, x] + (242*G[0, 0, 0, 0, zb])/9 - 
         (209*G[0, 0, 0, 1, zb])/9 - (209*G[0, 0, 1, 0, zb])/9 + 
         (680*G[0, 0, 1, 1, zb])/9 - 48*G[0, 0, r3, -1, x] + 
         24*G[0, 0, r3, 0, x] - 48*G[0, 0, r4, -1, x] + 24*G[0, 0, r4, 0, x] - 
         33*G[0, 1, 0, 0, zb] + (344*G[0, 1, 0, 1, zb])/9 + 
         (1046*G[0, 1, 1, 0, zb])/9 - (329*G[0, 1, 1, 1, zb])/9 + 
         16*G[0, 1, 2, 1, zb] - (539*G[1, 0, 0, 0, zb])/9 + 
         (166*G[1, 0, 0, 1, zb])/3 + (188*G[1, 0, 1, 0, zb])/3 - 
         (1003*G[1, 0, 1, 1, zb])/9 - (233*G[1, 1, 0, 0, zb])/9 + 
         (68*G[1, 1, 0, 1, zb])/9 + (67*G[1, 1, 1, 0, zb])/2 - 
         (559*G[1, 1, 1, 1, zb])/18 + (560*G[1, 1, 2, 1, zb])/9 - 
         (320*G[1, 2, 1, 0, zb])/3 + (452*G[1, 2, 1, 1, zb])/9 - 
         56*G[1, 2, 2, 1, zb] + (1120*G[2, 1, 0, 0, zb])/9 - 
         120*G[2, 1, 0, 1, zb] - 196*G[2, 1, 1, 0, zb] + 
         (896*G[2, 1, 1, 1, zb])/9 - (56*G[2, 1, 2, 1, zb])/3 + 
         (760*G[2, 2, 1, 0, zb])/9 - (100*G[2, 2, 1, 1, zb])/3 + 
         (400*G[2, 2, 2, 1, zb])/9 + 128*G[-1, 0, 0, -1, -1, x] - 
         64*G[-1, 0, 0, -1, 0, x] - 160*G[-1, 0, 0, 0, -1, x] + 
         80*G[-1, 0, 0, 0, 0, x] + 96*G[-1, 0, 0, r3, -1, x] - 
         48*G[-1, 0, 0, r3, 0, x] + 96*G[-1, 0, 0, r4, -1, x] - 
         48*G[-1, 0, 0, r4, 0, x] - 64*G[0, 0, 0, -1, -1, x] + 
         32*G[0, 0, 0, -1, 0, x] + 80*G[0, 0, 0, 0, -1, x] - 
         40*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, r3, -1, x] + 
         24*G[0, 0, 0, r3, 0, x] - 48*G[0, 0, 0, r4, -1, x] + 
         24*G[0, 0, 0, r4, 0, x] - (44*G[1, 0, 0, 0, 0, zb])/3 + 
         (38*G[1, 0, 0, 0, 1, zb])/3 + (38*G[1, 0, 0, 1, 0, zb])/3 - 
         (112*G[1, 0, 0, 1, 1, zb])/3 + 18*G[1, 0, 1, 0, 0, zb] - 
         (64*G[1, 0, 1, 0, 1, zb])/3 - (196*G[1, 0, 1, 1, 0, zb])/3 + 
         18*G[1, 0, 1, 1, 1, zb] - (32*G[1, 0, 1, 2, 1, zb])/3 + 
         (88*G[1, 1, 0, 0, 0, zb])/3 - 28*G[1, 1, 0, 0, 1, zb] - 
         (80*G[1, 1, 0, 1, 0, zb])/3 + 12*G[1, 1, 0, 1, 1, zb] - 
         10*G[1, 1, 1, 0, 0, zb] + (38*G[1, 1, 1, 0, 1, zb])/3 + 
         (10*G[1, 1, 1, 1, 0, zb])/3 - 14*G[1, 1, 1, 1, 1, zb] + 
         (128*G[1, 1, 1, 2, 1, zb])/3 - (32*G[1, 1, 2, 1, 0, zb])/3 + 
         (200*G[1, 1, 2, 1, 1, zb])/3 - (208*G[1, 1, 2, 2, 1, zb])/3 + 
         (16*G[1, 2, 1, 0, 1, zb])/3 - (56*G[1, 2, 1, 1, 0, zb])/3 + 
         (112*G[1, 2, 1, 1, 1, zb])/3 - (112*G[1, 2, 1, 2, 1, zb])/3 + 
         (80*G[1, 2, 2, 1, 0, zb])/3 - (232*G[1, 2, 2, 1, 1, zb])/3 + 
         (160*G[1, 2, 2, 2, 1, zb])/3 + G[1, zb]*(-3098/9 - (1267*Pi^2)/324 + 
           Pi^4/9 - 101*Zeta[3]) + G[0, zb]*(14150/81 - (101*Pi^2)/54 - 
           (77*Zeta[3])/9) + (6781*Zeta[3])/54 - 96*G[-1, 0, x]*Zeta[3] + 
         48*G[0, 0, x]*Zeta[3] + G[1, 0, zb]*(6173/162 + (13*Pi^2)/9 + 
           (14*Zeta[3])/3) + G[1, 1, zb]*(26279/162 + (3*Pi^2)/4 + 
           (80*Zeta[3])/3) + G[0, x]*((4*Pi^4)/5 + 48*Zeta[3]) + 16*Zeta[5])))/
    Nc^2 + delta[i, j]*
    (nf*((-328/9 + (-968/27 + (14*Pi^2)/3)*delta[zb] + (80*G[0, zb])/3 - 
         (92*G[1, zb])/3 + (80*G[1, zb])/(3*zb) + 
         zb*(224/9 - (40*G[0, zb])/3 + (46*G[1, zb])/3) + 
         (328*plusD[0, zb])/9 - (80*plusD[1, zb])/3)*plusL[2, t/mu2] + 
       (80/9 - (40*zb)/9 + (328*delta[zb])/27 - (80*plusD[0, zb])/9)*
        plusL[3, t/mu2] - (20*delta[zb]*plusL[4, t/mu2])/9 + 
       plusL[1, t/mu2]*(1936/27 - (28*Pi^2)/3 - (656*G[0, zb])/9 + 
         (284*G[1, zb])/3 + (160*G[0, 0, zb])/3 - (176*G[0, 1, zb])/3 - 
         72*G[1, 0, zb] + ((-640*G[1, zb])/9 + (176*G[0, 1, zb])/3 + 
           64*G[1, 0, zb] - (136*G[1, 1, zb])/3)/zb + 
         zb*(-1352/27 + (14*Pi^2)/3 + (448*G[0, zb])/9 - (184*G[1, zb])/3 - 
           (80*G[0, 0, zb])/3 + (88*G[0, 1, zb])/3 + 36*G[1, 0, zb] - 
           32*G[1, 1, zb]) + 64*G[1, 1, zb] + (-1936/27 + (28*Pi^2)/3)*
          plusD[0, zb] + (656*plusD[1, zb])/9 - (80*plusD[2, zb])/3 + 
         delta[zb]*(2081/27 - (338*Pi^2)/27 - (472*Zeta[3])/9)) + 
       plusL[0, t/mu2]*(-2081/27 + (338*Pi^2)/27 + (1936/27 - (28*Pi^2)/3)*
          G[0, zb] + (-3076/27 + (40*Pi^2)/3)*G[1, zb] - (656*G[0, 0, zb])/9 + 
         (232*G[0, 1, zb])/3 + (988*G[1, 0, zb])/9 - (1060*G[1, 1, zb])/9 + 
         (160*G[0, 0, 0, zb])/3 - (160*G[0, 0, 1, zb])/3 - 64*G[0, 1, 0, zb] + 
         (224*G[0, 1, 1, zb])/3 - (232*G[1, 0, 0, zb])/3 + 
         (200*G[1, 0, 1, zb])/3 + (296*G[1, 1, 0, zb])/3 - 68*G[1, 1, 1, zb] + 
         ((842/9 - 12*Pi^2)*G[1, zb] - (232*G[0, 1, zb])/3 - 
           (800*G[1, 0, zb])/9 + (628*G[1, 1, zb])/9 + (160*G[0, 0, 1, zb])/3 + 
           64*G[0, 1, 0, zb] - (224*G[0, 1, 1, zb])/3 + (208*G[1, 0, 0, zb])/
            3 - (176*G[1, 0, 1, zb])/3 - 80*G[1, 1, 0, zb] + 
           (112*G[1, 1, 1, zb])/3)/zb + (-1936/27 + (28*Pi^2)/3)*plusD[1, zb] + 
         (328*plusD[2, zb])/9 - (80*plusD[3, zb])/9 + plusD[0, zb]*
          (2081/27 - (338*Pi^2)/27 - (472*Zeta[3])/9) + 
         zb*(1291/18 - (229*Pi^2)/27 + (-1424/27 + (14*Pi^2)/3)*G[0, zb] + 
           (2150/27 - (20*Pi^2)/3)*G[1, zb] + (448*G[0, 0, zb])/9 - 
           (148*G[0, 1, zb])/3 - (644*G[1, 0, zb])/9 + (692*G[1, 1, zb])/9 - 
           (80*G[0, 0, 0, zb])/3 + (80*G[0, 0, 1, zb])/3 + 32*G[0, 1, 0, zb] - 
           (112*G[0, 1, 1, zb])/3 + (116*G[1, 0, 0, zb])/3 - 
           (100*G[1, 0, 1, zb])/3 - (148*G[1, 1, 0, zb])/3 + 
           34*G[1, 1, 1, zb] - (236*Zeta[3])/9) + (472*Zeta[3])/9 + 
         delta[zb]*(-108823/1458 + (2942*Pi^2)/243 - (64*Pi^4)/135 + 
           (740*Zeta[3])/9)) + delta[t]*(104935/1458 - (2897*Pi^2)/243 + 
         (64*Pi^4)/135 + (1930/27 - (28*Pi^2)/3)*G[0, 0, zb] + 
         (-6014/81 + (316*Pi^2)/27)*G[0, 1, zb] + (-10202/81 + (382*Pi^2)/27)*
          G[1, 0, zb] + (3980/27 - (172*Pi^2)/9)*G[1, 1, zb] - 
         (2*G[1, 1, zb])/(3*zb^2) - (656*G[0, 0, 0, zb])/9 + 
         (710*G[0, 0, 1, zb])/9 + (254*G[0, 1, 0, zb])/3 - 
         (2492*G[0, 1, 1, zb])/27 + (1052*G[1, 0, 0, zb])/9 - 
         (2662*G[1, 0, 1, zb])/27 - (4322*G[1, 1, 0, zb])/27 + 
         (1202*G[1, 1, 1, zb])/9 + (160*G[0, 0, 0, 0, zb])/3 - 
         (472*G[0, 0, 0, 1, zb])/9 - (520*G[0, 0, 1, 0, zb])/9 + 
         (128*G[0, 0, 1, 1, zb])/3 - (616*G[0, 1, 0, 0, zb])/9 + 
         (568*G[0, 1, 0, 1, zb])/9 + (736*G[0, 1, 1, 0, zb])/9 - 
         (256*G[0, 1, 1, 1, zb])/3 - (728*G[1, 0, 0, 0, zb])/9 + 
         (748*G[1, 0, 0, 1, zb])/9 + (700*G[1, 0, 1, 0, zb])/9 - 
         64*G[1, 0, 1, 1, zb] + (1064*G[1, 1, 0, 0, zb])/9 - 
         (884*G[1, 1, 0, 1, zb])/9 - (1136*G[1, 1, 1, 0, zb])/9 + 
         (620*G[1, 1, 1, 1, zb])/9 + (-968/27 + (14*Pi^2)/3)*plusD[2, zb] + 
         (328*plusD[3, zb])/27 - (20*plusD[4, zb])/9 + 
         G[1, zb]*(3475/27 - (527*Pi^2)/27 - (748*Zeta[3])/9) + 
         plusD[1, zb]*(2081/27 - (338*Pi^2)/27 - (472*Zeta[3])/9) - 
         (782*Zeta[3])/9 + G[0, zb]*(-2045/27 + (115*Pi^2)/9 + 
           (472*Zeta[3])/9) + plusD[0, zb]*(-108823/1458 + (2942*Pi^2)/243 - 
           (64*Pi^4)/135 + (740*Zeta[3])/9) + 
         zb*(-244993/2916 + (1963*Pi^2)/243 - (32*Pi^4)/135 + 
           (-1472/27 + (14*Pi^2)/3)*G[0, 0, zb] + (4462/81 - (158*Pi^2)/27)*
            G[0, 1, zb] + (6952/81 - (194*Pi^2)/27)*G[1, 0, zb] + 
           (-298/3 + (29*Pi^2)/3)*G[1, 1, zb] + (448*G[0, 0, 0, zb])/9 - 
           (160*G[0, 0, 1, zb])/3 - (164*G[0, 1, 0, zb])/3 + 
           (1360*G[0, 1, 1, zb])/27 - (692*G[1, 0, 0, zb])/9 + 
           (1688*G[1, 0, 1, zb])/27 + (2692*G[1, 1, 0, zb])/27 - 
           (770*G[1, 1, 1, zb])/9 - (80*G[0, 0, 0, 0, zb])/3 + 
           (236*G[0, 0, 0, 1, zb])/9 + (260*G[0, 0, 1, 0, zb])/9 - 
           (64*G[0, 0, 1, 1, zb])/3 + (308*G[0, 1, 0, 0, zb])/9 - 
           (284*G[0, 1, 0, 1, zb])/9 - (368*G[0, 1, 1, 0, zb])/9 + 
           (128*G[0, 1, 1, 1, zb])/3 + (364*G[1, 0, 0, 0, zb])/9 - 
           (380*G[1, 0, 0, 1, zb])/9 - (344*G[1, 0, 1, 0, zb])/9 + 
           32*G[1, 0, 1, 1, zb] - (532*G[1, 1, 0, 0, zb])/9 + 
           (448*G[1, 1, 0, 1, zb])/9 + (562*G[1, 1, 1, 0, zb])/9 - 
           (310*G[1, 1, 1, 1, zb])/9 + G[0, zb]*(3989/54 - (233*Pi^2)/27 - 
             (236*Zeta[3])/9) + (514*Zeta[3])/9 + G[1, zb]*
            (-209/2 + (338*Pi^2)/27 + (392*Zeta[3])/9)) + 
         ((5996/81 - (316*Pi^2)/27)*G[0, 1, zb] + (8582/81 - (340*Pi^2)/27)*
            G[1, 0, zb] + (-8714/81 + (142*Pi^2)/9)*G[1, 1, zb] - 
           (232*G[0, 0, 1, zb])/3 - (776*G[0, 1, 0, zb])/9 + 
           (2528*G[0, 1, 1, zb])/27 - (880*G[1, 0, 0, zb])/9 + 
           (2182*G[1, 0, 1, zb])/27 + (3062*G[1, 1, 0, zb])/27 - 
           68*G[1, 1, 1, zb] + (472*G[0, 0, 0, 1, zb])/9 + 
           (520*G[0, 0, 1, 0, zb])/9 - (128*G[0, 0, 1, 1, zb])/3 + 
           (616*G[0, 1, 0, 0, zb])/9 - (568*G[0, 1, 0, 1, zb])/9 - 
           (736*G[0, 1, 1, 0, zb])/9 + (256*G[0, 1, 1, 1, zb])/3 + 
           (656*G[1, 0, 0, 0, zb])/9 - (664*G[1, 0, 0, 1, zb])/9 - 
           (640*G[1, 0, 1, 0, zb])/9 + 56*G[1, 0, 1, 1, zb] - 
           (896*G[1, 1, 0, 0, zb])/9 + (704*G[1, 1, 0, 1, zb])/9 + 
           (872*G[1, 1, 1, 0, zb])/9 - (256*G[1, 1, 1, 1, zb])/9 + 
           G[1, zb]*(-3100/27 + (139*Pi^2)/9 + (664*Zeta[3])/9))/zb + 
         delta[zb]*(1979159/26244 - (104653*Pi^2)/8748 + (1009*Pi^4)/2430 - 
           (5900*Zeta[3])/81 + (232*Pi^2*Zeta[3])/27 - (280*Zeta[5])/9))) + 
     Nc^3*((220/9 + (1046/27 - (13*Pi^2)/3)*delta[zb] - 20*G[0, zb] + 
         zb*(-128/9 + 10*G[0, zb] - 8*G[1, zb]) + 16*G[1, zb] - 
         (12*G[1, zb])/zb - (220*plusD[0, zb])/9 + 20*plusD[1, zb])*
        plusL[3, t/mu2] + (-5 + (5*zb)/2 - (55*delta[zb])/9 + 5*plusD[0, zb])*
        plusL[4, t/mu2] + delta[zb]*plusL[5, t/mu2] + 
       plusL[2, t/mu2]*(-1046/9 + 13*Pi^2 + (220*G[0, zb])/3 - 
         (253*G[1, zb])/3 - 60*G[0, 0, zb] + 48*G[0, 1, zb] + 60*G[1, 0, zb] - 
         43*G[1, 1, zb] + zb*(715/9 - (13*Pi^2)/2 - (128*G[0, zb])/3 + 
           (149*G[1, zb])/3 + 30*G[0, 0, zb] - 24*G[0, 1, zb] - 
           30*G[1, 0, zb] + (43*G[1, 1, zb])/2) + 
         ((193*G[1, zb])/3 - 48*G[0, 1, zb] - 48*G[1, 0, zb] + 28*G[1, 1, zb])/
          zb + (1046/9 - 13*Pi^2)*plusD[0, zb] - (220*plusD[1, zb])/3 + 
         30*plusD[2, zb] + delta[zb]*(-2992/27 + (253*Pi^2)/18 + 82*Zeta[3])) + 
       plusL[1, t/mu2]*(5930/27 - (253*Pi^2)/9 + (-2083/9 + 26*Pi^2)*G[0, zb] + 
         (270 - 25*Pi^2)*G[1, zb] + (440*G[0, 0, zb])/3 - (448*G[0, 1, zb])/3 - 
         198*G[1, 0, zb] + (563*G[1, 1, zb])/3 - 120*G[0, 0, 0, zb] + 
         104*G[0, 0, 1, zb] + 120*G[0, 1, 0, zb] - 76*G[0, 1, 1, zb] + 
         140*G[1, 0, 0, zb] - 104*G[1, 0, 1, zb] - 126*G[1, 1, 0, zb] + 
         ((-1922/9 + 20*Pi^2)*G[1, zb] + (448*G[0, 1, zb])/3 + 
           158*G[1, 0, zb] - (355*G[1, 1, zb])/3 - 104*G[0, 0, 1, zb] - 
           120*G[0, 1, 0, zb] + 76*G[0, 1, 1, zb] - 116*G[1, 0, 0, zb] + 
           80*G[1, 0, 1, zb] + 88*G[1, 1, 0, zb] - 36*G[1, 1, 1, zb])/zb + 
         64*G[1, 1, 1, zb] + (2092/9 - 26*Pi^2)*plusD[1, zb] - 
         (220*plusD[2, zb])/3 + 20*plusD[3, zb] + delta[zb]*
          (5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - (1694*Zeta[3])/9) - 
         164*Zeta[3] + zb*(-4822/27 + (295*Pi^2)/18 + (1421/9 - 13*Pi^2)*
            G[0, zb] + (-179 + (25*Pi^2)/2)*G[1, zb] - (256*G[0, 0, zb])/3 + 
           (266*G[0, 1, zb])/3 + 116*G[1, 0, zb] - (322*G[1, 1, zb])/3 + 
           60*G[0, 0, 0, zb] - 52*G[0, 0, 1, zb] - 60*G[0, 1, 0, zb] + 
           38*G[0, 1, 1, zb] - 70*G[1, 0, 0, zb] + 52*G[1, 0, 1, zb] + 
           63*G[1, 1, 0, zb] - 32*G[1, 1, 1, zb] + 82*Zeta[3]) + 
         plusD[0, zb]*(-5984/27 + (253*Pi^2)/9 + 164*Zeta[3])) + 
       plusL[0, t/mu2]*(-5779/27 + (403*Pi^2)/9 - (373*Pi^4)/180 + 
         (-2074/9 + 26*Pi^2)*G[0, 0, zb] + (721/3 - 26*Pi^2)*G[0, 1, zb] + 
         (5479/18 - (91*Pi^2)/3)*G[1, 0, zb] + (-336 + (85*Pi^2)/3)*
          G[1, 1, zb] + (440*G[0, 0, 0, zb])/3 - (334*G[0, 0, 1, zb])/3 - 
         (536*G[0, 1, 0, zb])/3 + 139*G[0, 1, 1, zb] - (638*G[1, 0, 0, zb])/3 + 
         (508*G[1, 0, 1, zb])/3 + (823*G[1, 1, 0, zb])/3 - 
         (608*G[1, 1, 1, zb])/3 - 120*G[0, 0, 0, 0, zb] + 
         96*G[0, 0, 0, 1, zb] + 128*G[0, 0, 1, 0, zb] - 80*G[0, 0, 1, 1, zb] + 
         140*G[0, 1, 0, 0, zb] - 112*G[0, 1, 0, 1, zb] - 
         140*G[0, 1, 1, 0, zb] + 72*G[0, 1, 1, 1, zb] + 156*G[1, 0, 0, 0, zb] - 
         128*G[1, 0, 0, 1, zb] - 152*G[1, 0, 1, 0, zb] + 94*G[1, 0, 1, 1, zb] - 
         176*G[1, 1, 0, 0, zb] + 134*G[1, 1, 0, 1, zb] + 
         148*G[1, 1, 1, 0, zb] - 65*G[1, 1, 1, 1, zb] + (1046/9 - 13*Pi^2)*
          plusD[2, zb] - (220*plusD[3, zb])/9 + 5*plusD[4, zb] + 
         ((-724/3 + 26*Pi^2)*G[0, 1, zb] + (-2458/9 + (76*Pi^2)/3)*
            G[1, 0, zb] + (1421/6 - 20*Pi^2)*G[1, 1, zb] + (334*G[0, 0, 1, zb])/
            3 + (536*G[0, 1, 0, zb])/3 - 139*G[0, 1, 1, zb] + 
           (518*G[1, 0, 0, zb])/3 - (394*G[1, 0, 1, zb])/3 - 
           197*G[1, 1, 0, zb] + (319*G[1, 1, 1, zb])/3 - 96*G[0, 0, 0, 1, zb] - 
           128*G[0, 0, 1, 0, zb] + 80*G[0, 0, 1, 1, zb] - 
           140*G[0, 1, 0, 0, zb] + 112*G[0, 1, 0, 1, zb] + 
           140*G[0, 1, 1, 0, zb] - 72*G[0, 1, 1, 1, zb] - 
           132*G[1, 0, 0, 0, zb] + 108*G[1, 0, 0, 1, zb] + 
           124*G[1, 0, 1, 0, zb] - 76*G[1, 0, 1, 1, zb] + 
           132*G[1, 1, 0, 0, zb] - 96*G[1, 1, 0, 1, zb] - 
           92*G[1, 1, 1, 0, zb] + 36*G[1, 1, 1, 1, zb] + 
           G[1, zb]*(9923/36 - (193*Pi^2)/6 - 124*Zeta[3]))/zb + 
         plusD[0, zb]*(5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - 
           (1694*Zeta[3])/9) + G[0, zb]*(5831/27 - (253*Pi^2)/9 - 
           164*Zeta[3]) + (1694*Zeta[3])/9 + G[1, zb]*(-9554/27 + (79*Pi^2)/2 + 
           154*Zeta[3]) + plusD[1, zb]*(-5984/27 + (253*Pi^2)/9 + 
           164*Zeta[3]) + zb*(969/4 - (1081*Pi^2)/36 + (373*Pi^4)/360 + 
           (1412/9 - 13*Pi^2)*G[0, 0, zb] + (-154 + 13*Pi^2)*G[0, 1, zb] + 
           (-1834/9 + (91*Pi^2)/6)*G[1, 0, zb] + (1265/6 - (85*Pi^2)/6)*
            G[1, 1, zb] - (256*G[0, 0, 0, zb])/3 + (185*G[0, 0, 1, zb])/3 + 
           (310*G[0, 1, 0, zb])/3 - (155*G[0, 1, 1, zb])/2 + 
           (373*G[1, 0, 0, zb])/3 - (299*G[1, 0, 1, zb])/3 - 
           (485*G[1, 1, 0, zb])/3 + (695*G[1, 1, 1, zb])/6 + 
           60*G[0, 0, 0, 0, zb] - 48*G[0, 0, 0, 1, zb] - 64*G[0, 0, 1, 0, zb] + 
           40*G[0, 0, 1, 1, zb] - 70*G[0, 1, 0, 0, zb] + 56*G[0, 1, 0, 1, zb] + 
           70*G[0, 1, 1, 0, zb] - 36*G[0, 1, 1, 1, zb] - 78*G[1, 0, 0, 0, zb] + 
           64*G[1, 0, 0, 1, zb] + 76*G[1, 0, 1, 0, zb] - 47*G[1, 0, 1, 1, zb] + 
           88*G[1, 1, 0, 0, zb] - 67*G[1, 1, 0, 1, zb] - 74*G[1, 1, 1, 0, zb] + 
           (65*G[1, 1, 1, 1, zb])/2 + G[1, zb]*(15305/54 - (47*Pi^2)/2 - 
             77*Zeta[3]) - (919*Zeta[3])/9 + G[0, zb]*(-10481/54 + 
             (295*Pi^2)/18 + 82*Zeta[3])) + delta[zb]*(-297029/1458 + 
           (9968*Pi^2)/243 - (143*Pi^4)/90 + (10348*Zeta[3])/27 - 
           (305*Pi^2*Zeta[3])/9 - 48*Zeta[5])) + 
       delta[t]*(518323/2916 - (37811*Pi^2)/972 + (371*Pi^4)/270 - 
         (2*G[1, 1, zb])/(3*zb^2) + (-2065/9 + 26*Pi^2)*G[0, 0, 0, zb] + 
         (554/3 - (88*Pi^2)/3)*G[0, 0, 1, zb] + (871/3 - (92*Pi^2)/3)*
          G[0, 1, 0, zb] + (-5746/27 + (97*Pi^2)/3)*G[0, 1, 1, zb] + 
         (2831/9 - (308*Pi^2)/9)*G[1, 0, 0, zb] + (-12811/54 + (101*Pi^2)/3)*
          G[1, 0, 1, zb] + (-7841/18 + (356*Pi^2)/9)*G[1, 1, 0, zb] + 
         (9334/27 - (71*Pi^2)/2)*G[1, 1, 1, zb] + (440*G[0, 0, 0, 0, zb])/3 - 
         (338*G[0, 0, 0, 1, zb])/3 - (1384*G[0, 0, 1, 0, zb])/9 + 
         (743*G[0, 0, 1, 1, zb])/9 - (1736*G[0, 1, 0, 0, zb])/9 + 
         (1310*G[0, 1, 0, 1, zb])/9 + (1943*G[0, 1, 1, 0, zb])/9 - 
         (1153*G[0, 1, 1, 1, zb])/9 - (2002*G[1, 0, 0, 0, zb])/9 + 
         (1612*G[1, 0, 0, 1, zb])/9 + (706*G[1, 0, 1, 0, zb])/3 - 
         (1234*G[1, 0, 1, 1, zb])/9 + (958*G[1, 1, 0, 0, zb])/3 - 
         (2299*G[1, 1, 0, 1, zb])/9 - (3290*G[1, 1, 1, 0, zb])/9 + 
         (1327*G[1, 1, 1, 1, zb])/6 - 120*G[0, 0, 0, 0, 0, zb] + 
         104*G[0, 0, 0, 0, 1, zb] + (320*G[0, 0, 0, 1, 0, zb])/3 - 
         (172*G[0, 0, 0, 1, 1, zb])/3 + (460*G[0, 0, 1, 0, 0, zb])/3 - 
         112*G[0, 0, 1, 0, 1, zb] - (320*G[0, 0, 1, 1, 0, zb])/3 + 
         20*G[0, 0, 1, 1, 1, zb] + 156*G[0, 1, 0, 0, 0, zb] - 
         128*G[0, 1, 0, 0, 1, zb] - (440*G[0, 1, 0, 1, 0, zb])/3 + 
         92*G[0, 1, 0, 1, 1, zb] - 208*G[0, 1, 1, 0, 0, zb] + 
         172*G[0, 1, 1, 0, 1, zb] + (452*G[0, 1, 1, 1, 0, zb])/3 - 
         72*G[0, 1, 1, 1, 1, zb] + 168*G[1, 0, 0, 0, 0, zb] - 
         (412*G[1, 0, 0, 0, 1, zb])/3 - 164*G[1, 0, 0, 1, 0, zb] + 
         (286*G[1, 0, 0, 1, 1, zb])/3 - (596*G[1, 0, 1, 0, 0, zb])/3 + 
         144*G[1, 0, 1, 0, 1, zb] + (470*G[1, 0, 1, 1, 0, zb])/3 - 
         58*G[1, 0, 1, 1, 1, zb] - 220*G[1, 1, 0, 0, 0, zb] + 
         (520*G[1, 1, 0, 0, 1, zb])/3 + (616*G[1, 1, 0, 1, 0, zb])/3 - 
         (392*G[1, 1, 0, 1, 1, zb])/3 + 258*G[1, 1, 1, 0, 0, zb] - 
         196*G[1, 1, 1, 0, 1, zb] - 177*G[1, 1, 1, 1, 0, zb] + 
         81*G[1, 1, 1, 1, 1, zb] + (1046/27 - (13*Pi^2)/3)*plusD[3, zb] - 
         (55*plusD[4, zb])/9 + plusD[5, zb] + G[1, zb]*(40643/108 - 
           (9527*Pi^2)/162 + (1387*Pi^4)/540 - (905*Zeta[3])/3) + 
         G[1, 1, zb]*(83725/162 - (3007*Pi^2)/54 - 200*Zeta[3]) + 
         plusD[1, zb]*(5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - 
           (1694*Zeta[3])/9) + G[0, 0, zb]*(5792/27 - (85*Pi^2)/3 - 
           164*Zeta[3]) - (10744*Zeta[3])/27 + (305*Pi^2*Zeta[3])/9 + 
         plusD[2, zb]*(-2992/27 + (253*Pi^2)/18 + 82*Zeta[3]) + 
         G[0, 1, zb]*(-36413/162 + (937*Pi^2)/27 + (532*Zeta[3])/3) + 
         G[0, zb]*(-22015/108 + (4915*Pi^2)/108 - (373*Pi^4)/180 + 
           (1766*Zeta[3])/9) + G[1, 0, zb]*(-32782/81 + (2317*Pi^2)/54 + 
           (622*Zeta[3])/3) + ((-1636/9 + (88*Pi^2)/3)*G[0, 0, 1, zb] + 
           (-2702/9 + (92*Pi^2)/3)*G[0, 1, 0, zb] + (5944/27 - (97*Pi^2)/3)*
            G[0, 1, 1, zb] + (-2732/9 + (263*Pi^2)/9)*G[1, 0, 0, zb] + 
           (12553/54 - (244*Pi^2)/9)*G[1, 0, 1, zb] + (3320/9 - (274*Pi^2)/9)*
            G[1, 1, 0, zb] + (-6448/27 + (209*Pi^2)/9)*G[1, 1, 1, zb] + 
           (334*G[0, 0, 0, 1, zb])/3 + (1312*G[0, 0, 1, 0, zb])/9 - 
           (683*G[0, 0, 1, 1, zb])/9 + (1748*G[0, 1, 0, 0, zb])/9 - 
           (1310*G[0, 1, 0, 1, zb])/9 - (1859*G[0, 1, 1, 0, zb])/9 + 
           (1081*G[0, 1, 1, 1, zb])/9 + (1642*G[1, 0, 0, 0, zb])/9 - 
           (1219*G[1, 0, 0, 1, zb])/9 - 194*G[1, 0, 1, 0, zb] + 
           (889*G[1, 0, 1, 1, zb])/9 - (713*G[1, 1, 0, 0, zb])/3 + 
           (1567*G[1, 1, 0, 1, zb])/9 + (2243*G[1, 1, 1, 0, zb])/9 - 
           (886*G[1, 1, 1, 1, zb])/9 - 104*G[0, 0, 0, 0, 1, zb] - 
           (320*G[0, 0, 0, 1, 0, zb])/3 + (172*G[0, 0, 0, 1, 1, zb])/3 - 
           (460*G[0, 0, 1, 0, 0, zb])/3 + 112*G[0, 0, 1, 0, 1, zb] + 
           (320*G[0, 0, 1, 1, 0, zb])/3 - 20*G[0, 0, 1, 1, 1, zb] - 
           156*G[0, 1, 0, 0, 0, zb] + 128*G[0, 1, 0, 0, 1, zb] + 
           (440*G[0, 1, 0, 1, 0, zb])/3 - 92*G[0, 1, 0, 1, 1, zb] + 
           208*G[0, 1, 1, 0, 0, zb] - 172*G[0, 1, 1, 0, 1, zb] - 
           (452*G[0, 1, 1, 1, 0, zb])/3 + 72*G[0, 1, 1, 1, 1, zb] - 
           144*G[1, 0, 0, 0, 0, zb] + (352*G[1, 0, 0, 0, 1, zb])/3 + 
           140*G[1, 0, 0, 1, 0, zb] - (244*G[1, 0, 0, 1, 1, zb])/3 + 
           (500*G[1, 0, 1, 0, 0, zb])/3 - (368*G[1, 0, 1, 0, 1, zb])/3 - 
           132*G[1, 0, 1, 1, 0, zb] + 56*G[1, 0, 1, 1, 1, zb] + 
           172*G[1, 1, 0, 0, 0, zb] - (404*G[1, 1, 0, 0, 1, zb])/3 - 
           (460*G[1, 1, 0, 1, 0, zb])/3 + 100*G[1, 1, 0, 1, 1, zb] - 
           (544*G[1, 1, 1, 0, 0, zb])/3 + (412*G[1, 1, 1, 0, 1, zb])/3 + 
           100*G[1, 1, 1, 1, 0, zb] - 52*G[1, 1, 1, 1, 1, zb] + 
           G[0, 1, zb]*(18562/81 - (937*Pi^2)/27 - (532*Zeta[3])/3) + 
           G[1, 0, zb]*(51491/162 - (926*Pi^2)/27 - (532*Zeta[3])/3) + 
           G[1, 1, zb]*(-36875/108 + (4361*Pi^2)/108 + (424*Zeta[3])/3) + 
           G[1, zb]*(-212503/648 + (17275*Pi^2)/324 - (403*Pi^4)/180 + 
             (694*Zeta[3])/3))/zb + delta[zb]*(5211949/26244 - 
           (321277*Pi^2)/8748 + (10829*Pi^4)/9720 + (21977*Pi^6)/408240 - 
           (79430*Zeta[3])/243 + (1705*Pi^2*Zeta[3])/54 + (1280*Zeta[3]^2)/9 - 
           (1012*Zeta[5])/9) + plusD[0, zb]*(-297029/1458 + (9968*Pi^2)/243 - 
           (143*Pi^4)/90 + (10348*Zeta[3])/27 - (305*Pi^2*Zeta[3])/9 - 
           48*Zeta[5]) + zb*(-715565/2916 + (7897*Pi^2)/243 - (23*Pi^4)/24 + 
           (1403/9 - 13*Pi^2)*G[0, 0, 0, zb] + (-1108/9 + (44*Pi^2)/3)*
            G[0, 0, 1, zb] + (-568/3 + (46*Pi^2)/3)*G[0, 1, 0, zb] + 
           (7033/54 - (97*Pi^2)/6)*G[0, 1, 1, zb] + (-427/2 + (154*Pi^2)/9)*
            G[1, 0, 0, zb] + (8357/54 - (101*Pi^2)/6)*G[1, 0, 1, zb] + 
           (800/3 - (178*Pi^2)/9)*G[1, 1, 0, zb] + (-5291/27 + (71*Pi^2)/4)*
            G[1, 1, 1, zb] - (256*G[0, 0, 0, 0, zb])/3 + 66*G[0, 0, 0, 1, zb] + 
           (728*G[0, 0, 1, 0, zb])/9 - (749*G[0, 0, 1, 1, zb])/18 + 
           (1015*G[0, 1, 0, 0, zb])/9 - (715*G[0, 1, 0, 1, zb])/9 - 
           (1925*G[0, 1, 1, 0, zb])/18 + (937*G[0, 1, 1, 1, zb])/18 + 
           (1163*G[1, 0, 0, 0, zb])/9 - (941*G[1, 0, 0, 1, zb])/9 - 
           (388*G[1, 0, 1, 0, zb])/3 + (1369*G[1, 0, 1, 1, zb])/18 - 
           (572*G[1, 1, 0, 0, zb])/3 + (1388*G[1, 1, 0, 1, zb])/9 + 
           (3653*G[1, 1, 1, 0, zb])/18 - (361*G[1, 1, 1, 1, zb])/3 + 
           60*G[0, 0, 0, 0, 0, zb] - 52*G[0, 0, 0, 0, 1, zb] - 
           (160*G[0, 0, 0, 1, 0, zb])/3 + (86*G[0, 0, 0, 1, 1, zb])/3 - 
           (230*G[0, 0, 1, 0, 0, zb])/3 + 56*G[0, 0, 1, 0, 1, zb] + 
           (160*G[0, 0, 1, 1, 0, zb])/3 - 10*G[0, 0, 1, 1, 1, zb] - 
           78*G[0, 1, 0, 0, 0, zb] + 64*G[0, 1, 0, 0, 1, zb] + 
           (220*G[0, 1, 0, 1, 0, zb])/3 - 46*G[0, 1, 0, 1, 1, zb] + 
           104*G[0, 1, 1, 0, 0, zb] - 86*G[0, 1, 1, 0, 1, zb] - 
           (226*G[0, 1, 1, 1, 0, zb])/3 + 36*G[0, 1, 1, 1, 1, zb] - 
           84*G[1, 0, 0, 0, 0, zb] + (206*G[1, 0, 0, 0, 1, zb])/3 + 
           82*G[1, 0, 0, 1, 0, zb] - (143*G[1, 0, 0, 1, 1, zb])/3 + 
           (298*G[1, 0, 1, 0, 0, zb])/3 - 72*G[1, 0, 1, 0, 1, zb] - 
           (235*G[1, 0, 1, 1, 0, zb])/3 + 29*G[1, 0, 1, 1, 1, zb] + 
           110*G[1, 1, 0, 0, 0, zb] - (260*G[1, 1, 0, 0, 1, zb])/3 - 
           (308*G[1, 1, 0, 1, 0, zb])/3 + (196*G[1, 1, 0, 1, 1, zb])/3 - 
           129*G[1, 1, 1, 0, 0, zb] + 98*G[1, 1, 1, 0, 1, zb] + 
           (177*G[1, 1, 1, 1, 0, zb])/2 - (81*G[1, 1, 1, 1, 1, zb])/2 + 
           G[0, zb]*(12215/54 - (1625*Pi^2)/54 + (373*Pi^4)/360 - 
             (937*Zeta[3])/9) + G[1, 0, zb]*(26087/81 - (685*Pi^2)/27 - 
             (311*Zeta[3])/3) + G[0, 1, zb]*(16457/81 - (557*Pi^2)/27 - 
             (266*Zeta[3])/3) + (6725*Zeta[3])/27 - (305*Pi^2*Zeta[3])/18 + 
           G[0, 0, zb]*(-5611/27 + (148*Pi^2)/9 + 82*Zeta[3]) + 
           G[1, 1, zb]*(-30334/81 + (3601*Pi^2)/108 + 100*Zeta[3]) + 
           G[1, zb]*(-3020/9 + (6187*Pi^2)/162 - (1387*Pi^4)/1080 + 
             (542*Zeta[3])/3) - 24*Zeta[5]) + 48*Zeta[5])) + 
     ((3*Pi^2*delta[zb] + 20*G[0, zb] - 16*G[1, zb] + (12*G[1, zb])/zb + 
         zb*(2 - 10*G[0, zb] + 8*G[1, zb]) - 20*plusD[1, zb])*plusL[3, t/mu2] + 
       (5 - (5*zb)/2 - 5*plusD[0, zb])*plusL[4, t/mu2] - 
       delta[zb]*plusL[5, t/mu2] + plusL[2, t/mu2]*(-9*Pi^2 + 12*G[1, zb] + 
         60*G[0, 0, zb] - 48*G[0, 1, zb] - 60*G[1, 0, zb] + 
         (9*G[1, zb] + 48*G[0, 1, zb] + 48*G[1, 0, zb] - 16*G[1, 1, zb])/zb + 
         zb*(15 + (9*Pi^2)/2 + 6*G[0, zb] - (27*G[1, zb])/2 - 30*G[0, 0, zb] + 
           24*G[0, 1, zb] + 30*G[1, 0, zb] - (31*G[1, 1, zb])/2) + 
         31*G[1, 1, zb] + 9*Pi^2*plusD[0, zb] - 30*plusD[2, zb] - 
         40*delta[zb]*Zeta[3]) + plusL[1, t/mu2]*(-2 - (25*Pi^4*delta[zb])/36 + 
         (1 - 18*Pi^2)*G[0, zb] + (11 + (55*Pi^2)/3)*G[1, zb] - 
         12*G[0, 1, zb] + 24*G[1, 0, zb] - 17*G[1, 1, zb] + 
         120*G[0, 0, 0, zb] - 120*G[0, 0, 1, zb] - 112*G[0, 1, 0, zb] + 
         76*G[0, 1, 1, zb] - 140*G[1, 0, 0, zb] + 104*G[1, 0, 1, zb] + 
         102*G[1, 1, 0, zb] - 28*G[1, 1, 1, zb] + 
         ((-8 - (44*Pi^2)/3)*G[1, zb] + 12*G[0, 1, zb] + 18*G[1, 0, zb] - 
           21*G[1, 1, zb] + 120*G[0, 0, 1, zb] + 112*G[0, 1, 0, zb] - 
           76*G[0, 1, 1, zb] + 116*G[1, 0, 0, zb] - 80*G[1, 0, 1, zb] - 
           64*G[1, 1, 0, zb] + 8*G[1, 1, 1, zb])/zb + 18*Pi^2*plusD[1, zb] - 
         20*plusD[3, zb] + zb*(-25 - 2*Pi^2 + (29 + 9*Pi^2)*G[0, zb] + 
           (-24 - (55*Pi^2)/6)*G[1, zb] + 12*G[0, 0, zb] - 8*G[0, 1, zb] - 
           29*G[1, 0, zb] + 24*G[1, 1, zb] - 60*G[0, 0, 0, zb] + 
           60*G[0, 0, 1, zb] + 56*G[0, 1, 0, zb] - 38*G[0, 1, 1, zb] + 
           70*G[1, 0, 0, zb] - 52*G[1, 0, 1, zb] - 51*G[1, 1, 0, zb] + 
           14*G[1, 1, 1, zb] - 40*Zeta[3]) + 80*Zeta[3] - 
         80*plusD[0, zb]*Zeta[3]) + plusL[0, t/mu2]*(-1/6*Pi^2 + (25*Pi^4)/36 + 
         (2 - 18*Pi^2)*G[0, 0, zb] + (7 + (50*Pi^2)/3)*G[0, 1, zb] + 
         (69/2 + 21*Pi^2)*G[1, 0, zb] + (-9 - (49*Pi^2)/3)*G[1, 1, zb] + 
         16*G[2, 1, zb] - 6*G[0, 0, 1, zb] - 12*G[0, 1, 0, zb] + 
         39*G[0, 1, 1, zb] + 24*G[1, 0, 0, zb] - 14*G[1, 0, 1, zb] - 
         39*G[1, 1, 0, zb] + 7*G[1, 1, 1, zb] + 24*G[1, 2, 1, zb] + 
         24*G[2, 1, 1, zb] - 48*G[2, 2, 1, zb] + 120*G[0, 0, 0, 0, zb] - 
         144*G[0, 0, 0, 1, zb] - 128*G[0, 0, 1, 0, zb] + 
         120*G[0, 0, 1, 1, zb] - 124*G[0, 1, 0, 0, zb] + 
         120*G[0, 1, 0, 1, zb] + 132*G[0, 1, 1, 0, zb] - 28*G[0, 1, 1, 1, zb] - 
         32*G[0, 1, 2, 1, zb] - 156*G[1, 0, 0, 0, zb] + 152*G[1, 0, 0, 1, zb] + 
         140*G[1, 0, 1, 0, zb] - 114*G[1, 0, 1, 1, zb] + 
         152*G[1, 1, 0, 0, zb] - 110*G[1, 1, 0, 1, zb] - 76*G[1, 1, 1, 0, zb] - 
         G[1, 1, 1, 1, zb] - 16*G[1, 1, 2, 1, zb] - 24*G[1, 2, 1, 1, zb] + 
         48*G[1, 2, 2, 1, zb] - (25*Pi^4*plusD[0, zb])/36 + 
         9*Pi^2*plusD[2, zb] - 5*plusD[4, zb] + G[1, zb]*(-21 - (23*Pi^2)/6 - 
           96*Zeta[3]) - 80*plusD[1, zb]*Zeta[3] + G[0, zb]*(-2 + 80*Zeta[3]) + 
         zb*(-7/4 - (31*Pi^2)/6 - (25*Pi^4)/72 + (28 + 9*Pi^2)*G[0, 0, zb] + 
           (-30 - (25*Pi^2)/3)*G[0, 1, zb] + (-48 - (21*Pi^2)/2)*G[1, 0, zb] + 
           (23 + (49*Pi^2)/6)*G[1, 1, zb] - 8*G[2, 1, zb] + 12*G[0, 0, 0, zb] - 
           11*G[0, 0, 1, zb] - 4*G[0, 1, 0, zb] + G[0, 1, 1, zb]/2 - 
           30*G[1, 0, 0, zb] + 24*G[1, 0, 1, zb] + 45*G[1, 1, 0, zb] - 
           11*G[1, 1, 1, zb] - 20*G[1, 2, 1, zb] - 12*G[2, 1, 1, zb] + 
           24*G[2, 2, 1, zb] - 60*G[0, 0, 0, 0, zb] + 72*G[0, 0, 0, 1, zb] + 
           64*G[0, 0, 1, 0, zb] - 60*G[0, 0, 1, 1, zb] + 62*G[0, 1, 0, 0, zb] - 
           60*G[0, 1, 0, 1, zb] - 66*G[0, 1, 1, 0, zb] + 14*G[0, 1, 1, 1, zb] + 
           16*G[0, 1, 2, 1, zb] + 78*G[1, 0, 0, 0, zb] - 76*G[1, 0, 0, 1, zb] - 
           70*G[1, 0, 1, 0, zb] + 57*G[1, 0, 1, 1, zb] - 76*G[1, 1, 0, 0, zb] + 
           55*G[1, 1, 0, 1, zb] + 38*G[1, 1, 1, 0, zb] + G[1, 1, 1, 1, zb]/2 + 
           8*G[1, 1, 2, 1, zb] + 12*G[1, 2, 1, 1, zb] - 24*G[1, 2, 2, 1, zb] + 
           G[0, zb]*(-23/2 - 2*Pi^2 - 40*Zeta[3]) + 8*Zeta[3] + 
           G[1, zb]*(42 + (9*Pi^2)/2 + 48*Zeta[3])) + 
         ((-8 - (50*Pi^2)/3)*G[0, 1, zb] + (-8 - (52*Pi^2)/3)*G[1, 0, zb] + 
           (3/2 + (32*Pi^2)/3)*G[1, 1, zb] + 6*G[0, 0, 1, zb] + 
           12*G[0, 1, 0, zb] - 39*G[0, 1, 1, zb] + 18*G[1, 0, 0, zb] - 
           30*G[1, 0, 1, zb] - 21*G[1, 1, 0, zb] + 15*G[1, 1, 1, zb] + 
           144*G[0, 0, 0, 1, zb] + 128*G[0, 0, 1, 0, zb] - 
           120*G[0, 0, 1, 1, zb] + 124*G[0, 1, 0, 0, zb] - 
           120*G[0, 1, 0, 1, zb] - 132*G[0, 1, 1, 0, zb] + 
           28*G[0, 1, 1, 1, zb] + 32*G[0, 1, 2, 1, zb] + 
           132*G[1, 0, 0, 0, zb] - 124*G[1, 0, 0, 1, zb] - 
           116*G[1, 0, 1, 0, zb] + 76*G[1, 0, 1, 1, zb] - 
           108*G[1, 1, 0, 0, zb] + 72*G[1, 1, 0, 1, zb] + 
           40*G[1, 1, 1, 0, zb] + 8*G[1, 1, 1, 1, zb] + 8*G[1, 1, 2, 1, zb] + 
           24*G[1, 2, 1, 1, zb] - 48*G[1, 2, 2, 1, zb] + 
           G[1, zb]*(3/4 - (7*Pi^2)/2 + 80*Zeta[3]))/zb + 
         delta[zb]*(12*Pi^2*Zeta[3] - 48*Zeta[5])) + 
       delta[t]*(5/4 + (13*Pi^2)/9 + (23*Pi^4)/270 + (6*Pi^4*G[0, x])/5 + 
         (31/12 + (11*Pi^2)/36 + (25*Pi^4)/36)*G[0, zb] - (6*Pi^4*G[r3, x])/5 - 
         (6*Pi^4*G[r4, x])/5 + zb^2*(-1/18*Pi^2 + (2*G[1, 1, zb])/3 - 
           (2*G[2, 1, zb])/3) + (-22/3 - (44*Pi^2)/9)*G[2, 1, zb] + 
         (3 - 18*Pi^2)*G[0, 0, 0, zb] + (41/3 + (56*Pi^2)/3)*G[0, 0, 1, zb] + 
         (-17/3 + (164*Pi^2)/9)*G[0, 1, 0, zb] + (-29 - 21*Pi^2)*
          G[0, 1, 1, zb] + (2*Pi^2*G[1, 0, -1, zb])/3 + (53 + (70*Pi^2)/3)*
          G[1, 0, 0, zb] + (-91/2 - (163*Pi^2)/9)*G[1, 0, 1, zb] + 
         (-147/2 - (68*Pi^2)/3)*G[1, 1, 0, zb] + (-241/6 + (29*Pi^2)/2)*
          G[1, 1, 1, zb] + (8 + (44*Pi^2)/9)*G[1, 2, 1, zb] - 
         (16*G[2, 1, 0, zb])/3 + (188*G[2, 1, 1, zb])/3 - 
         (88*G[2, 2, 1, zb])/3 + (2*G[0, 0, 0, 1, zb])/3 + 
         (8*G[0, 0, 1, 0, zb])/3 + 13*G[0, 0, 1, 1, zb] - 
         (40*G[0, 1, 0, 0, zb])/3 + (46*G[0, 1, 0, 1, zb])/3 + 
         (103*G[0, 1, 1, 0, zb])/3 - 55*G[0, 1, 1, 1, zb] - 
         (8*G[0, 1, 2, 1, zb])/3 + 24*G[1, 0, 0, 0, zb] + 2*G[1, 0, 0, 1, zb] - 
         42*G[1, 0, 1, 0, zb] + 8*G[1, 0, 1, 1, zb] - (152*G[1, 1, 0, 0, zb])/
          3 + (5*G[1, 1, 0, 1, zb])/3 + (263*G[1, 1, 1, 0, zb])/3 - 
         (9*G[1, 1, 1, 1, zb])/2 - 56*G[1, 1, 2, 1, zb] + 
         16*G[1, 2, 1, 0, zb] - (172*G[1, 2, 1, 1, zb])/3 + 
         72*G[1, 2, 2, 1, zb] + 32*G[2, 1, 0, 1, zb] + (56*G[2, 1, 1, 0, zb])/
          3 - 48*G[2, 1, 1, 1, zb] + 80*G[2, 1, 2, 1, zb] - 
         (112*G[2, 2, 1, 0, zb])/3 + 64*G[2, 2, 1, 1, zb] - 
         (304*G[2, 2, 2, 1, zb])/3 - 96*G[0, 0, 0, -1, -1, x] + 
         48*G[0, 0, 0, -1, 0, x] + 120*G[0, 0, 0, 0, -1, x] - 
         60*G[0, 0, 0, 0, 0, x] + 120*G[0, 0, 0, 0, 0, zb] - 
         168*G[0, 0, 0, 0, 1, zb] - 144*G[0, 0, 0, 1, 0, zb] + 
         228*G[0, 0, 0, 1, 1, zb] - 72*G[0, 0, 0, r3, -1, x] + 
         36*G[0, 0, 0, r3, 0, x] - 72*G[0, 0, 0, r4, -1, x] + 
         36*G[0, 0, 0, r4, 0, x] - 132*G[0, 0, 1, 0, 0, zb] + 
         160*G[0, 0, 1, 0, 1, zb] + 136*G[0, 0, 1, 1, 0, zb] - 
         (592*G[0, 0, 1, 1, 1, zb])/3 - (64*G[0, 0, 1, 2, 1, zb])/3 - 
         132*G[0, 1, 0, 0, 0, zb] + (472*G[0, 1, 0, 0, 1, zb])/3 + 
         136*G[0, 1, 0, 1, 0, zb] - (452*G[0, 1, 0, 1, 1, zb])/3 + 
         (496*G[0, 1, 1, 0, 0, zb])/3 - (328*G[0, 1, 1, 0, 1, zb])/3 - 
         148*G[0, 1, 1, 1, 0, zb] - 28*G[0, 1, 1, 1, 1, zb] + 
         (256*G[0, 1, 1, 2, 1, zb])/3 - 48*G[0, 1, 2, 1, 0, zb] + 
         (280*G[0, 1, 2, 1, 1, zb])/3 - (224*G[0, 1, 2, 2, 1, zb])/3 - 
         8*G[1, 0, -1, 0, 1, zb] - 168*G[1, 0, 0, 0, 0, zb] + 
         196*G[1, 0, 0, 0, 1, zb] + (496*G[1, 0, 0, 1, 0, zb])/3 - 
         (550*G[1, 0, 0, 1, 1, zb])/3 + (488*G[1, 0, 1, 0, 0, zb])/3 - 
         (524*G[1, 0, 1, 0, 1, zb])/3 - (526*G[1, 0, 1, 1, 0, zb])/3 + 
         158*G[1, 0, 1, 1, 1, zb] + (64*G[1, 0, 1, 2, 1, zb])/3 + 
         196*G[1, 1, 0, 0, 0, zb] - 192*G[1, 1, 0, 0, 1, zb] - 
         144*G[1, 1, 0, 1, 0, zb] + (256*G[1, 1, 0, 1, 1, zb])/3 - 
         162*G[1, 1, 1, 0, 0, zb] + (380*G[1, 1, 1, 0, 1, zb])/3 + 
         (121*G[1, 1, 1, 1, 0, zb])/3 + 13*G[1, 1, 1, 1, 1, zb] + 
         (136*G[1, 1, 1, 2, 1, zb])/3 + (8*G[1, 1, 2, 1, 0, zb])/3 + 
         (100*G[1, 1, 2, 1, 1, zb])/3 - 64*G[1, 1, 2, 2, 1, zb] - 
         32*G[1, 2, 1, 0, 1, zb] - (56*G[1, 2, 1, 1, 0, zb])/3 + 
         48*G[1, 2, 1, 1, 1, zb] - 80*G[1, 2, 1, 2, 1, zb] + 
         (112*G[1, 2, 2, 1, 0, zb])/3 - 64*G[1, 2, 2, 1, 1, zb] + 
         (304*G[1, 2, 2, 2, 1, zb])/3 + 96*G[r3, 0, 0, -1, -1, x] - 
         48*G[r3, 0, 0, -1, 0, x] - 120*G[r3, 0, 0, 0, -1, x] + 
         60*G[r3, 0, 0, 0, 0, x] + 72*G[r3, 0, 0, r3, -1, x] - 
         36*G[r3, 0, 0, r3, 0, x] + 72*G[r3, 0, 0, r4, -1, x] - 
         36*G[r3, 0, 0, r4, 0, x] + 96*G[r4, 0, 0, -1, -1, x] - 
         48*G[r4, 0, 0, -1, 0, x] - 120*G[r4, 0, 0, 0, -1, x] + 
         60*G[r4, 0, 0, 0, 0, x] + 72*G[r4, 0, 0, r3, -1, x] - 
         36*G[r4, 0, 0, r3, 0, x] + 72*G[r4, 0, 0, r4, -1, x] - 
         36*G[r4, 0, 0, r4, 0, x] - (25*Pi^4*plusD[1, zb])/36 + 
         3*Pi^2*plusD[3, zb] - plusD[5, zb] + G[1, 0, zb]*(191/2 - (3*Pi^2)/2 - 
           100*Zeta[3]) + G[0, 1, zb]*(-40/3 + (14*Pi^2)/9 - 68*Zeta[3]) + 
         ((112*I)*G[0, -1, -1, x] - (56*I)*G[0, -1, 0, x] - 
           (140*I)*G[0, 0, -1, x] + (70*I)*G[0, 0, 0, x] + 
           (84*I)*G[0, r3, -1, x] - (42*I)*G[0, r3, 0, x] + 
           (84*I)*G[0, r4, -1, x] - (42*I)*G[0, r4, 0, x] + 
           zb^2*((-40*I)*G[0, -1, -1, x] + (20*I)*G[0, -1, 0, x] + 
             (50*I)*G[0, 0, -1, x] - (25*I)*G[0, 0, 0, x] - 
             (30*I)*G[0, r3, -1, x] + (15*I)*G[0, r3, 0, x] - 
             (30*I)*G[0, r4, -1, x] + (15*I)*G[0, r4, 0, x] + (30*I)*Zeta[3]) + 
           zb*((-72*I)*G[0, -1, -1, x] + (36*I)*G[0, -1, 0, x] + 
             (90*I)*G[0, 0, -1, x] - (45*I)*G[0, 0, 0, x] - 
             (54*I)*G[0, r3, -1, x] + (27*I)*G[0, r3, 0, x] - 
             (54*I)*G[0, r4, -1, x] + (27*I)*G[0, r4, 0, x] + (54*I)*Zeta[3]) - 
           (84*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - 3*Zeta[3] - 
         6*Pi^2*Zeta[3] + 72*G[0, 0, x]*Zeta[3] - 72*G[r3, 0, x]*Zeta[3] - 
         72*G[r4, 0, x]*Zeta[3] - 40*plusD[2, zb]*Zeta[3] + 
         G[1, zb]*(-213/4 - (41*Pi^2)/9 - (449*Pi^4)/540 + (50*Zeta[3])/3) + 
         G[1, 1, zb]*(45/2 + (26*Pi^2)/9 + (218*Zeta[3])/3) + 
         G[0, 0, zb]*(-4 + 80*Zeta[3]) + delta[zb]*((499*Pi^6)/45360 - 
           (80*Zeta[3]^2)/3) + plusD[0, zb]*(12*Pi^2*Zeta[3] - 48*Zeta[5]) + 
         zb*(-529/3 - (11*Pi^2)/9 - (353*Pi^4)/1080 + 
           (112 - 3*Pi^2 - (25*Pi^4)/72)*G[0, zb] + (3*Pi^4*G[r3, x])/5 + 
           (3*Pi^4*G[r4, x])/5 + (5 + (22*Pi^2)/9)*G[2, 1, zb] + 
           (27 + 9*Pi^2)*G[0, 0, 0, zb] + (-137/6 - (28*Pi^2)/3)*
            G[0, 0, 1, zb] + (-205/6 - (82*Pi^2)/9)*G[0, 1, 0, zb] + 
           (179/6 + (21*Pi^2)/2)*G[0, 1, 1, zb] - (Pi^2*G[1, 0, -1, zb])/3 + 
           (-129/2 - (35*Pi^2)/3)*G[1, 0, 0, zb] + (45 + (163*Pi^2)/18)*
            G[1, 0, 1, zb] + (320/3 + (34*Pi^2)/3)*G[1, 1, 0, zb] + 
           (70/3 - (29*Pi^2)/4)*G[1, 1, 1, zb] + (-43/3 - (22*Pi^2)/9)*
            G[1, 2, 1, zb] + (8*G[2, 1, 0, zb])/3 - (94*G[2, 1, 1, zb])/3 + 
           (44*G[2, 2, 1, zb])/3 + 40*G[0, 0, -1, -1, x] - 
           20*G[0, 0, -1, 0, x] - 50*G[0, 0, 0, -1, x] + 25*G[0, 0, 0, 0, x] + 
           12*G[0, 0, 0, 0, zb] - (41*G[0, 0, 0, 1, zb])/3 - 
           16*G[0, 0, 1, 0, zb] + (53*G[0, 0, 1, 1, zb])/6 + 
           30*G[0, 0, r3, -1, x] - 15*G[0, 0, r3, 0, x] + 
           30*G[0, 0, r4, -1, x] - 15*G[0, 0, r4, 0, x] - (4*G[0, 1, 0, 0, zb])/
            3 + (23*G[0, 1, 0, 1, zb])/3 - (37*G[0, 1, 1, 0, zb])/2 - 
           (139*G[0, 1, 1, 1, zb])/6 + (28*G[0, 1, 2, 1, zb])/3 - 
           30*G[1, 0, 0, 0, zb] + (31*G[1, 0, 0, 1, zb])/3 + 
           38*G[1, 0, 1, 0, zb] - (37*G[1, 0, 1, 1, zb])/2 + 
           (170*G[1, 1, 0, 0, zb])/3 - (47*G[1, 1, 0, 1, zb])/3 - 
           (221*G[1, 1, 1, 0, zb])/3 - G[1, 1, 1, 1, zb]/2 + 
           52*G[1, 1, 2, 1, zb] - 20*G[1, 2, 1, 0, zb] + 60*G[1, 2, 1, 1, zb] - 
           (212*G[1, 2, 2, 1, zb])/3 - 16*G[2, 1, 0, 1, zb] - 
           (28*G[2, 1, 1, 0, zb])/3 + 24*G[2, 1, 1, 1, zb] - 
           40*G[2, 1, 2, 1, zb] + (56*G[2, 2, 1, 0, zb])/3 - 
           32*G[2, 2, 1, 1, zb] + (152*G[2, 2, 2, 1, zb])/3 + 
           48*G[0, 0, 0, -1, -1, x] - 24*G[0, 0, 0, -1, 0, x] - 
           60*G[0, 0, 0, 0, -1, x] + 30*G[0, 0, 0, 0, 0, x] - 
           60*G[0, 0, 0, 0, 0, zb] + 84*G[0, 0, 0, 0, 1, zb] + 
           72*G[0, 0, 0, 1, 0, zb] - 114*G[0, 0, 0, 1, 1, zb] + 
           36*G[0, 0, 0, r3, -1, x] - 18*G[0, 0, 0, r3, 0, x] + 
           36*G[0, 0, 0, r4, -1, x] - 18*G[0, 0, 0, r4, 0, x] + 
           66*G[0, 0, 1, 0, 0, zb] - 80*G[0, 0, 1, 0, 1, zb] - 
           68*G[0, 0, 1, 1, 0, zb] + (296*G[0, 0, 1, 1, 1, zb])/3 + 
           (32*G[0, 0, 1, 2, 1, zb])/3 + 66*G[0, 1, 0, 0, 0, zb] - 
           (236*G[0, 1, 0, 0, 1, zb])/3 - 68*G[0, 1, 0, 1, 0, zb] + 
           (226*G[0, 1, 0, 1, 1, zb])/3 - (248*G[0, 1, 1, 0, 0, zb])/3 + 
           (164*G[0, 1, 1, 0, 1, zb])/3 + 74*G[0, 1, 1, 1, 0, zb] + 
           14*G[0, 1, 1, 1, 1, zb] - (128*G[0, 1, 1, 2, 1, zb])/3 + 
           24*G[0, 1, 2, 1, 0, zb] - (140*G[0, 1, 2, 1, 1, zb])/3 + 
           (112*G[0, 1, 2, 2, 1, zb])/3 + 4*G[1, 0, -1, 0, 1, zb] + 
           84*G[1, 0, 0, 0, 0, zb] - 98*G[1, 0, 0, 0, 1, zb] - 
           (248*G[1, 0, 0, 1, 0, zb])/3 + (275*G[1, 0, 0, 1, 1, zb])/3 - 
           (244*G[1, 0, 1, 0, 0, zb])/3 + (262*G[1, 0, 1, 0, 1, zb])/3 + 
           (263*G[1, 0, 1, 1, 0, zb])/3 - 79*G[1, 0, 1, 1, 1, zb] - 
           (32*G[1, 0, 1, 2, 1, zb])/3 - 98*G[1, 1, 0, 0, 0, zb] + 
           96*G[1, 1, 0, 0, 1, zb] + 72*G[1, 1, 0, 1, 0, zb] - 
           (128*G[1, 1, 0, 1, 1, zb])/3 + 81*G[1, 1, 1, 0, 0, zb] - 
           (190*G[1, 1, 1, 0, 1, zb])/3 - (121*G[1, 1, 1, 1, 0, zb])/6 - 
           (13*G[1, 1, 1, 1, 1, zb])/2 - (68*G[1, 1, 1, 2, 1, zb])/3 - 
           (4*G[1, 1, 2, 1, 0, zb])/3 - (50*G[1, 1, 2, 1, 1, zb])/3 + 
           32*G[1, 1, 2, 2, 1, zb] + 16*G[1, 2, 1, 0, 1, zb] + 
           (28*G[1, 2, 1, 1, 0, zb])/3 - 24*G[1, 2, 1, 1, 1, zb] + 
           40*G[1, 2, 1, 2, 1, zb] - (56*G[1, 2, 2, 1, 0, zb])/3 + 
           32*G[1, 2, 2, 1, 1, zb] - (152*G[1, 2, 2, 2, 1, zb])/3 - 
           48*G[r3, 0, 0, -1, -1, x] + 24*G[r3, 0, 0, -1, 0, x] + 
           60*G[r3, 0, 0, 0, -1, x] - 30*G[r3, 0, 0, 0, 0, x] - 
           36*G[r3, 0, 0, r3, -1, x] + 18*G[r3, 0, 0, r3, 0, x] - 
           36*G[r3, 0, 0, r4, -1, x] + 18*G[r3, 0, 0, r4, 0, x] - 
           48*G[r4, 0, 0, -1, -1, x] + 24*G[r4, 0, 0, -1, 0, x] + 
           60*G[r4, 0, 0, 0, -1, x] - 30*G[r4, 0, 0, 0, 0, x] - 
           36*G[r4, 0, 0, r3, -1, x] + 18*G[r4, 0, 0, r3, 0, x] - 
           36*G[r4, 0, 0, r4, -1, x] + 18*G[r4, 0, 0, r4, 0, x] + 
           G[0, 0, zb]*(5/3 - (16*Pi^2)/9 - 40*Zeta[3]) + 
           G[1, 1, zb]*(-49 - (91*Pi^2)/18 - (109*Zeta[3])/3) + 
           G[0, x]*((-3*Pi^4)/5 - 30*Zeta[3]) + G[1, zb]*(-18 + (145*Pi^2)/36 + 
             (449*Pi^4)/1080 - (19*Zeta[3])/3) + (235*Zeta[3])/6 + 
           3*Pi^2*Zeta[3] - 36*G[0, 0, x]*Zeta[3] + 36*G[r3, 0, x]*Zeta[3] + 
           36*G[r4, 0, x]*Zeta[3] + G[0, 1, zb]*(149/6 + (7*Pi^2)/6 + 
             34*Zeta[3]) + G[1, 0, zb]*(-85/2 + (19*Pi^2)/6 + 50*Zeta[3]) - 
           47*Zeta[5]) + ((-4*Pi^4*G[-1, x])/5 - (4*Pi^4*G[0, x])/5 + 
           (6*Pi^4*G[r3, x])/5 + (6*Pi^4*G[r4, x])/5 + (-8 - (56*Pi^2)/3)*
            G[0, 0, 1, zb] + (-22/3 - (164*Pi^2)/9)*G[0, 1, 0, zb] + 
           (28 + 21*Pi^2)*G[0, 1, 1, zb] - (2*Pi^2*G[1, 0, -1, zb])/3 + 
           (-26/3 - (59*Pi^2)/3)*G[1, 0, 0, zb] + (30 + (128*Pi^2)/9)*
            G[1, 0, 1, zb] + (-9/2 + (146*Pi^2)/9)*G[1, 1, 0, zb] + 
           (22/3 - (28*Pi^2)/3)*G[1, 1, 1, zb] + (10/3 - (44*Pi^2)/9)*
            G[1, 2, 1, zb] + 6*G[0, 0, 1, 0, zb] - 9*G[0, 0, 1, 1, zb] + 
           12*G[0, 1, 0, 0, zb] - 16*G[0, 1, 0, 1, zb] - 41*G[0, 1, 1, 0, zb] + 
           63*G[0, 1, 1, 1, zb] + 18*G[1, 0, 0, 0, zb] - 27*G[1, 0, 0, 1, zb] - 
           23*G[1, 0, 1, 0, zb] + 46*G[1, 0, 1, 1, zb] - 23*G[1, 1, 0, 0, zb] + 
           36*G[1, 1, 0, 1, zb] + 7*G[1, 1, 1, 0, zb] + 8*G[1, 2, 1, 1, zb] + 
           64*G[-1, 0, 0, -1, -1, x] - 32*G[-1, 0, 0, -1, 0, x] - 
           80*G[-1, 0, 0, 0, -1, x] + 40*G[-1, 0, 0, 0, 0, x] + 
           48*G[-1, 0, 0, r3, -1, x] - 24*G[-1, 0, 0, r3, 0, x] + 
           48*G[-1, 0, 0, r4, -1, x] - 24*G[-1, 0, 0, r4, 0, x] + 
           64*G[0, 0, 0, -1, -1, x] - 32*G[0, 0, 0, -1, 0, x] - 
           80*G[0, 0, 0, 0, -1, x] + 40*G[0, 0, 0, 0, 0, x] + 
           168*G[0, 0, 0, 0, 1, zb] + 144*G[0, 0, 0, 1, 0, zb] - 
           228*G[0, 0, 0, 1, 1, zb] + 48*G[0, 0, 0, r3, -1, x] - 
           24*G[0, 0, 0, r3, 0, x] + 48*G[0, 0, 0, r4, -1, x] - 
           24*G[0, 0, 0, r4, 0, x] + 132*G[0, 0, 1, 0, 0, zb] - 
           160*G[0, 0, 1, 0, 1, zb] - 136*G[0, 0, 1, 1, 0, zb] + 
           (592*G[0, 0, 1, 1, 1, zb])/3 + (64*G[0, 0, 1, 2, 1, zb])/3 + 
           132*G[0, 1, 0, 0, 0, zb] - (472*G[0, 1, 0, 0, 1, zb])/3 - 
           136*G[0, 1, 0, 1, 0, zb] + (452*G[0, 1, 0, 1, 1, zb])/3 - 
           (496*G[0, 1, 1, 0, 0, zb])/3 + (328*G[0, 1, 1, 0, 1, zb])/3 + 
           148*G[0, 1, 1, 1, 0, zb] + 28*G[0, 1, 1, 1, 1, zb] - 
           (256*G[0, 1, 1, 2, 1, zb])/3 + 48*G[0, 1, 2, 1, 0, zb] - 
           (280*G[0, 1, 2, 1, 1, zb])/3 + (224*G[0, 1, 2, 2, 1, zb])/3 + 
           8*G[1, 0, -1, 0, 1, zb] + 144*G[1, 0, 0, 0, 0, zb] - 
           164*G[1, 0, 0, 0, 1, zb] - (412*G[1, 0, 0, 1, 0, zb])/3 + 
           (440*G[1, 0, 0, 1, 1, zb])/3 - (416*G[1, 0, 1, 0, 0, zb])/3 + 
           (424*G[1, 0, 1, 0, 1, zb])/3 + (364*G[1, 0, 1, 1, 0, zb])/3 - 
           100*G[1, 0, 1, 1, 1, zb] - (64*G[1, 0, 1, 2, 1, zb])/3 - 
           148*G[1, 1, 0, 0, 0, zb] + 136*G[1, 1, 0, 0, 1, zb] + 
           (304*G[1, 1, 0, 1, 0, zb])/3 - (116*G[1, 1, 0, 1, 1, zb])/3 + 
           (340*G[1, 1, 1, 0, 0, zb])/3 - 88*G[1, 1, 1, 0, 1, zb] - 
           8*G[1, 1, 1, 1, 0, zb] - 8*G[1, 1, 1, 1, 1, zb] - 
           (80*G[1, 1, 1, 2, 1, zb])/3 - (32*G[1, 1, 2, 1, 0, zb])/3 - 
           20*G[1, 1, 2, 1, 1, zb] + 56*G[1, 1, 2, 2, 1, zb] + 
           32*G[1, 2, 1, 0, 1, zb] + (56*G[1, 2, 1, 1, 0, zb])/3 - 
           48*G[1, 2, 1, 1, 1, zb] + 80*G[1, 2, 1, 2, 1, zb] - 
           (112*G[1, 2, 2, 1, 0, zb])/3 + 64*G[1, 2, 2, 1, 1, zb] - 
           (304*G[1, 2, 2, 2, 1, zb])/3 - 96*G[r3, 0, 0, -1, -1, x] + 
           48*G[r3, 0, 0, -1, 0, x] + 120*G[r3, 0, 0, 0, -1, x] - 
           60*G[r3, 0, 0, 0, 0, x] - 72*G[r3, 0, 0, r3, -1, x] + 
           36*G[r3, 0, 0, r3, 0, x] - 72*G[r3, 0, 0, r4, -1, x] + 
           36*G[r3, 0, 0, r4, 0, x] - 96*G[r4, 0, 0, -1, -1, x] + 
           48*G[r4, 0, 0, -1, 0, x] + 120*G[r4, 0, 0, 0, -1, x] - 
           60*G[r4, 0, 0, 0, 0, x] - 72*G[r4, 0, 0, r3, -1, x] + 
           36*G[r4, 0, 0, r3, 0, x] - 72*G[r4, 0, 0, r4, -1, x] + 
           36*G[r4, 0, 0, r4, 0, x] + G[1, 1, zb]*(-29/12 + (21*Pi^2)/4 - 
             (152*Zeta[3])/3) - 6*Pi^2*Zeta[3] - 48*G[-1, 0, x]*Zeta[3] - 
           48*G[0, 0, x]*Zeta[3] + 72*G[r3, 0, x]*Zeta[3] + 
           72*G[r4, 0, x]*Zeta[3] + G[1, zb]*(83/24 + (35*Pi^2)/18 + 
             (371*Pi^4)/540 + 26*Zeta[3]) + G[0, 1, zb]*(2 - (5*Pi^2)/3 + 
             68*Zeta[3]) + G[1, 0, zb]*(-2/3 - (17*Pi^2)/6 + 84*Zeta[3]) - 
           38*Zeta[5])/zb + 94*Zeta[5]))/Nc^3 + 
     Nc^2*nf*((208/9 + (773/27 - (23*Pi^2)/9)*delta[zb] - (40*G[0, zb])/3 + 
         zb*(-134/9 + (20*G[0, zb])/3 - (23*G[1, zb])/3) + (46*G[1, zb])/3 - 
         (40*G[1, zb])/(3*zb) - (208*plusD[0, zb])/9 + (40*plusD[1, zb])/3)*
        plusL[2, t/mu2] + (-40/9 + (20*zb)/9 - (208*delta[zb])/27 + 
         (40*plusD[0, zb])/9)*plusL[3, t/mu2] + (10*delta[zb]*plusL[4, t/mu2])/
        9 + plusL[1, t/mu2]*(-1546/27 + (46*Pi^2)/9 + (416*G[0, zb])/9 - 
         (578*G[1, zb])/9 - (80*G[0, 0, zb])/3 + (88*G[0, 1, zb])/3 + 
         36*G[1, 0, zb] - (104*G[1, 1, zb])/3 + zb*(1205/27 - (23*Pi^2)/9 - 
           (268*G[0, zb])/9 + (352*G[1, zb])/9 + (40*G[0, 0, zb])/3 - 
           (44*G[0, 1, zb])/3 - 18*G[1, 0, zb] + (52*G[1, 1, zb])/3) + 
         ((496*G[1, zb])/9 - (88*G[0, 1, zb])/3 - 32*G[1, 0, zb] + 
           (76*G[1, 1, zb])/3)/zb + (1546/27 - (46*Pi^2)/9)*plusD[0, zb] - 
         (416*plusD[1, zb])/9 + (40*plusD[2, zb])/3 + 
         delta[zb]*(-10345/162 + (233*Pi^2)/27 + (236*Zeta[3])/9)) + 
       plusL[0, t/mu2]*(10129/162 - (233*Pi^2)/27 + (-1528/27 + (46*Pi^2)/9)*
          G[0, zb] + (962/9 - (22*Pi^2)/3)*G[1, zb] + (416*G[0, 0, zb])/9 - 
         (436*G[0, 1, zb])/9 - (634*G[1, 0, zb])/9 + (256*G[1, 1, zb])/3 - 
         (80*G[0, 0, 0, zb])/3 + (64*G[0, 0, 1, zb])/3 + (104*G[0, 1, 0, zb])/
          3 - 28*G[0, 1, 1, zb] + (116*G[1, 0, 0, zb])/3 - 
         (100*G[1, 0, 1, zb])/3 - (160*G[1, 1, 0, zb])/3 + 
         ((-2437/27 + (20*Pi^2)/3)*G[1, zb] + (436*G[0, 1, zb])/9 + 
           64*G[1, 0, zb] - (206*G[1, 1, zb])/3 - (64*G[0, 0, 1, zb])/3 - 
           (104*G[0, 1, 0, zb])/3 + 28*G[0, 1, 1, zb] - (104*G[1, 0, 0, zb])/
            3 + (88*G[1, 0, 1, zb])/3 + 44*G[1, 1, 0, zb] - 
           (76*G[1, 1, 1, zb])/3)/zb + (122*G[1, 1, 1, zb])/3 + 
         (1546/27 - (46*Pi^2)/9)*plusD[1, zb] - (208*plusD[2, zb])/9 + 
         (40*plusD[3, zb])/9 + delta[zb]*(171449/2916 - (2441*Pi^2)/243 + 
           Pi^4/3 - 56*Zeta[3]) - (236*Zeta[3])/9 + 
         zb*(-21565/324 + (299*Pi^2)/54 + (1259/27 - (23*Pi^2)/9)*G[0, zb] + 
           (-709/9 + (11*Pi^2)/3)*G[1, zb] - (268*G[0, 0, zb])/9 + 
           (266*G[0, 1, zb])/9 + (392*G[1, 0, zb])/9 - 50*G[1, 1, zb] + 
           (40*G[0, 0, 0, zb])/3 - (32*G[0, 0, 1, zb])/3 - (52*G[0, 1, 0, zb])/
            3 + 14*G[0, 1, 1, zb] - (58*G[1, 0, 0, zb])/3 + 
           (50*G[1, 0, 1, zb])/3 + (80*G[1, 1, 0, zb])/3 - (61*G[1, 1, 1, zb])/
            3 + (118*Zeta[3])/9) + plusD[0, zb]*(-10345/162 + (233*Pi^2)/27 + 
           (236*Zeta[3])/9)) + delta[t]*(-152333/2916 + (2351*Pi^2)/243 - 
         Pi^4/3 + (-1516/27 + (46*Pi^2)/9)*G[0, 0, zb] + 
         (4642/81 - (190*Pi^2)/27)*G[0, 1, zb] + (9112/81 - (212*Pi^2)/27)*
          G[1, 0, zb] + (-12415/81 + (299*Pi^2)/27)*G[1, 1, zb] + 
         (2*G[1, 1, zb])/(3*zb^2) + (416*G[0, 0, 0, zb])/9 - 
         (370*G[0, 0, 1, zb])/9 - (502*G[0, 1, 0, zb])/9 + 
         (1192*G[0, 1, 1, zb])/27 - (658*G[1, 0, 0, zb])/9 + 
         (1748*G[1, 0, 1, zb])/27 + (946*G[1, 1, 0, zb])/9 - 
         (2705*G[1, 1, 1, zb])/27 - (80*G[0, 0, 0, 0, zb])/3 + 
         (64*G[0, 0, 0, 1, zb])/3 + (232*G[0, 0, 1, 0, zb])/9 - 
         (116*G[0, 0, 1, 1, zb])/9 + (344*G[0, 1, 0, 0, zb])/9 - 
         (248*G[0, 1, 0, 1, zb])/9 - (356*G[0, 1, 1, 0, zb])/9 + 
         (172*G[0, 1, 1, 1, zb])/9 + (364*G[1, 0, 0, 0, zb])/9 - 
         (304*G[1, 0, 0, 1, zb])/9 - (128*G[1, 0, 1, 0, zb])/3 + 
         (232*G[1, 0, 1, 1, zb])/9 - 64*G[1, 1, 0, 0, zb] + 
         (484*G[1, 1, 0, 1, zb])/9 + (650*G[1, 1, 1, 0, zb])/9 - 
         (134*G[1, 1, 1, 1, zb])/3 + (773/27 - (23*Pi^2)/9)*plusD[2, zb] - 
         (208*plusD[3, zb])/27 + (10*plusD[4, zb])/9 + 
         ((-4714/81 + (190*Pi^2)/27)*G[0, 1, zb] + (-7804/81 + (188*Pi^2)/27)*
            G[1, 0, zb] + (9539/81 - (251*Pi^2)/27)*G[1, 1, zb] + 
           (356*G[0, 0, 1, zb])/9 + (172*G[0, 1, 0, zb])/3 - 
           (1228*G[0, 1, 1, zb])/27 + (616*G[1, 0, 0, zb])/9 - 
           (1628*G[1, 0, 1, zb])/27 - (818*G[1, 1, 0, zb])/9 + 
           (2150*G[1, 1, 1, zb])/27 - (64*G[0, 0, 0, 1, zb])/3 - 
           (232*G[0, 0, 1, 0, zb])/9 + (116*G[0, 0, 1, 1, zb])/9 - 
           (344*G[0, 1, 0, 0, zb])/9 + (248*G[0, 1, 0, 1, zb])/9 + 
           (356*G[0, 1, 1, 0, zb])/9 - (172*G[0, 1, 1, 1, zb])/9 - 
           (328*G[1, 0, 0, 0, zb])/9 + (256*G[1, 0, 0, 1, zb])/9 + 
           40*G[1, 0, 1, 0, zb] - (196*G[1, 0, 1, 1, zb])/9 + 
           (164*G[1, 1, 0, 0, zb])/3 - (388*G[1, 1, 0, 1, zb])/9 - 
           (524*G[1, 1, 1, 0, zb])/9 + (220*G[1, 1, 1, 1, zb])/9 + 
           G[1, zb]*(8660/81 - (964*Pi^2)/81 - 36*Zeta[3]))/zb + 
         plusD[0, zb]*(171449/2916 - (2441*Pi^2)/243 + Pi^4/3 - 56*Zeta[3]) + 
         G[0, zb]*(9679/162 - (80*Pi^2)/9 - (236*Zeta[3])/9) + 
         (182*Zeta[3])/3 + plusD[1, zb]*(-10345/162 + (233*Pi^2)/27 + 
           (236*Zeta[3])/9) + G[1, zb]*(-6749/54 + (1087*Pi^2)/81 + 
           (128*Zeta[3])/3) + zb*(401039/5832 - (3551*Pi^2)/486 + Pi^4/6 + 
           (1301/27 - (23*Pi^2)/9)*G[0, 0, zb] + (-3845/81 + (95*Pi^2)/27)*
            G[0, 1, zb] + (-6683/81 + (109*Pi^2)/27)*G[1, 0, zb] + 
           (8456/81 - (305*Pi^2)/54)*G[1, 1, zb] - (268*G[0, 0, 0, zb])/9 + 
           26*G[0, 0, 1, zb] + (314*G[0, 1, 0, zb])/9 - (704*G[0, 1, 1, zb])/
            27 + (412*G[1, 0, 0, zb])/9 - (1042*G[1, 0, 1, zb])/27 - 
           (182*G[1, 1, 0, zb])/3 + (1477*G[1, 1, 1, zb])/27 + 
           (40*G[0, 0, 0, 0, zb])/3 - (32*G[0, 0, 0, 1, zb])/3 - 
           (116*G[0, 0, 1, 0, zb])/9 + (58*G[0, 0, 1, 1, zb])/9 - 
           (172*G[0, 1, 0, 0, zb])/9 + (124*G[0, 1, 0, 1, zb])/9 + 
           (178*G[0, 1, 1, 0, zb])/9 - (86*G[0, 1, 1, 1, zb])/9 - 
           (182*G[1, 0, 0, 0, zb])/9 + (158*G[1, 0, 0, 1, zb])/9 + 
           (62*G[1, 0, 1, 0, zb])/3 - (116*G[1, 0, 1, 1, zb])/9 + 
           32*G[1, 1, 0, 0, zb] - (248*G[1, 1, 0, 1, zb])/9 - 
           (319*G[1, 1, 1, 0, zb])/9 + (67*G[1, 1, 1, 1, zb])/3 + 
           G[1, zb]*(33155/324 - (659*Pi^2)/81 - (70*Zeta[3])/3) - 
           (346*Zeta[3])/9 + G[0, zb]*(-21433/324 + (307*Pi^2)/54 + 
             (118*Zeta[3])/9)) + delta[zb]*(-2804689/52488 + 
           (181127*Pi^2)/17496 - (1541*Pi^4)/4860 + (490*Zeta[3])/9 - 
           (125*Pi^2*Zeta[3])/27 + (128*Zeta[5])/9))) + 
     (nf*((40/3 + (65/9 - (19*Pi^2)/9)*delta[zb] - (40*G[0, zb])/3 + 
          zb*(-10 + (20*G[0, zb])/3 - (23*G[1, zb])/3) + (46*G[1, zb])/3 - 
          (40*G[1, zb])/(3*zb) - (40*plusD[0, zb])/3 + (40*plusD[1, zb])/3)*
         plusL[2, t/mu2] + (-40/9 + (20*zb)/9 - (40*delta[zb])/9 + 
          (40*plusD[0, zb])/9)*plusL[3, t/mu2] + (10*delta[zb]*plusL[4, t/mu2])/
         9 + plusL[1, t/mu2]*(-130/9 + (38*Pi^2)/9 + (80*G[0, zb])/3 - 
          (274*G[1, zb])/9 - (80*G[0, 0, zb])/3 + (88*G[0, 1, zb])/3 + 
          36*G[1, 0, zb] - (88*G[1, 1, zb])/3 + zb*(49/9 - (19*Pi^2)/9 - 
            20*G[0, zb] + (200*G[1, zb])/9 + (40*G[0, 0, zb])/3 - 
            (44*G[0, 1, zb])/3 - 18*G[1, 0, zb] + (44*G[1, 1, zb])/3) + 
          (16*G[1, zb] - (88*G[0, 1, zb])/3 - 32*G[1, 0, zb] + 20*G[1, 1, zb])/
           zb + (130/9 - (38*Pi^2)/9)*plusD[0, zb] - (80*plusD[1, zb])/3 + 
          (40*plusD[2, zb])/3 + delta[zb]*(-2141/162 + (35*Pi^2)/9 + 
            (236*Zeta[3])/9)) + plusL[0, t/mu2]*(2357/162 - (35*Pi^2)/9 + 
          (-136/9 + (38*Pi^2)/9)*G[0, zb] + (190/27 - 6*Pi^2)*G[1, zb] + 
          (80*G[0, 0, zb])/3 - (260*G[0, 1, zb])/9 - (118*G[1, 0, zb])/3 + 
          (292*G[1, 1, zb])/9 - (80*G[0, 0, 0, zb])/3 + 32*G[0, 0, 1, zb] + 
          (88*G[0, 1, 0, zb])/3 - (140*G[0, 1, 1, zb])/3 + 
          (116*G[1, 0, 0, zb])/3 - (100*G[1, 0, 1, zb])/3 - 
          (136*G[1, 1, 0, zb])/3 + ((-89/27 + (16*Pi^2)/3)*G[1, zb] + 
            (260*G[0, 1, zb])/9 + (224*G[1, 0, zb])/9 - (10*G[1, 1, zb])/9 - 
            32*G[0, 0, 1, zb] - (88*G[0, 1, 0, zb])/3 + (140*G[0, 1, 1, zb])/
             3 - (104*G[1, 0, 0, zb])/3 + (88*G[1, 0, 1, zb])/3 + 
            36*G[1, 1, 0, zb] - 12*G[1, 1, 1, zb])/zb + (82*G[1, 1, 1, zb])/3 + 
          (130/9 - (38*Pi^2)/9)*plusD[1, zb] - (40*plusD[2, zb])/3 + 
          (40*plusD[3, zb])/9 + delta[zb]*(1711/108 - (167*Pi^2)/81 + 
            (19*Pi^4)/135 - (236*Zeta[3])/9) - (236*Zeta[3])/9 + 
          zb*(-1673/324 + (53*Pi^2)/18 + (55/9 - (19*Pi^2)/9)*G[0, zb] + 
            (-23/27 + 3*Pi^2)*G[1, zb] - 20*G[0, 0, zb] + (178*G[0, 1, zb])/9 + 
            28*G[1, 0, zb] - (242*G[1, 1, zb])/9 + (40*G[0, 0, 0, zb])/3 - 
            16*G[0, 0, 1, zb] - (44*G[0, 1, 0, zb])/3 + (70*G[0, 1, 1, zb])/3 - 
            (58*G[1, 0, 0, zb])/3 + (50*G[1, 0, 1, zb])/3 + (68*G[1, 1, 0, zb])/
             3 - (41*G[1, 1, 1, zb])/3 + (118*Zeta[3])/9) + 
          plusD[0, zb]*(-2141/162 + (35*Pi^2)/9 + (236*Zeta[3])/9)) + 
        delta[t]*(-2131/108 + (182*Pi^2)/81 - (19*Pi^4)/135 + 
          (-46/3 + (38*Pi^2)/9)*G[0, 0, zb] + (1372/81 - (14*Pi^2)/3)*
           G[0, 1, zb] + (1090/81 - (170*Pi^2)/27)*G[1, 0, zb] + 
          (475/81 + (217*Pi^2)/27)*G[1, 1, zb] + (80*G[0, 0, 0, zb])/3 - 
          (340*G[0, 0, 1, zb])/9 - (260*G[0, 1, 0, zb])/9 + 
          (1300*G[0, 1, 1, zb])/27 - (394*G[1, 0, 0, zb])/9 + 
          (914*G[1, 0, 1, zb])/27 + (1484*G[1, 1, 0, zb])/27 - 
          (901*G[1, 1, 1, zb])/27 - (80*G[0, 0, 0, 0, zb])/3 + 
          (280*G[0, 0, 0, 1, zb])/9 + 32*G[0, 0, 1, 0, zb] - 
          (268*G[0, 0, 1, 1, zb])/9 + (272*G[0, 1, 0, 0, zb])/9 - 
          (320*G[0, 1, 0, 1, zb])/9 - (380*G[0, 1, 1, 0, zb])/9 + 
          (596*G[0, 1, 1, 1, zb])/9 + (364*G[1, 0, 0, 0, zb])/9 - 
          (148*G[1, 0, 0, 1, zb])/3 - (316*G[1, 0, 1, 0, zb])/9 + 
          (344*G[1, 0, 1, 1, zb])/9 - (488*G[1, 1, 0, 0, zb])/9 + 
          (400*G[1, 1, 0, 1, zb])/9 + 54*G[1, 1, 1, 0, zb] - 
          (218*G[1, 1, 1, 1, zb])/9 + (65/9 - (19*Pi^2)/9)*plusD[2, zb] - 
          (40*plusD[3, zb])/9 + (10*plusD[4, zb])/9 + 
          ((-1282/81 + (14*Pi^2)/3)*G[0, 1, zb] + (-778/81 + (152*Pi^2)/27)*
             G[1, 0, zb] + (-275/27 - (175*Pi^2)/27)*G[1, 1, zb] + 
            (340*G[0, 0, 1, zb])/9 + (260*G[0, 1, 0, zb])/9 - 
            (1300*G[0, 1, 1, zb])/27 + (88*G[1, 0, 0, zb])/3 - 
            (554*G[1, 0, 1, zb])/27 - (608*G[1, 1, 0, zb])/27 - 
            (314*G[1, 1, 1, zb])/27 - (280*G[0, 0, 0, 1, zb])/9 - 
            32*G[0, 0, 1, 0, zb] + (268*G[0, 0, 1, 1, zb])/9 - 
            (272*G[0, 1, 0, 0, zb])/9 + (320*G[0, 1, 0, 1, zb])/9 + 
            (380*G[0, 1, 1, 0, zb])/9 - (596*G[0, 1, 1, 1, zb])/9 - 
            (328*G[1, 0, 0, 0, zb])/9 + (136*G[1, 0, 0, 1, zb])/3 + 
            (280*G[1, 0, 1, 0, zb])/9 - (308*G[1, 0, 1, 1, zb])/9 + 
            (404*G[1, 1, 0, 0, zb])/9 - (316*G[1, 1, 0, 1, zb])/9 - 
            (116*G[1, 1, 1, 0, zb])/3 + 4*G[1, 1, 1, 1, zb] + 
            G[1, zb]*(640/81 - (287*Pi^2)/81 - (340*Zeta[3])/9))/zb + 
          G[0, zb]*(2591/162 - (35*Pi^2)/9 - (236*Zeta[3])/9) + 
          plusD[0, zb]*(1711/108 - (167*Pi^2)/81 + (19*Pi^4)/135 - 
            (236*Zeta[3])/9) + (236*Zeta[3])/9 + plusD[1, zb]*
           (-2141/162 + (35*Pi^2)/9 + (236*Zeta[3])/9) + 
          G[1, zb]*(-67/18 + (494*Pi^2)/81 + (364*Zeta[3])/9) + 
          zb*(9883/648 - (125*Pi^2)/162 + (19*Pi^4)/270 + (19/3 - (19*Pi^2)/9)*
             G[0, 0, zb] + (-617/81 + (7*Pi^2)/3)*G[0, 1, zb] + 
            (-269/81 + (85*Pi^2)/27)*G[1, 0, zb] + (-410/81 - (217*Pi^2)/54)*
             G[1, 1, zb] - 20*G[0, 0, 0, zb] + (82*G[0, 0, 1, zb])/3 + 
            (178*G[0, 1, 0, zb])/9 - (656*G[0, 1, 1, zb])/27 + 
            (280*G[1, 0, 0, zb])/9 - (646*G[1, 0, 1, zb])/27 - 
            (1054*G[1, 1, 0, zb])/27 + (833*G[1, 1, 1, zb])/27 + 
            (40*G[0, 0, 0, 0, zb])/3 - (140*G[0, 0, 0, 1, zb])/9 - 
            16*G[0, 0, 1, 0, zb] + (134*G[0, 0, 1, 1, zb])/9 - 
            (136*G[0, 1, 0, 0, zb])/9 + (160*G[0, 1, 0, 1, zb])/9 + 
            (190*G[0, 1, 1, 0, zb])/9 - (298*G[0, 1, 1, 1, zb])/9 - 
            (182*G[1, 0, 0, 0, zb])/9 + (74*G[1, 0, 0, 1, zb])/3 + 
            (158*G[1, 0, 1, 0, zb])/9 - (172*G[1, 0, 1, 1, zb])/9 + 
            (244*G[1, 1, 0, 0, zb])/9 - (200*G[1, 1, 0, 1, zb])/9 - 
            27*G[1, 1, 1, 0, zb] + (109*G[1, 1, 1, 1, zb])/9 + 
            G[1, zb]*(703/324 - (355*Pi^2)/81 - (182*Zeta[3])/9) - 
            (56*Zeta[3])/3 + G[0, zb]*(-2501/324 + (53*Pi^2)/18 + 
              (118*Zeta[3])/9)) + delta[zb]*(-42727/1944 + (3131*Pi^2)/1944 - 
            (53*Pi^4)/540 + (1490*Zeta[3])/81 - (107*Pi^2*Zeta[3])/27 + 
            (152*Zeta[5])/9))))/Nc^2 + 
     ((220/9 + (268/9 - (31*Pi^2)/3)*delta[zb] - 60*G[0, zb] + 
         zb*(-164/9 + 30*G[0, zb] - 24*G[1, zb]) + 48*G[1, zb] - 
         (36*G[1, zb])/zb - (220*plusD[0, zb])/9 + 60*plusD[1, zb])*
        plusL[3, t/mu2] + (-15 + (15*zb)/2 - (55*delta[zb])/9 + 
         15*plusD[0, zb])*plusL[4, t/mu2] + 3*delta[zb]*plusL[5, t/mu2] + 
       nf^2*((-80/27 + (-200/81 + (8*Pi^2)/27)*delta[zb] + (16*G[0, zb])/9 - 
           (32*G[1, zb])/9 + (32*G[1, zb])/(9*zb) + 
           zb*(64/27 - (8*G[0, zb])/9 + (16*G[1, zb])/9) + (80*plusD[0, zb])/
            27 - (16*plusD[1, zb])/9)*plusL[1, t/mu2] + 
         (8/9 - (4*zb)/9 + (40*delta[zb])/27 - (8*plusD[0, zb])/9)*
          plusL[2, t/mu2] - (8*delta[zb]*plusL[3, t/mu2])/27 + 
         plusL[0, t/mu2]*(200/81 - (8*Pi^2)/27 - (80*G[0, zb])/27 + 
           (184*G[1, zb])/27 + (16*G[0, 0, zb])/9 - (16*G[0, 1, zb])/9 - 
           (32*G[1, 0, zb])/9 + ((-160*G[1, zb])/27 + (16*G[0, 1, zb])/9 + 
             (32*G[1, 0, zb])/9 - (16*G[1, 1, zb])/3)/zb + 
           zb*(-220/81 + (4*Pi^2)/27 + (64*G[0, zb])/27 - (128*G[1, zb])/27 - 
             (8*G[0, 0, zb])/9 + (8*G[0, 1, zb])/9 + (16*G[1, 0, zb])/9 - 
             (8*G[1, 1, zb])/3) + (16*G[1, 1, zb])/3 + (-200/81 + (8*Pi^2)/27)*
            plusD[0, zb] + (80*plusD[1, zb])/27 - (8*plusD[2, zb])/9 + 
           delta[zb]*(928/729 - (40*Pi^2)/81 + (16*Zeta[3])/27)) + 
         delta[t]*(-928/729 + (40*Pi^2)/81 + (200/81 - (8*Pi^2)/27)*G[0, zb] + 
           (-176/27 + (16*Pi^2)/27)*G[1, zb] - (80*G[0, 0, zb])/27 + 
           (80*G[0, 1, zb])/27 + (184*G[1, 0, zb])/27 - (824*G[1, 1, zb])/81 + 
           (16*G[0, 0, 0, zb])/9 - (16*G[0, 0, 1, zb])/9 - (16*G[0, 1, 0, zb])/
            9 + (16*G[0, 1, 1, zb])/9 - (32*G[1, 0, 0, zb])/9 + 
           (32*G[1, 0, 1, zb])/9 + (16*G[1, 1, 0, zb])/3 - (184*G[1, 1, 1, zb])/
            27 + ((136/27 - (16*Pi^2)/27)*G[1, zb] - (80*G[0, 1, zb])/27 - 
             (160*G[1, 0, zb])/27 + (680*G[1, 1, zb])/81 + (16*G[0, 0, 1, zb])/
              9 + (16*G[0, 1, 0, zb])/9 - (16*G[0, 1, 1, zb])/9 + 
             (32*G[1, 0, 0, zb])/9 - (32*G[1, 0, 1, zb])/9 - 
             (16*G[1, 1, 0, zb])/3 + (184*G[1, 1, 1, zb])/27)/zb + 
           (-200/81 + (8*Pi^2)/27)*plusD[1, zb] + (40*plusD[2, zb])/27 - 
           (8*plusD[3, zb])/27 + delta[zb]*(128/6561 + (34*Pi^2)/81 - 
             (31*Pi^4)/1215 + (40*Zeta[3])/243) + zb*(1256/729 - (32*Pi^2)/81 + 
             (-220/81 + (4*Pi^2)/27)*G[0, zb] + (392/81 - (8*Pi^2)/27)*
              G[1, zb] + (64*G[0, 0, zb])/27 - (64*G[0, 1, zb])/27 - 
             (128*G[1, 0, zb])/27 + (532*G[1, 1, zb])/81 - (8*G[0, 0, 0, zb])/
              9 + (8*G[0, 0, 1, zb])/9 + (8*G[0, 1, 0, zb])/9 - 
             (8*G[0, 1, 1, zb])/9 + (16*G[1, 0, 0, zb])/9 - (16*G[1, 0, 1, zb])/
              9 - (8*G[1, 1, 0, zb])/3 + (92*G[1, 1, 1, zb])/27 + 
             (8*Zeta[3])/27) + plusD[0, zb]*(928/729 - (40*Pi^2)/81 + 
             (16*Zeta[3])/27) - (16*Zeta[3])/27)) + plusL[2, t/mu2]*
        (-268/3 + 31*Pi^2 + (220*G[0, zb])/3 - (325*G[1, zb])/3 - 
         180*G[0, 0, zb] + 144*G[0, 1, zb] + 180*G[1, 0, zb] - 
         105*G[1, 1, zb] + zb*(36 - (31*Pi^2)/2 - (164*G[0, zb])/3 + 
           (230*G[1, zb])/3 + 90*G[0, 0, zb] - 72*G[0, 1, zb] - 
           90*G[1, 0, zb] + (105*G[1, 1, zb])/2) + 
         ((139*G[1, zb])/3 - 144*G[0, 1, zb] - 144*G[1, 0, zb] + 
           60*G[1, 1, zb])/zb + (268/3 - 31*Pi^2)*plusD[0, zb] - 
         (220*plusD[1, zb])/3 + 90*plusD[2, zb] + delta[zb]*
          (-404/9 + (209*Pi^2)/18 + 162*Zeta[3])) + plusL[1, t/mu2]*
        (826/9 - (209*Pi^2)/9 + (-539/3 + 62*Pi^2)*G[0, zb] + 
         (1528/9 - (185*Pi^2)/3)*G[1, zb] + (440*G[0, 0, zb])/3 - 
         (376*G[0, 1, zb])/3 - 246*G[1, 0, zb] + (577*G[1, 1, zb])/3 - 
         360*G[0, 0, 0, zb] + 344*G[0, 0, 1, zb] + 344*G[0, 1, 0, zb] - 
         228*G[0, 1, 1, zb] + 420*G[1, 0, 0, zb] - 312*G[1, 0, 1, zb] - 
         330*G[1, 1, 0, zb] + ((-90 + (148*Pi^2)/3)*G[1, zb] + 
           (376*G[0, 1, zb])/3 + 122*G[1, 0, zb] - 47*G[1, 1, zb] - 
           344*G[0, 0, 1, zb] - 344*G[0, 1, 0, zb] + 228*G[0, 1, 1, zb] - 
           348*G[1, 0, 0, zb] + 240*G[1, 0, 1, zb] + 216*G[1, 1, 0, zb] - 
           52*G[1, 1, 1, zb])/zb + 120*G[1, 1, 1, zb] + (536/3 - 62*Pi^2)*
          plusD[1, zb] - (220*plusD[2, zb])/3 + 60*plusD[3, zb] + 
         delta[zb]*(2428/81 - (469*Pi^2)/18 + (107*Pi^4)/36 - 
           (902*Zeta[3])/9) - 324*Zeta[3] + zb*(74/9 + (323*Pi^2)/18 + 
           (73 - 31*Pi^2)*G[0, zb] + (-827/9 + (185*Pi^2)/6)*G[1, zb] - 
           (328*G[0, 0, zb])/3 + (314*G[0, 1, zb])/3 + 174*G[1, 0, zb] - 
           (422*G[1, 1, zb])/3 + 180*G[0, 0, 0, zb] - 172*G[0, 0, 1, zb] - 
           172*G[0, 1, 0, zb] + 114*G[0, 1, 1, zb] - 210*G[1, 0, 0, zb] + 
           156*G[1, 0, 1, zb] + 165*G[1, 1, 0, zb] - 60*G[1, 1, 1, zb] + 
           162*Zeta[3]) + plusD[0, zb]*(-808/9 + (209*Pi^2)/9 + 324*Zeta[3])) + 
       plusL[0, t/mu2]*(-3022/81 + (236*Pi^2)/9 - (107*Pi^4)/36 + 
         (-542/3 + 62*Pi^2)*G[0, 0, zb] + (1553/9 - (178*Pi^2)/3)*G[0, 1, zb] + 
         (1055/6 - (221*Pi^2)/3)*G[1, 0, zb] + (-1582/9 + 63*Pi^2)*
          G[1, 1, zb] - 40*G[2, 1, zb] + (440*G[0, 0, 0, zb])/3 - 
         158*G[0, 0, 1, zb] - (376*G[0, 1, 0, zb])/3 + (491*G[0, 1, 1, zb])/3 - 
         (782*G[1, 0, 0, zb])/3 + (592*G[1, 0, 1, zb])/3 + 
         (877*G[1, 1, 0, zb])/3 - (382*G[1, 1, 1, zb])/3 - 40*G[1, 2, 1, zb] + 
         32*G[2, 1, 0, zb] - 32*G[2, 1, 1, zb] + 32*G[2, 2, 1, zb] - 
         360*G[0, 0, 0, 0, zb] + 384*G[0, 0, 0, 1, zb] + 
         384*G[0, 0, 1, 0, zb] - 384*G[0, 0, 1, 1, zb] + 
         388*G[0, 1, 0, 0, zb] - 352*G[0, 1, 0, 1, zb] - 
         340*G[0, 1, 1, 0, zb] + 176*G[0, 1, 1, 1, zb] - 32*G[0, 1, 2, 1, zb] + 
         468*G[1, 0, 0, 0, zb] - 432*G[1, 0, 0, 1, zb] - 
         432*G[1, 0, 1, 0, zb] + 350*G[1, 0, 1, 1, zb] - 
         480*G[1, 1, 0, 0, zb] + 354*G[1, 1, 0, 1, zb] + 
         296*G[1, 1, 1, 0, zb] - 83*G[1, 1, 1, 1, zb] + 48*G[1, 1, 2, 1, zb] - 
         32*G[1, 2, 1, 0, zb] + 32*G[1, 2, 1, 1, zb] - 32*G[1, 2, 2, 1, zb] + 
         (268/3 - 31*Pi^2)*plusD[2, zb] - (220*plusD[3, zb])/9 + 
         15*plusD[4, zb] + ((-1544/9 + (178*Pi^2)/3)*G[0, 1, zb] + 
           (-1346/9 + 60*Pi^2)*G[1, 0, zb] + (233/18 - (128*Pi^2)/3)*
            G[1, 1, zb] + 158*G[0, 0, 1, zb] + (376*G[0, 1, 0, zb])/3 - 
           (491*G[0, 1, 1, zb])/3 + (410*G[1, 0, 0, zb])/3 - 
           (214*G[1, 0, 1, zb])/3 - 111*G[1, 1, 0, zb] - 9*G[1, 1, 1, zb] + 
           24*G[1, 2, 1, zb] - 384*G[0, 0, 0, 1, zb] - 384*G[0, 0, 1, 0, zb] + 
           384*G[0, 0, 1, 1, zb] - 388*G[0, 1, 0, 0, zb] + 
           352*G[0, 1, 0, 1, zb] + 340*G[0, 1, 1, 0, zb] - 
           176*G[0, 1, 1, 1, zb] + 32*G[0, 1, 2, 1, zb] - 
           396*G[1, 0, 0, 0, zb] + 356*G[1, 0, 0, 1, zb] + 
           356*G[1, 0, 1, 0, zb] - 260*G[1, 0, 1, 1, zb] + 
           348*G[1, 1, 0, 0, zb] - 240*G[1, 1, 0, 1, zb] - 
           156*G[1, 1, 1, 0, zb] + 36*G[1, 1, 1, 1, zb] - 
           32*G[1, 1, 2, 1, zb] + 32*G[1, 2, 1, 0, zb] - 32*G[1, 2, 1, 1, zb] + 
           32*G[1, 2, 2, 1, zb] + G[1, zb]*(335/108 - (107*Pi^2)/6 - 
             284*Zeta[3]))/zb + G[0, zb]*(859/9 - (209*Pi^2)/9 - 324*Zeta[3]) + 
         plusD[0, zb]*(2428/81 - (469*Pi^2)/18 + (107*Pi^4)/36 - 
           (902*Zeta[3])/9) + (902*Zeta[3])/9 + plusD[1, zb]*
          (-808/9 + (209*Pi^2)/9 + 324*Zeta[3]) + 
         G[1, zb]*(2498/27 + (73*Pi^2)/2 + 346*Zeta[3]) + 
         zb*(37733/324 - (361*Pi^2)/36 + (107*Pi^4)/72 + (74 - 31*Pi^2)*
            G[0, 0, zb] + (-604/9 + (89*Pi^2)/3)*G[0, 1, zb] + 
           (-78 + (221*Pi^2)/6)*G[1, 0, zb] + (2323/18 - (63*Pi^2)/2)*
            G[1, 1, zb] + 20*G[2, 1, zb] - (328*G[0, 0, 0, zb])/3 + 
           113*G[0, 0, 1, zb] + (290*G[0, 1, 0, zb])/3 - (875*G[0, 1, 1, zb])/
            6 + (553*G[1, 0, 0, zb])/3 - (443*G[1, 0, 1, zb])/3 - 
           (617*G[1, 1, 0, zb])/3 + (631*G[1, 1, 1, zb])/6 + 
           12*G[1, 2, 1, zb] - 16*G[2, 1, 0, zb] + 16*G[2, 1, 1, zb] - 
           16*G[2, 2, 1, zb] + 180*G[0, 0, 0, 0, zb] - 192*G[0, 0, 0, 1, zb] - 
           192*G[0, 0, 1, 0, zb] + 192*G[0, 0, 1, 1, zb] - 
           194*G[0, 1, 0, 0, zb] + 176*G[0, 1, 0, 1, zb] + 
           170*G[0, 1, 1, 0, zb] - 88*G[0, 1, 1, 1, zb] + 
           16*G[0, 1, 2, 1, zb] - 234*G[1, 0, 0, 0, zb] + 
           216*G[1, 0, 0, 1, zb] + 216*G[1, 0, 1, 0, zb] - 
           175*G[1, 0, 1, 1, zb] + 240*G[1, 1, 0, 0, zb] - 
           177*G[1, 1, 0, 1, zb] - 148*G[1, 1, 1, 0, zb] + 
           (83*G[1, 1, 1, 1, zb])/2 - 24*G[1, 1, 2, 1, zb] + 
           16*G[1, 2, 1, 0, zb] - 16*G[1, 2, 1, 1, zb] + 16*G[1, 2, 2, 1, zb] + 
           G[1, zb]*(-5747/54 - (163*Pi^2)/6 - 173*Zeta[3]) - (667*Zeta[3])/9 + 
           G[0, zb]*(-845/18 + (323*Pi^2)/18 + 162*Zeta[3])) + 
         delta[zb]*((1010*Pi^2)/81 - (55*Pi^4)/54 + (1072*Zeta[3])/9 - 
           53*Pi^2*Zeta[3] + 144*Zeta[5])) + 
       delta[t]*(839/36 - (4559*Pi^2)/324 + (7*Pi^4)/45 + (4*Pi^4*G[-1, x])/5 + 
         zb^2*(-1/18*Pi^2 + (2*G[1, 1, zb])/3 - (2*G[2, 1, zb])/3) + 
         (-200/3 - (16*Pi^2)/9)*G[2, 1, zb] + (2*Pi^2*G[0, 0, -1, zb])/3 + 
         (-545/3 + 62*Pi^2)*G[0, 0, 0, zb] + (2086/9 - (194*Pi^2)/3)*
          G[0, 0, 1, zb] + (1607/9 - (200*Pi^2)/3)*G[0, 1, 0, zb] + 
         (-7306/27 + (575*Pi^2)/9)*G[0, 1, 1, zb] + (1459/9 - (248*Pi^2)/3)*
          G[1, 0, 0, zb] + (-6187/54 + (217*Pi^2)/3)*G[1, 0, 1, zb] + 
         (-7021/54 + 90*Pi^2)*G[1, 1, 0, zb] + (5431/27 - (1213*Pi^2)/18)*
          G[1, 1, 1, zb] + (104/3 + (16*Pi^2)/9)*G[1, 2, 1, zb] - 
         (104*G[2, 1, 0, zb])/3 + (104*G[2, 1, 1, zb])/3 - 
         (8*G[2, 2, 1, zb])/3 + 56*G[0, 0, -1, -1, x] - 28*G[0, 0, -1, 0, x] - 
         70*G[0, 0, 0, -1, x] + 35*G[0, 0, 0, 0, x] + (440*G[0, 0, 0, 0, zb])/
          3 - (1510*G[0, 0, 0, 1, zb])/9 - 170*G[0, 0, 1, 0, zb] + 
         (1369*G[0, 0, 1, 1, zb])/9 + 42*G[0, 0, r3, -1, x] - 
         21*G[0, 0, r3, 0, x] + 42*G[0, 0, r4, -1, x] - 21*G[0, 0, r4, 0, x] - 
         (1130*G[0, 1, 0, 0, zb])/9 + (1418*G[0, 1, 0, 1, zb])/9 + 
         (1295*G[0, 1, 1, 0, zb])/9 - (2243*G[0, 1, 1, 1, zb])/9 - 
         8*G[0, 1, 2, 1, zb] - (2434*G[1, 0, 0, 0, zb])/9 + 
         296*G[1, 0, 0, 1, zb] + (2020*G[1, 0, 1, 0, zb])/9 - 
         (2300*G[1, 0, 1, 1, zb])/9 + (3116*G[1, 1, 0, 0, zb])/9 - 
         (1828*G[1, 1, 0, 1, zb])/9 - (988*G[1, 1, 1, 0, zb])/3 + 
         (1243*G[1, 1, 1, 1, zb])/18 + (244*G[1, 1, 2, 1, zb])/3 - 
         (248*G[1, 2, 1, 0, zb])/3 + (260*G[1, 2, 1, 1, zb])/3 - 
         (224*G[1, 2, 2, 1, zb])/3 + (160*G[2, 1, 0, 0, zb])/3 - 
         (224*G[2, 1, 0, 1, zb])/3 - (304*G[2, 1, 1, 0, zb])/3 + 
         (272*G[2, 1, 1, 1, zb])/3 - (176*G[2, 1, 2, 1, zb])/3 + 
         (256*G[2, 2, 1, 0, zb])/3 - (184*G[2, 2, 1, 1, zb])/3 + 
         (208*G[2, 2, 2, 1, zb])/3 - 64*G[-1, 0, 0, -1, -1, x] + 
         32*G[-1, 0, 0, -1, 0, x] + 80*G[-1, 0, 0, 0, -1, x] - 
         40*G[-1, 0, 0, 0, 0, x] - 48*G[-1, 0, 0, r3, -1, x] + 
         24*G[-1, 0, 0, r3, 0, x] - 48*G[-1, 0, 0, r4, -1, x] + 
         24*G[-1, 0, 0, r4, 0, x] - 8*G[0, 0, -1, 0, 1, zb] + 
         32*G[0, 0, 0, -1, -1, x] - 16*G[0, 0, 0, -1, 0, x] - 
         40*G[0, 0, 0, 0, -1, x] + 20*G[0, 0, 0, 0, 0, x] - 
         360*G[0, 0, 0, 0, 0, zb] + 400*G[0, 0, 0, 0, 1, zb] + 
         (1264*G[0, 0, 0, 1, 0, zb])/3 - (1316*G[0, 0, 0, 1, 1, zb])/3 + 
         24*G[0, 0, 0, r3, -1, x] - 12*G[0, 0, 0, r3, 0, x] + 
         24*G[0, 0, 0, r4, -1, x] - 12*G[0, 0, 0, r4, 0, x] + 
         (1220*G[0, 0, 1, 0, 0, zb])/3 - 444*G[0, 0, 1, 0, 1, zb] - 
         (1456*G[0, 0, 1, 1, 0, zb])/3 + 484*G[0, 0, 1, 1, 1, zb] + 
         16*G[0, 0, 1, 2, 1, zb] + 420*G[0, 1, 0, 0, 0, zb] - 
         436*G[0, 1, 0, 0, 1, zb] - (1288*G[0, 1, 0, 1, 0, zb])/3 + 
         (1144*G[0, 1, 0, 1, 1, zb])/3 - 432*G[0, 1, 1, 0, 0, zb] + 
         (1024*G[0, 1, 1, 0, 1, zb])/3 + (1172*G[0, 1, 1, 1, 0, zb])/3 - 
         (344*G[0, 1, 1, 1, 1, zb])/3 + (64*G[0, 1, 1, 2, 1, zb])/3 - 
         (32*G[0, 1, 2, 1, 0, zb])/3 + (152*G[0, 1, 2, 1, 1, zb])/3 + 
         (16*G[0, 1, 2, 2, 1, zb])/3 + 504*G[1, 0, 0, 0, 0, zb] - 
         (1640*G[1, 0, 0, 0, 1, zb])/3 - 532*G[1, 0, 0, 1, 0, zb] + 
         (1438*G[1, 0, 0, 1, 1, zb])/3 - (1564*G[1, 0, 1, 0, 0, zb])/3 + 
         504*G[1, 0, 1, 0, 1, zb] + 498*G[1, 0, 1, 1, 0, zb] - 
         454*G[1, 0, 1, 1, 1, zb] + (32*G[1, 0, 1, 2, 1, zb])/3 - 
         612*G[1, 1, 0, 0, 0, zb] + (1660*G[1, 1, 0, 0, 1, zb])/3 + 
         (1528*G[1, 1, 0, 1, 0, zb])/3 - (1000*G[1, 1, 0, 1, 1, zb])/3 + 
         (1726*G[1, 1, 1, 0, 0, zb])/3 - (1336*G[1, 1, 1, 0, 1, zb])/3 - 
         (805*G[1, 1, 1, 1, 0, zb])/3 + 95*G[1, 1, 1, 1, 1, zb] - 
         (304*G[1, 1, 1, 2, 1, zb])/3 + 96*G[1, 1, 2, 1, 0, zb] - 
         (328*G[1, 1, 2, 1, 1, zb])/3 + 80*G[1, 1, 2, 2, 1, zb] - 
         (160*G[1, 2, 1, 0, 0, zb])/3 + (224*G[1, 2, 1, 0, 1, zb])/3 + 
         (304*G[1, 2, 1, 1, 0, zb])/3 - (272*G[1, 2, 1, 1, 1, zb])/3 + 
         (176*G[1, 2, 1, 2, 1, zb])/3 - (256*G[1, 2, 2, 1, 0, zb])/3 + 
         (184*G[1, 2, 2, 1, 1, zb])/3 - (208*G[1, 2, 2, 2, 1, zb])/3 + 
         (268/9 - (31*Pi^2)/3)*plusD[3, zb] - (55*plusD[4, zb])/9 + 
         3*plusD[5, zb] + G[1, 1, zb]*(-40889/162 - (1162*Pi^2)/27 - 
           (1192*Zeta[3])/3) + G[0, 0, zb]*(290/3 - (70*Pi^2)/3 - 
           324*Zeta[3]) + G[1, zb]*(16759/36 - (1535*Pi^2)/81 + 
           (691*Pi^4)/180 - (1363*Zeta[3])/9) + plusD[1, zb]*
          (2428/81 - (469*Pi^2)/18 + (107*Pi^4)/36 - (902*Zeta[3])/9) + 
         G[0, x]*((-2*Pi^4)/5 - 42*Zeta[3]) + ((-72*I)*G[0, -1, -1, x] + 
           (36*I)*G[0, -1, 0, x] + (90*I)*G[0, 0, -1, x] - 
           (45*I)*G[0, 0, 0, x] - (54*I)*G[0, r3, -1, x] + 
           (27*I)*G[0, r3, 0, x] - (54*I)*G[0, r4, -1, x] + 
           (27*I)*G[0, r4, 0, x] + zb^2*((24*I)*G[0, -1, -1, x] - 
             (12*I)*G[0, -1, 0, x] - (30*I)*G[0, 0, -1, x] + 
             (15*I)*G[0, 0, 0, x] + (18*I)*G[0, r3, -1, x] - 
             (9*I)*G[0, r3, 0, x] + (18*I)*G[0, r4, -1, x] - 
             (9*I)*G[0, r4, 0, x] - (18*I)*Zeta[3]) + 
           zb*((48*I)*G[0, -1, -1, x] - (24*I)*G[0, -1, 0, x] - 
             (60*I)*G[0, 0, -1, x] + (30*I)*G[0, 0, 0, x] + 
             (36*I)*G[0, r3, -1, x] - (18*I)*G[0, r3, 0, x] + 
             (36*I)*G[0, r4, -1, x] - (18*I)*G[0, r4, 0, x] - (36*I)*Zeta[3]) + 
           (54*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - (1036*Zeta[3])/9 + 
         53*Pi^2*Zeta[3] + 48*G[-1, 0, x]*Zeta[3] - 24*G[0, 0, x]*Zeta[3] + 
         G[0, zb]*(-15607/324 + (313*Pi^2)/12 - (107*Pi^4)/36 + 
           (938*Zeta[3])/9) + plusD[2, zb]*(-404/9 + (209*Pi^2)/18 + 
           162*Zeta[3]) + G[0, 1, zb]*(-16907/162 + 18*Pi^2 + 
           (1012*Zeta[3])/3) + G[1, 0, zb]*(-616/81 + (2125*Pi^2)/54 + 
           410*Zeta[3]) + ((9*Pi^4)/10 - (2*Pi^2*G[0, 0, -1, zb])/3 + 
           (-2080/9 + (194*Pi^2)/3)*G[0, 0, 1, zb] + (-1550/9 + (200*Pi^2)/3)*
            G[0, 1, 0, zb] + (7144/27 - (575*Pi^2)/9)*G[0, 1, 1, zb] + 
           (-536/3 + (613*Pi^2)/9)*G[1, 0, 0, zb] + (4027/54 - 56*Pi^2)*
            G[1, 0, 1, zb] + (3566/27 - (586*Pi^2)/9)*G[1, 1, 0, zb] + 
           (1940/27 + (373*Pi^2)/9)*G[1, 1, 1, zb] + (-56/3 - (16*Pi^2)/9)*
            G[1, 2, 1, zb] - 72*G[0, 0, -1, -1, x] + 36*G[0, 0, -1, 0, x] + 
           90*G[0, 0, 0, -1, x] - 45*G[0, 0, 0, 0, x] + 
           (1486*G[0, 0, 0, 1, zb])/9 + 168*G[0, 0, 1, 0, zb] - 
           (1357*G[0, 0, 1, 1, zb])/9 - 54*G[0, 0, r3, -1, x] + 
           27*G[0, 0, r3, 0, x] - 54*G[0, 0, r4, -1, x] + 
           27*G[0, 0, r4, 0, x] + (1136*G[0, 1, 0, 0, zb])/9 - 
           (1382*G[0, 1, 0, 1, zb])/9 - (1289*G[0, 1, 1, 0, zb])/9 + 
           (2207*G[0, 1, 1, 1, zb])/9 + 16*G[0, 1, 2, 1, zb] + 
           (1318*G[1, 0, 0, 0, zb])/9 - (487*G[1, 0, 0, 1, zb])/3 - 
           (748*G[1, 0, 1, 0, zb])/9 + (767*G[1, 0, 1, 1, zb])/9 - 
           (1277*G[1, 1, 0, 0, zb])/9 + (514*G[1, 1, 0, 1, zb])/9 + 
           (275*G[1, 1, 1, 0, zb])/3 + 50*G[1, 1, 1, 1, zb] - 
           44*G[1, 1, 2, 1, zb] + 24*G[1, 2, 1, 0, zb] - 40*G[1, 2, 1, 1, zb] + 
           24*G[1, 2, 2, 1, zb] + 8*G[0, 0, -1, 0, 1, zb] - 
           400*G[0, 0, 0, 0, 1, zb] - (1264*G[0, 0, 0, 1, 0, zb])/3 + 
           (1316*G[0, 0, 0, 1, 1, zb])/3 - (1220*G[0, 0, 1, 0, 0, zb])/3 + 
           444*G[0, 0, 1, 0, 1, zb] + (1456*G[0, 0, 1, 1, 0, zb])/3 - 
           484*G[0, 0, 1, 1, 1, zb] - 16*G[0, 0, 1, 2, 1, zb] - 
           420*G[0, 1, 0, 0, 0, zb] + 436*G[0, 1, 0, 0, 1, zb] + 
           (1288*G[0, 1, 0, 1, 0, zb])/3 - (1144*G[0, 1, 0, 1, 1, zb])/3 + 
           432*G[0, 1, 1, 0, 0, zb] - (1024*G[0, 1, 1, 0, 1, zb])/3 - 
           (1172*G[0, 1, 1, 1, 0, zb])/3 + (344*G[0, 1, 1, 1, 1, zb])/3 - 
           (64*G[0, 1, 1, 2, 1, zb])/3 + (32*G[0, 1, 2, 1, 0, zb])/3 - 
           (152*G[0, 1, 2, 1, 1, zb])/3 - (16*G[0, 1, 2, 2, 1, zb])/3 - 
           432*G[1, 0, 0, 0, 0, zb] + (1388*G[1, 0, 0, 0, 1, zb])/3 + 
           452*G[1, 0, 0, 1, 0, zb] - 408*G[1, 0, 0, 1, 1, zb] + 
           (1324*G[1, 0, 1, 0, 0, zb])/3 - (1264*G[1, 0, 1, 0, 1, zb])/3 - 
           (1180*G[1, 0, 1, 1, 0, zb])/3 + (1048*G[1, 0, 1, 1, 1, zb])/3 - 
           16*G[1, 0, 1, 2, 1, zb] + 468*G[1, 1, 0, 0, 0, zb] - 
           (1208*G[1, 1, 0, 0, 1, zb])/3 - 372*G[1, 1, 0, 1, 0, zb] + 
           216*G[1, 1, 0, 1, 1, zb] - (1144*G[1, 1, 1, 0, 0, zb])/3 + 
           (892*G[1, 1, 1, 0, 1, zb])/3 + 100*G[1, 1, 1, 1, 0, zb] - 
           68*G[1, 1, 1, 1, 1, zb] + (208*G[1, 1, 1, 2, 1, zb])/3 - 
           80*G[1, 1, 2, 1, 0, zb] + 88*G[1, 1, 2, 1, 1, zb] - 
           64*G[1, 1, 2, 2, 1, zb] + (160*G[1, 2, 1, 0, 0, zb])/3 - 
           (224*G[1, 2, 1, 0, 1, zb])/3 - (304*G[1, 2, 1, 1, 0, zb])/3 + 
           (272*G[1, 2, 1, 1, 1, zb])/3 - (176*G[1, 2, 1, 2, 1, zb])/3 + 
           (256*G[1, 2, 2, 1, 0, zb])/3 - (184*G[1, 2, 2, 1, 1, zb])/3 + 
           (208*G[1, 2, 2, 2, 1, zb])/3 + G[1, 0, zb]*(7133/162 - 
             (575*Pi^2)/27 - (1012*Zeta[3])/3) + G[0, 1, zb]*
            (8242/81 - (53*Pi^2)/3 - (1012*Zeta[3])/3) + 54*G[0, x]*Zeta[3] + 
           G[1, zb]*(29335/648 + (6365*Pi^2)/324 - (1631*Pi^4)/540 + 
             (382*Zeta[3])/9) + G[1, 1, zb]*(7379/108 + (1753*Pi^2)/108 + 
             (856*Zeta[3])/3))/zb + delta[zb]*((-607*Pi^2)/243 + 
           (3149*Pi^4)/3240 - (269*Pi^6)/5040 - (1616*Zeta[3])/27 + 
           (847*Pi^2*Zeta[3])/54 + 136*Zeta[3]^2 - (176*Zeta[5])/3) - 
         152*Zeta[5] + zb*(70481/162 + (2453*Pi^2)/162 - (145*Pi^4)/216 - 
           (2*Pi^4*G[-1, x])/5 + (104/3 + (8*Pi^2)/9)*G[2, 1, zb] - 
           (Pi^2*G[0, 0, -1, zb])/3 + (75 - 31*Pi^2)*G[0, 0, 0, zb] + 
           (-104 + (97*Pi^2)/3)*G[0, 0, 1, zb] + (-496/9 + (100*Pi^2)/3)*
            G[0, 1, 0, zb] + (3691/54 - (575*Pi^2)/18)*G[0, 1, 1, zb] + 
           (-1109/18 + (124*Pi^2)/3)*G[1, 0, 0, zb] + (2837/54 - (217*Pi^2)/6)*
            G[1, 0, 1, zb] + (1345/27 - 45*Pi^2)*G[1, 1, 0, zb] + 
           (-4844/27 + (1213*Pi^2)/36)*G[1, 1, 1, zb] + (-28 - (8*Pi^2)/9)*
            G[1, 2, 1, zb] + (52*G[2, 1, 0, zb])/3 - (52*G[2, 1, 1, zb])/3 + 
           (4*G[2, 2, 1, zb])/3 - 32*G[0, 0, -1, -1, x] + 
           16*G[0, 0, -1, 0, x] + 40*G[0, 0, 0, -1, x] - 20*G[0, 0, 0, 0, x] - 
           (328*G[0, 0, 0, 0, zb])/3 + (1046*G[0, 0, 0, 1, zb])/9 + 
           116*G[0, 0, 1, 0, zb] - (1723*G[0, 0, 1, 1, zb])/18 - 
           24*G[0, 0, r3, -1, x] + 12*G[0, 0, r3, 0, x] - 
           24*G[0, 0, r4, -1, x] + 12*G[0, 0, r4, 0, x] + 
           (859*G[0, 1, 0, 0, zb])/9 - (1063*G[0, 1, 0, 1, zb])/9 - 
           (2087*G[0, 1, 1, 0, zb])/18 + (3791*G[0, 1, 1, 1, zb])/18 + 
           24*G[0, 1, 2, 1, zb] + (1703*G[1, 0, 0, 0, zb])/9 - 
           (587*G[1, 0, 0, 1, zb])/3 - (1412*G[1, 0, 1, 0, zb])/9 + 
           (2939*G[1, 0, 1, 1, zb])/18 - (2152*G[1, 1, 0, 0, zb])/9 + 
           (1304*G[1, 1, 0, 1, zb])/9 + (1423*G[1, 1, 1, 0, zb])/6 - 
           (520*G[1, 1, 1, 1, zb])/9 - 52*G[1, 1, 2, 1, zb] + 
           (148*G[1, 2, 1, 0, zb])/3 - (124*G[1, 2, 1, 1, zb])/3 + 
           (148*G[1, 2, 2, 1, zb])/3 - (80*G[2, 1, 0, 0, zb])/3 + 
           (112*G[2, 1, 0, 1, zb])/3 + (152*G[2, 1, 1, 0, zb])/3 - 
           (136*G[2, 1, 1, 1, zb])/3 + (88*G[2, 1, 2, 1, zb])/3 - 
           (128*G[2, 2, 1, 0, zb])/3 + (92*G[2, 2, 1, 1, zb])/3 - 
           (104*G[2, 2, 2, 1, zb])/3 + 32*G[-1, 0, 0, -1, -1, x] - 
           16*G[-1, 0, 0, -1, 0, x] - 40*G[-1, 0, 0, 0, -1, x] + 
           20*G[-1, 0, 0, 0, 0, x] + 24*G[-1, 0, 0, r3, -1, x] - 
           12*G[-1, 0, 0, r3, 0, x] + 24*G[-1, 0, 0, r4, -1, x] - 
           12*G[-1, 0, 0, r4, 0, x] + 4*G[0, 0, -1, 0, 1, zb] - 
           16*G[0, 0, 0, -1, -1, x] + 8*G[0, 0, 0, -1, 0, x] + 
           20*G[0, 0, 0, 0, -1, x] - 10*G[0, 0, 0, 0, 0, x] + 
           180*G[0, 0, 0, 0, 0, zb] - 200*G[0, 0, 0, 0, 1, zb] - 
           (632*G[0, 0, 0, 1, 0, zb])/3 + (658*G[0, 0, 0, 1, 1, zb])/3 - 
           12*G[0, 0, 0, r3, -1, x] + 6*G[0, 0, 0, r3, 0, x] - 
           12*G[0, 0, 0, r4, -1, x] + 6*G[0, 0, 0, r4, 0, x] - 
           (610*G[0, 0, 1, 0, 0, zb])/3 + 222*G[0, 0, 1, 0, 1, zb] + 
           (728*G[0, 0, 1, 1, 0, zb])/3 - 242*G[0, 0, 1, 1, 1, zb] - 
           8*G[0, 0, 1, 2, 1, zb] - 210*G[0, 1, 0, 0, 0, zb] + 
           218*G[0, 1, 0, 0, 1, zb] + (644*G[0, 1, 0, 1, 0, zb])/3 - 
           (572*G[0, 1, 0, 1, 1, zb])/3 + 216*G[0, 1, 1, 0, 0, zb] - 
           (512*G[0, 1, 1, 0, 1, zb])/3 - (586*G[0, 1, 1, 1, 0, zb])/3 + 
           (172*G[0, 1, 1, 1, 1, zb])/3 - (32*G[0, 1, 1, 2, 1, zb])/3 + 
           (16*G[0, 1, 2, 1, 0, zb])/3 - (76*G[0, 1, 2, 1, 1, zb])/3 - 
           (8*G[0, 1, 2, 2, 1, zb])/3 - 252*G[1, 0, 0, 0, 0, zb] + 
           (820*G[1, 0, 0, 0, 1, zb])/3 + 266*G[1, 0, 0, 1, 0, zb] - 
           (719*G[1, 0, 0, 1, 1, zb])/3 + (782*G[1, 0, 1, 0, 0, zb])/3 - 
           252*G[1, 0, 1, 0, 1, zb] - 249*G[1, 0, 1, 1, 0, zb] + 
           227*G[1, 0, 1, 1, 1, zb] - (16*G[1, 0, 1, 2, 1, zb])/3 + 
           306*G[1, 1, 0, 0, 0, zb] - (830*G[1, 1, 0, 0, 1, zb])/3 - 
           (764*G[1, 1, 0, 1, 0, zb])/3 + (500*G[1, 1, 0, 1, 1, zb])/3 - 
           (863*G[1, 1, 1, 0, 0, zb])/3 + (668*G[1, 1, 1, 0, 1, zb])/3 + 
           (805*G[1, 1, 1, 1, 0, zb])/6 - (95*G[1, 1, 1, 1, 1, zb])/2 + 
           (152*G[1, 1, 1, 2, 1, zb])/3 - 48*G[1, 1, 2, 1, 0, zb] + 
           (164*G[1, 1, 2, 1, 1, zb])/3 - 40*G[1, 1, 2, 2, 1, zb] + 
           (80*G[1, 2, 1, 0, 0, zb])/3 - (112*G[1, 2, 1, 0, 1, zb])/3 - 
           (152*G[1, 2, 1, 1, 0, zb])/3 + (136*G[1, 2, 1, 1, 1, zb])/3 - 
           (88*G[1, 2, 1, 2, 1, zb])/3 + (128*G[1, 2, 2, 1, 0, zb])/3 - 
           (92*G[1, 2, 2, 1, 1, zb])/3 + (104*G[1, 2, 2, 2, 1, zb])/3 + 
           G[1, 0, zb]*(1688/81 - (772*Pi^2)/27 - 205*Zeta[3]) + 
           G[0, 1, zb]*(2297/81 - (136*Pi^2)/9 - (506*Zeta[3])/3) + 
           G[0, zb]*(9215/81 - (104*Pi^2)/9 + (107*Pi^4)/72 - 
             (649*Zeta[3])/9) + (91*Zeta[3])/9 - (53*Pi^2*Zeta[3])/2 - 
           24*G[-1, 0, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] + 
           G[0, x]*(Pi^4/5 + 24*Zeta[3]) + G[1, zb]*(-58493/162 + 
             (1571*Pi^2)/162 - (691*Pi^4)/360 + (950*Zeta[3])/9) + 
           G[0, 0, zb]*(-91 + (161*Pi^2)/9 + 162*Zeta[3]) + 
           G[1, 1, zb]*(22961/81 + (3437*Pi^2)/108 + (596*Zeta[3])/3) + 
           76*Zeta[5]) + plusD[0, zb]*((1010*Pi^2)/81 - (55*Pi^4)/54 + 
           (1072*Zeta[3])/9 - 53*Pi^2*Zeta[3] + 144*Zeta[5])))/Nc + 
     Nc*((-440/9 + (-1850/27 + (35*Pi^2)/3)*delta[zb] + 60*G[0, zb] - 
         48*G[1, zb] + (36*G[1, zb])/zb + zb*(274/9 - 30*G[0, zb] + 
           24*G[1, zb]) + (440*plusD[0, zb])/9 - 60*plusD[1, zb])*
        plusL[3, t/mu2] + (15 - (15*zb)/2 + (110*delta[zb])/9 - 
         15*plusD[0, zb])*plusL[4, t/mu2] - 3*delta[zb]*plusL[5, t/mu2] + 
       plusL[2, t/mu2]*(1850/9 - 35*Pi^2 - (440*G[0, zb])/3 + 
         (542*G[1, zb])/3 + 180*G[0, 0, zb] - 144*G[0, 1, zb] - 
         180*G[1, 0, zb] + ((-359*G[1, zb])/3 + 144*G[0, 1, zb] + 
           144*G[1, 0, zb] - 72*G[1, 1, zb])/zb + 
         zb*(-1174/9 + (35*Pi^2)/2 + (274*G[0, zb])/3 - (677*G[1, zb])/6 - 
           90*G[0, 0, zb] + 72*G[0, 1, zb] + 90*G[1, 0, zb] - 
           (117*G[1, 1, zb])/2) + 117*G[1, 1, zb] + (-1850/9 + 35*Pi^2)*
          plusD[0, zb] + (440*plusD[1, zb])/3 - 90*plusD[2, zb] + 
         delta[zb]*(4204/27 - (77*Pi^2)/3 - 204*Zeta[3])) + 
       nf^2*((80/27 + (200/81 - (8*Pi^2)/27)*delta[zb] - (16*G[0, zb])/9 + 
           zb*(-64/27 + (8*G[0, zb])/9 - (16*G[1, zb])/9) + (32*G[1, zb])/9 - 
           (32*G[1, zb])/(9*zb) - (80*plusD[0, zb])/27 + (16*plusD[1, zb])/9)*
          plusL[1, t/mu2] + (-8/9 + (4*zb)/9 - (40*delta[zb])/27 + 
           (8*plusD[0, zb])/9)*plusL[2, t/mu2] + (8*delta[zb]*plusL[3, t/mu2])/
          27 + plusL[0, t/mu2]*(-200/81 + (8*Pi^2)/27 + (80*G[0, zb])/27 - 
           (184*G[1, zb])/27 - (16*G[0, 0, zb])/9 + (16*G[0, 1, zb])/9 + 
           (32*G[1, 0, zb])/9 - (16*G[1, 1, zb])/3 + 
           zb*(220/81 - (4*Pi^2)/27 - (64*G[0, zb])/27 + (128*G[1, zb])/27 + 
             (8*G[0, 0, zb])/9 - (8*G[0, 1, zb])/9 - (16*G[1, 0, zb])/9 + 
             (8*G[1, 1, zb])/3) + ((160*G[1, zb])/27 - (16*G[0, 1, zb])/9 - 
             (32*G[1, 0, zb])/9 + (16*G[1, 1, zb])/3)/zb + 
           (200/81 - (8*Pi^2)/27)*plusD[0, zb] - (80*plusD[1, zb])/27 + 
           (8*plusD[2, zb])/9 + delta[zb]*(-928/729 + (40*Pi^2)/81 - 
             (16*Zeta[3])/27)) + delta[t]*(928/729 - (40*Pi^2)/81 + 
           (-200/81 + (8*Pi^2)/27)*G[0, zb] + (176/27 - (16*Pi^2)/27)*
            G[1, zb] + (80*G[0, 0, zb])/27 - (80*G[0, 1, zb])/27 - 
           (184*G[1, 0, zb])/27 + (824*G[1, 1, zb])/81 - (16*G[0, 0, 0, zb])/
            9 + (16*G[0, 0, 1, zb])/9 + (16*G[0, 1, 0, zb])/9 - 
           (16*G[0, 1, 1, zb])/9 + (32*G[1, 0, 0, zb])/9 - (32*G[1, 0, 1, zb])/
            9 - (16*G[1, 1, 0, zb])/3 + ((-136/27 + (16*Pi^2)/27)*G[1, zb] + 
             (80*G[0, 1, zb])/27 + (160*G[1, 0, zb])/27 - (680*G[1, 1, zb])/
              81 - (16*G[0, 0, 1, zb])/9 - (16*G[0, 1, 0, zb])/9 + 
             (16*G[0, 1, 1, zb])/9 - (32*G[1, 0, 0, zb])/9 + 
             (32*G[1, 0, 1, zb])/9 + (16*G[1, 1, 0, zb])/3 - 
             (184*G[1, 1, 1, zb])/27)/zb + (184*G[1, 1, 1, zb])/27 + 
           (200/81 - (8*Pi^2)/27)*plusD[1, zb] - (40*plusD[2, zb])/27 + 
           (8*plusD[3, zb])/27 + plusD[0, zb]*(-928/729 + (40*Pi^2)/81 - 
             (16*Zeta[3])/27) + zb*(-1256/729 + (32*Pi^2)/81 + 
             (220/81 - (4*Pi^2)/27)*G[0, zb] + (-392/81 + (8*Pi^2)/27)*
              G[1, zb] - (64*G[0, 0, zb])/27 + (64*G[0, 1, zb])/27 + 
             (128*G[1, 0, zb])/27 - (532*G[1, 1, zb])/81 + (8*G[0, 0, 0, zb])/
              9 - (8*G[0, 0, 1, zb])/9 - (8*G[0, 1, 0, zb])/9 + 
             (8*G[0, 1, 1, zb])/9 - (16*G[1, 0, 0, zb])/9 + (16*G[1, 0, 1, zb])/
              9 + (8*G[1, 1, 0, zb])/3 - (92*G[1, 1, 1, zb])/27 - 
             (8*Zeta[3])/27) + delta[zb]*(-128/6561 - (34*Pi^2)/81 + 
             (31*Pi^4)/1215 - (40*Zeta[3])/243) + (16*Zeta[3])/27)) + 
       plusL[1, t/mu2]*(-8354/27 + (154*Pi^2)/3 + (3691/9 - 70*Pi^2)*G[0, zb] + 
         (-4057/9 + (205*Pi^2)/3)*G[1, zb] - (880*G[0, 0, zb])/3 + 
         (860*G[0, 1, zb])/3 + 420*G[1, 0, zb] - 363*G[1, 1, zb] + 
         360*G[0, 0, 0, zb] - 328*G[0, 0, 1, zb] - 352*G[0, 1, 0, zb] + 
         228*G[0, 1, 1, zb] - 420*G[1, 0, 0, zb] + 312*G[1, 0, 1, zb] + 
         354*G[1, 1, 0, zb] - 156*G[1, 1, 1, zb] + 
         ((2804/9 - (164*Pi^2)/3)*G[1, zb] - (860*G[0, 1, zb])/3 - 
           298*G[1, 0, zb] + (559*G[1, 1, zb])/3 + 328*G[0, 0, 1, zb] + 
           352*G[0, 1, 0, zb] - 228*G[0, 1, 1, zb] + 348*G[1, 0, 0, zb] - 
           240*G[1, 0, 1, zb] - 240*G[1, 1, 0, zb] + 80*G[1, 1, 1, zb])/zb + 
         (-3700/9 + 70*Pi^2)*plusD[1, zb] + (440*plusD[2, zb])/3 - 
         60*plusD[3, zb] + plusD[0, zb]*(8408/27 - (154*Pi^2)/3 - 
           408*Zeta[3]) + zb*(5275/27 - (97*Pi^2)/3 + (-2339/9 + 35*Pi^2)*
            G[0, zb] + (2654/9 - (205*Pi^2)/6)*G[1, zb] + (548*G[0, 0, zb])/3 - 
           (556*G[0, 1, zb])/3 - 261*G[1, 0, zb] + 224*G[1, 1, zb] - 
           180*G[0, 0, 0, zb] + 164*G[0, 0, 1, zb] + 176*G[0, 1, 0, zb] - 
           114*G[0, 1, 1, zb] + 210*G[1, 0, 0, zb] - 156*G[1, 0, 1, zb] - 
           177*G[1, 1, 0, zb] + 78*G[1, 1, 1, zb] - 204*Zeta[3]) + 
         408*Zeta[3] + delta[zb]*(-20359/81 + 71*Pi^2 - (87*Pi^4)/20 + 
           (2596*Zeta[3])/9)) + plusL[0, t/mu2]*(20359/81 - (425*Pi^2)/6 + 
         (87*Pi^4)/20 + (3682/9 - 70*Pi^2)*G[0, 0, zb] + 
         (-3779/9 + (206*Pi^2)/3)*G[0, 1, zb] + (-9265/18 + 83*Pi^2)*
          G[1, 0, zb] + (4687/9 - 75*Pi^2)*G[1, 1, zb] + 24*G[2, 1, zb] - 
         (880*G[0, 0, 0, zb])/3 + (826*G[0, 0, 1, zb])/3 + 316*G[0, 1, 0, zb] - 
         (1025*G[0, 1, 1, zb])/3 + (1348*G[1, 0, 0, zb])/3 - 
         (1058*G[1, 0, 1, zb])/3 - (1583*G[1, 1, 0, zb])/3 + 
         323*G[1, 1, 1, zb] + 16*G[1, 2, 1, zb] - 32*G[2, 1, 0, zb] + 
         8*G[2, 1, 1, zb] + 16*G[2, 2, 1, zb] + 360*G[0, 0, 0, 0, zb] - 
         336*G[0, 0, 0, 1, zb] - 384*G[0, 0, 1, 0, zb] + 
         344*G[0, 0, 1, 1, zb] - 404*G[0, 1, 0, 0, zb] + 
         344*G[0, 1, 0, 1, zb] + 348*G[0, 1, 1, 0, zb] - 
         220*G[0, 1, 1, 1, zb] + 64*G[0, 1, 2, 1, zb] - 468*G[1, 0, 0, 0, zb] + 
         408*G[1, 0, 0, 1, zb] + 444*G[1, 0, 1, 0, zb] - 
         330*G[1, 0, 1, 1, zb] + 504*G[1, 1, 0, 0, zb] - 
         378*G[1, 1, 0, 1, zb] - 368*G[1, 1, 1, 0, zb] + 
         149*G[1, 1, 1, 1, zb] - 32*G[1, 1, 2, 1, zb] + 32*G[1, 2, 1, 0, zb] - 
         8*G[1, 2, 1, 1, zb] - 16*G[1, 2, 2, 1, zb] + (-1850/9 + 35*Pi^2)*
          plusD[2, zb] + (440*plusD[3, zb])/9 - 15*plusD[4, zb] + 
         plusD[1, zb]*(8408/27 - (154*Pi^2)/3 - 408*Zeta[3]) + 
         G[1, zb]*(847/3 - (433*Pi^2)/6 - 404*Zeta[3]) - (2596*Zeta[3])/9 + 
         plusD[0, zb]*(-20359/81 + 71*Pi^2 - (87*Pi^4)/20 + (2596*Zeta[3])/9) + 
         G[0, zb]*(-8354/27 + (154*Pi^2)/3 + 408*Zeta[3]) + 
         zb*(-115655/324 + (407*Pi^2)/9 - (87*Pi^4)/40 + (-2330/9 + 35*Pi^2)*
            G[0, 0, zb] + (2260/9 - (103*Pi^2)/3)*G[0, 1, zb] + 
           (2968/9 - (83*Pi^2)/2)*G[1, 0, zb] + (-3266/9 + (75*Pi^2)/2)*
            G[1, 1, zb] - 12*G[2, 1, zb] + (548*G[0, 0, 0, zb])/3 - 
           (491*G[0, 0, 1, zb])/3 - 196*G[0, 1, 0, zb] + (1337*G[0, 1, 1, zb])/
            6 - (836*G[1, 0, 0, zb])/3 + (670*G[1, 0, 1, zb])/3 + 
           (967*G[1, 1, 0, zb])/3 - 210*G[1, 1, 1, zb] + 8*G[1, 2, 1, zb] + 
           16*G[2, 1, 0, zb] - 4*G[2, 1, 1, zb] - 8*G[2, 2, 1, zb] - 
           180*G[0, 0, 0, 0, zb] + 168*G[0, 0, 0, 1, zb] + 
           192*G[0, 0, 1, 0, zb] - 172*G[0, 0, 1, 1, zb] + 
           202*G[0, 1, 0, 0, zb] - 172*G[0, 1, 0, 1, zb] - 
           174*G[0, 1, 1, 0, zb] + 110*G[0, 1, 1, 1, zb] - 
           32*G[0, 1, 2, 1, zb] + 234*G[1, 0, 0, 0, zb] - 
           204*G[1, 0, 0, 1, zb] - 222*G[1, 0, 1, 0, zb] + 
           165*G[1, 0, 1, 1, zb] - 252*G[1, 1, 0, 0, zb] + 
           189*G[1, 1, 0, 1, zb] + 184*G[1, 1, 1, 0, zb] - 
           (149*G[1, 1, 1, 1, zb])/2 + 16*G[1, 1, 2, 1, zb] - 
           16*G[1, 2, 1, 0, zb] + 4*G[1, 2, 1, 1, zb] + 8*G[1, 2, 2, 1, zb] + 
           G[0, zb]*(13637/54 - (97*Pi^2)/3 - 204*Zeta[3]) + (1514*Zeta[3])/9 + 
           G[1, zb]*(-219 + (277*Pi^2)/6 + 202*Zeta[3])) + 
         ((3788/9 - (206*Pi^2)/3)*G[0, 1, zb] + (1292/3 - 68*Pi^2)*
            G[1, 0, zb] + (-4523/18 + 52*Pi^2)*G[1, 1, zb] - 
           (826*G[0, 0, 1, zb])/3 - 316*G[0, 1, 0, zb] + (1025*G[0, 1, 1, zb])/
            3 - (982*G[1, 0, 0, zb])/3 + (698*G[1, 0, 1, zb])/3 + 
           329*G[1, 1, 0, zb] - (337*G[1, 1, 1, zb])/3 - 24*G[1, 2, 1, zb] + 
           336*G[0, 0, 0, 1, zb] + 384*G[0, 0, 1, 0, zb] - 
           344*G[0, 0, 1, 1, zb] + 404*G[0, 1, 0, 0, zb] - 
           344*G[0, 1, 0, 1, zb] - 348*G[0, 1, 1, 0, zb] + 
           220*G[0, 1, 1, 1, zb] - 64*G[0, 1, 2, 1, zb] + 
           396*G[1, 0, 0, 0, zb] - 340*G[1, 0, 0, 1, zb] - 
           364*G[1, 0, 1, 0, zb] + 260*G[1, 0, 1, 1, zb] - 
           372*G[1, 1, 0, 0, zb] + 264*G[1, 1, 0, 1, zb] + 
           208*G[1, 1, 1, 0, zb] - 80*G[1, 1, 1, 1, zb] + 
           24*G[1, 1, 2, 1, zb] - 32*G[1, 2, 1, 0, zb] + 8*G[1, 2, 1, 1, zb] + 
           16*G[1, 2, 2, 1, zb] + G[1, zb]*(-30185/108 + (107*Pi^2)/2 + 
             328*Zeta[3]))/zb + delta[zb]*(297029/1458 - (12998*Pi^2)/243 + 
           (352*Pi^4)/135 - (13564*Zeta[3])/27 + (674*Pi^2*Zeta[3])/9 - 
           48*Zeta[5])) + delta[t]*(-589927/2916 + (12521*Pi^2)/243 - 
         (218*Pi^4)/135 - (4*Pi^4*G[-1, x])/5 + (6*Pi^4*G[r3, x])/5 + 
         (6*Pi^4*G[r4, x])/5 + (2*G[1, 1, zb])/(3*zb^2) + 
         (74 + (20*Pi^2)/3)*G[2, 1, zb] + zb^2*(Pi^2/9 - (4*G[1, 1, zb])/3 + 
           (4*G[2, 1, zb])/3) - (2*Pi^2*G[0, 0, -1, zb])/3 + 
         (3673/9 - 70*Pi^2)*G[0, 0, 0, zb] + (-3871/9 + (226*Pi^2)/3)*
          G[0, 0, 1, zb] + (-4169/9 + (712*Pi^2)/9)*G[0, 1, 0, zb] + 
         (13835/27 - (677*Pi^2)/9)*G[0, 1, 1, zb] - (2*Pi^2*G[1, 0, -1, zb])/
          3 + (-1589/3 + (842*Pi^2)/9)*G[1, 0, 0, zb] + 
         (21455/54 - (791*Pi^2)/9)*G[1, 0, 1, zb] + (34513/54 - (962*Pi^2)/9)*
          G[1, 1, 0, zb] + (-27361/54 + (1591*Pi^2)/18)*G[1, 1, 1, zb] + 
         (-128/3 - (20*Pi^2)/3)*G[1, 2, 1, zb] + 40*G[2, 1, 0, zb] - 
         (292*G[2, 1, 1, zb])/3 + 32*G[2, 2, 1, zb] - 56*G[0, 0, -1, -1, x] + 
         28*G[0, 0, -1, 0, x] + 70*G[0, 0, 0, -1, x] - 35*G[0, 0, 0, 0, x] - 
         (880*G[0, 0, 0, 0, zb])/3 + (2518*G[0, 0, 0, 1, zb])/9 + 
         (2890*G[0, 0, 1, 0, zb])/9 - (743*G[0, 0, 1, 1, zb])/3 - 
         42*G[0, 0, r3, -1, x] + 21*G[0, 0, r3, 0, x] - 42*G[0, 0, r4, -1, x] + 
         21*G[0, 0, r4, 0, x] + (2986*G[0, 1, 0, 0, zb])/9 - 
         (2866*G[0, 1, 0, 1, zb])/9 - (3547*G[0, 1, 1, 0, zb])/9 + 
         (1297*G[0, 1, 1, 1, zb])/3 + (32*G[0, 1, 2, 1, zb])/3 + 
         (4220*G[1, 0, 0, 0, zb])/9 - (4294*G[1, 0, 0, 1, zb])/9 - 
         (3760*G[1, 0, 1, 0, zb])/9 + (1154*G[1, 0, 1, 1, zb])/3 - 
         (5534*G[1, 1, 0, 0, zb])/9 + (4112*G[1, 1, 0, 1, zb])/9 + 
         (5465*G[1, 1, 1, 0, zb])/9 - (5143*G[1, 1, 1, 1, zb])/18 - 
         (76*G[1, 1, 2, 1, zb])/3 + (200*G[1, 2, 1, 0, zb])/3 - 
         (88*G[1, 2, 1, 1, zb])/3 + (8*G[1, 2, 2, 1, zb])/3 - 
         (160*G[2, 1, 0, 0, zb])/3 + (128*G[2, 1, 0, 1, zb])/3 + 
         (248*G[2, 1, 1, 0, zb])/3 - (128*G[2, 1, 1, 1, zb])/3 - 
         (64*G[2, 1, 2, 1, zb])/3 - 48*G[2, 2, 1, 0, zb] - 
         (8*G[2, 2, 1, 1, zb])/3 + 32*G[2, 2, 2, 1, zb] + 
         64*G[-1, 0, 0, -1, -1, x] - 32*G[-1, 0, 0, -1, 0, x] - 
         80*G[-1, 0, 0, 0, -1, x] + 40*G[-1, 0, 0, 0, 0, x] + 
         48*G[-1, 0, 0, r3, -1, x] - 24*G[-1, 0, 0, r3, 0, x] + 
         48*G[-1, 0, 0, r4, -1, x] - 24*G[-1, 0, 0, r4, 0, x] + 
         8*G[0, 0, -1, 0, 1, zb] + 64*G[0, 0, 0, -1, -1, x] - 
         32*G[0, 0, 0, -1, 0, x] - 80*G[0, 0, 0, 0, -1, x] + 
         40*G[0, 0, 0, 0, 0, x] + 360*G[0, 0, 0, 0, 0, zb] - 
         336*G[0, 0, 0, 0, 1, zb] - 384*G[0, 0, 0, 1, 0, zb] + 
         268*G[0, 0, 0, 1, 1, zb] + 48*G[0, 0, 0, r3, -1, x] - 
         24*G[0, 0, 0, r3, 0, x] + 48*G[0, 0, 0, r4, -1, x] - 
         24*G[0, 0, 0, r4, 0, x] - 428*G[0, 0, 1, 0, 0, zb] + 
         396*G[0, 0, 1, 0, 1, zb] + 456*G[0, 0, 1, 1, 0, zb] - 
         (920*G[0, 0, 1, 1, 1, zb])/3 + (16*G[0, 0, 1, 2, 1, zb])/3 - 
         444*G[0, 1, 0, 0, 0, zb] + (1220*G[0, 1, 0, 0, 1, zb])/3 + 
         440*G[0, 1, 0, 1, 0, zb] - (968*G[0, 1, 0, 1, 1, zb])/3 + 
         (1424*G[0, 1, 1, 0, 0, zb])/3 - 404*G[0, 1, 1, 0, 1, zb] - 
         (1180*G[0, 1, 1, 1, 0, zb])/3 + (644*G[0, 1, 1, 1, 1, zb])/3 - 
         (320*G[0, 1, 1, 2, 1, zb])/3 + (176*G[0, 1, 2, 1, 0, zb])/3 - 
         144*G[0, 1, 2, 1, 1, zb] + (208*G[0, 1, 2, 2, 1, zb])/3 + 
         8*G[1, 0, -1, 0, 1, zb] - 504*G[1, 0, 0, 0, 0, zb] + 
         488*G[1, 0, 0, 0, 1, zb] + (1592*G[1, 0, 0, 1, 0, zb])/3 - 
         (1174*G[1, 0, 0, 1, 1, zb])/3 + (1672*G[1, 0, 1, 0, 0, zb])/3 - 
         (1420*G[1, 0, 1, 0, 1, zb])/3 - (1438*G[1, 0, 1, 1, 0, zb])/3 + 
         354*G[1, 0, 1, 1, 1, zb] - 32*G[1, 0, 1, 2, 1, zb] + 
         636*G[1, 1, 0, 0, 0, zb] - (1604*G[1, 1, 0, 0, 1, zb])/3 - 
         (1712*G[1, 1, 0, 1, 0, zb])/3 + (1136*G[1, 1, 0, 1, 1, zb])/3 - 
         (2014*G[1, 1, 1, 0, 0, zb])/3 + (1544*G[1, 1, 1, 0, 1, zb])/3 + 
         405*G[1, 1, 1, 1, 0, zb] - 189*G[1, 1, 1, 1, 1, zb] + 
         56*G[1, 1, 1, 2, 1, zb] - (296*G[1, 1, 2, 1, 0, zb])/3 + 
         76*G[1, 1, 2, 1, 1, zb] - 16*G[1, 1, 2, 2, 1, zb] + 
         (160*G[1, 2, 1, 0, 0, zb])/3 - (128*G[1, 2, 1, 0, 1, zb])/3 - 
         (248*G[1, 2, 1, 1, 0, zb])/3 + (128*G[1, 2, 1, 1, 1, zb])/3 + 
         (64*G[1, 2, 1, 2, 1, zb])/3 + 48*G[1, 2, 2, 1, 0, zb] + 
         (8*G[1, 2, 2, 1, 1, zb])/3 - 32*G[1, 2, 2, 2, 1, zb] - 
         96*G[r3, 0, 0, -1, -1, x] + 48*G[r3, 0, 0, -1, 0, x] + 
         120*G[r3, 0, 0, 0, -1, x] - 60*G[r3, 0, 0, 0, 0, x] - 
         72*G[r3, 0, 0, r3, -1, x] + 36*G[r3, 0, 0, r3, 0, x] - 
         72*G[r3, 0, 0, r4, -1, x] + 36*G[r3, 0, 0, r4, 0, x] - 
         96*G[r4, 0, 0, -1, -1, x] + 48*G[r4, 0, 0, -1, 0, x] + 
         120*G[r4, 0, 0, 0, -1, x] - 60*G[r4, 0, 0, 0, 0, x] - 
         72*G[r4, 0, 0, r3, -1, x] + 36*G[r4, 0, 0, r3, 0, x] - 
         72*G[r4, 0, 0, r4, -1, x] + 36*G[r4, 0, 0, r4, 0, x] + 
         (-1850/27 + (35*Pi^2)/3)*plusD[3, zb] + (110*plusD[4, zb])/9 - 
         3*plusD[5, zb] + G[1, 0, zb]*(51325/162 - (4361*Pi^2)/54 - 
           (1552*Zeta[3])/3) + G[0, 1, zb]*(27740/81 - (1465*Pi^2)/27 - 
           (1340*Zeta[3])/3) + G[0, zb]*(80815/324 - (7765*Pi^2)/108 + 
           (87*Pi^4)/20 - (2704*Zeta[3])/9) + plusD[2, zb]*
          (4204/27 - (77*Pi^2)/3 - 204*Zeta[3]) + 
         ((-40*I)*G[0, -1, -1, x] + (20*I)*G[0, -1, 0, x] + 
           (50*I)*G[0, 0, -1, x] - (25*I)*G[0, 0, 0, x] - 
           (30*I)*G[0, r3, -1, x] + (15*I)*G[0, r3, 0, x] - 
           (30*I)*G[0, r4, -1, x] + (15*I)*G[0, r4, 0, x] + 
           zb^2*((16*I)*G[0, -1, -1, x] - (8*I)*G[0, -1, 0, x] - 
             (20*I)*G[0, 0, -1, x] + (10*I)*G[0, 0, 0, x] + 
             (12*I)*G[0, r3, -1, x] - (6*I)*G[0, r3, 0, x] + 
             (12*I)*G[0, r4, -1, x] - (6*I)*G[0, r4, 0, x] - (12*I)*Zeta[3]) + 
           zb*((24*I)*G[0, -1, -1, x] - (12*I)*G[0, -1, 0, x] - 
             (30*I)*G[0, 0, -1, x] + (15*I)*G[0, 0, 0, x] + 
             (18*I)*G[0, r3, -1, x] - (9*I)*G[0, r3, 0, x] + 
             (18*I)*G[0, r4, -1, x] - (9*I)*G[0, r4, 0, x] - (18*I)*Zeta[3]) + 
           (30*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + (13933*Zeta[3])/27 - 
         (728*Pi^2*Zeta[3])/9 - 48*G[-1, 0, x]*Zeta[3] - 
         48*G[0, 0, x]*Zeta[3] + 72*G[r3, 0, x]*Zeta[3] + 
         72*G[r4, 0, x]*Zeta[3] + G[0, x]*((-4*Pi^4)/5 + 42*Zeta[3]) + 
         plusD[1, zb]*(-20359/81 + 71*Pi^2 - (87*Pi^4)/20 + (2596*Zeta[3])/9) + 
         G[0, 0, zb]*(-8294/27 + (155*Pi^2)/3 + 408*Zeta[3]) + 
         G[1, zb]*(-85169/108 + (4445*Pi^2)/54 - (3011*Pi^4)/540 + 
           (3928*Zeta[3])/9) + G[1, 1, zb]*(-46481/162 + (575*Pi^2)/6 + 
           (1574*Zeta[3])/3) + plusD[0, zb]*(297029/1458 - (12998*Pi^2)/243 + 
           (352*Pi^4)/135 - (13564*Zeta[3])/27 + (674*Pi^2*Zeta[3])/9 - 
           48*Zeta[5]) + zb*(-38905/2916 - (22559*Pi^2)/486 + 
           (2113*Pi^4)/1080 + (2*Pi^4*G[-1, x])/5 - (3*Pi^4*G[r3, x])/5 - 
           (3*Pi^4*G[r4, x])/5 + (-119/3 - (10*Pi^2)/3)*G[2, 1, zb] + 
           (Pi^2*G[0, 0, -1, zb])/3 + (-2321/9 + 35*Pi^2)*G[0, 0, 0, zb] + 
           (4499/18 - (113*Pi^2)/3)*G[0, 0, 1, zb] + (5015/18 - (356*Pi^2)/9)*
            G[0, 1, 0, zb] + (-12335/54 + (677*Pi^2)/18)*G[0, 1, 1, zb] + 
           (Pi^2*G[1, 0, -1, zb])/3 + (6113/18 - (421*Pi^2)/9)*G[1, 0, 0, zb] + 
           (-6812/27 + (791*Pi^2)/18)*G[1, 0, 1, zb] + 
           (-11425/27 + (481*Pi^2)/9)*G[1, 1, 0, zb] + 
           (9505/27 - (1591*Pi^2)/36)*G[1, 1, 1, zb] + (127/3 + (10*Pi^2)/3)*
            G[1, 2, 1, zb] - 20*G[2, 1, 0, zb] + (146*G[2, 1, 1, zb])/3 - 
           16*G[2, 2, 1, zb] - 8*G[0, 0, -1, -1, x] + 4*G[0, 0, -1, 0, x] + 
           10*G[0, 0, 0, -1, x] - 5*G[0, 0, 0, 0, x] + (548*G[0, 0, 0, 0, zb])/
            3 - (1517*G[0, 0, 0, 1, zb])/9 - (1628*G[0, 0, 1, 0, zb])/9 + 
           (257*G[0, 0, 1, 1, zb])/2 - 6*G[0, 0, r3, -1, x] + 
           3*G[0, 0, r3, 0, x] - 6*G[0, 0, r4, -1, x] + 3*G[0, 0, r4, 0, x] - 
           (1862*G[0, 1, 0, 0, zb])/9 + (1709*G[0, 1, 0, 1, zb])/9 + 
           (4345*G[0, 1, 1, 0, zb])/18 - (479*G[0, 1, 1, 1, zb])/2 - 
           (100*G[0, 1, 2, 1, zb])/3 - (2596*G[1, 0, 0, 0, zb])/9 + 
           (2609*G[1, 0, 0, 1, zb])/9 + (2234*G[1, 0, 1, 0, zb])/9 - 
           (1325*G[1, 0, 1, 1, zb])/6 + (3358*G[1, 1, 0, 0, zb])/9 - 
           (2551*G[1, 1, 0, 1, zb])/9 - (3298*G[1, 1, 1, 0, zb])/9 + 
           (3215*G[1, 1, 1, 1, zb])/18 - (88*G[1, 2, 1, 0, zb])/3 - 
           (56*G[1, 2, 1, 1, zb])/3 + (64*G[1, 2, 2, 1, zb])/3 + 
           (80*G[2, 1, 0, 0, zb])/3 - (64*G[2, 1, 0, 1, zb])/3 - 
           (124*G[2, 1, 1, 0, zb])/3 + (64*G[2, 1, 1, 1, zb])/3 + 
           (32*G[2, 1, 2, 1, zb])/3 + 24*G[2, 2, 1, 0, zb] + 
           (4*G[2, 2, 1, 1, zb])/3 - 16*G[2, 2, 2, 1, zb] - 
           32*G[-1, 0, 0, -1, -1, x] + 16*G[-1, 0, 0, -1, 0, x] + 
           40*G[-1, 0, 0, 0, -1, x] - 20*G[-1, 0, 0, 0, 0, x] - 
           24*G[-1, 0, 0, r3, -1, x] + 12*G[-1, 0, 0, r3, 0, x] - 
           24*G[-1, 0, 0, r4, -1, x] + 12*G[-1, 0, 0, r4, 0, x] - 
           4*G[0, 0, -1, 0, 1, zb] - 32*G[0, 0, 0, -1, -1, x] + 
           16*G[0, 0, 0, -1, 0, x] + 40*G[0, 0, 0, 0, -1, x] - 
           20*G[0, 0, 0, 0, 0, x] - 180*G[0, 0, 0, 0, 0, zb] + 
           168*G[0, 0, 0, 0, 1, zb] + 192*G[0, 0, 0, 1, 0, zb] - 
           134*G[0, 0, 0, 1, 1, zb] - 24*G[0, 0, 0, r3, -1, x] + 
           12*G[0, 0, 0, r3, 0, x] - 24*G[0, 0, 0, r4, -1, x] + 
           12*G[0, 0, 0, r4, 0, x] + 214*G[0, 0, 1, 0, 0, zb] - 
           198*G[0, 0, 1, 0, 1, zb] - 228*G[0, 0, 1, 1, 0, zb] + 
           (460*G[0, 0, 1, 1, 1, zb])/3 - (8*G[0, 0, 1, 2, 1, zb])/3 + 
           222*G[0, 1, 0, 0, 0, zb] - (610*G[0, 1, 0, 0, 1, zb])/3 - 
           220*G[0, 1, 0, 1, 0, zb] + (484*G[0, 1, 0, 1, 1, zb])/3 - 
           (712*G[0, 1, 1, 0, 0, zb])/3 + 202*G[0, 1, 1, 0, 1, zb] + 
           (590*G[0, 1, 1, 1, 0, zb])/3 - (322*G[0, 1, 1, 1, 1, zb])/3 + 
           (160*G[0, 1, 1, 2, 1, zb])/3 - (88*G[0, 1, 2, 1, 0, zb])/3 + 
           72*G[0, 1, 2, 1, 1, zb] - (104*G[0, 1, 2, 2, 1, zb])/3 - 
           4*G[1, 0, -1, 0, 1, zb] + 252*G[1, 0, 0, 0, 0, zb] - 
           244*G[1, 0, 0, 0, 1, zb] - (796*G[1, 0, 0, 1, 0, zb])/3 + 
           (587*G[1, 0, 0, 1, 1, zb])/3 - (836*G[1, 0, 1, 0, 0, zb])/3 + 
           (710*G[1, 0, 1, 0, 1, zb])/3 + (719*G[1, 0, 1, 1, 0, zb])/3 - 
           177*G[1, 0, 1, 1, 1, zb] + 16*G[1, 0, 1, 2, 1, zb] - 
           318*G[1, 1, 0, 0, 0, zb] + (802*G[1, 1, 0, 0, 1, zb])/3 + 
           (856*G[1, 1, 0, 1, 0, zb])/3 - (568*G[1, 1, 0, 1, 1, zb])/3 + 
           (1007*G[1, 1, 1, 0, 0, zb])/3 - (772*G[1, 1, 1, 0, 1, zb])/3 - 
           (405*G[1, 1, 1, 1, 0, zb])/2 + (189*G[1, 1, 1, 1, 1, zb])/2 - 
           28*G[1, 1, 1, 2, 1, zb] + (148*G[1, 1, 2, 1, 0, zb])/3 - 
           38*G[1, 1, 2, 1, 1, zb] + 8*G[1, 1, 2, 2, 1, zb] - 
           (80*G[1, 2, 1, 0, 0, zb])/3 + (64*G[1, 2, 1, 0, 1, zb])/3 + 
           (124*G[1, 2, 1, 1, 0, zb])/3 - (64*G[1, 2, 1, 1, 1, zb])/3 - 
           (32*G[1, 2, 1, 2, 1, zb])/3 - 24*G[1, 2, 2, 1, 0, zb] - 
           (4*G[1, 2, 2, 1, 1, zb])/3 + 16*G[1, 2, 2, 2, 1, zb] + 
           48*G[r3, 0, 0, -1, -1, x] - 24*G[r3, 0, 0, -1, 0, x] - 
           60*G[r3, 0, 0, 0, -1, x] + 30*G[r3, 0, 0, 0, 0, x] + 
           36*G[r3, 0, 0, r3, -1, x] - 18*G[r3, 0, 0, r3, 0, x] + 
           36*G[r3, 0, 0, r4, -1, x] - 18*G[r3, 0, 0, r4, 0, x] + 
           48*G[r4, 0, 0, -1, -1, x] - 24*G[r4, 0, 0, -1, 0, x] - 
           60*G[r4, 0, 0, 0, -1, x] + 30*G[r4, 0, 0, 0, 0, x] + 
           36*G[r4, 0, 0, r3, -1, x] - 18*G[r4, 0, 0, r3, 0, x] + 
           36*G[r4, 0, 0, r4, -1, x] - 18*G[r4, 0, 0, r4, 0, x] + 
           G[1, zb]*(115769/162 - (623*Pi^2)/12 + (3011*Pi^4)/1080 - 
             (2519*Zeta[3])/9) + G[1, 1, zb]*(11342/81 - (541*Pi^2)/9 - 
             (787*Zeta[3])/3) + G[0, 0, zb]*(8023/27 - (293*Pi^2)/9 - 
             204*Zeta[3]) - (16111*Zeta[3])/54 + (364*Pi^2*Zeta[3])/9 + 
           24*G[-1, 0, x]*Zeta[3] + 24*G[0, 0, x]*Zeta[3] - 
           36*G[r3, 0, x]*Zeta[3] - 36*G[r4, 0, x]*Zeta[3] + 
           G[0, x]*((2*Pi^4)/5 + 6*Zeta[3]) + G[0, zb]*(-73219/162 + 
             (2411*Pi^2)/54 - (87*Pi^4)/40 + (1586*Zeta[3])/9) + 
           G[0, 1, zb]*(-41531/162 + (1867*Pi^2)/54 + (670*Zeta[3])/3) + 
           G[1, 0, zb]*(-48665/162 + (2743*Pi^2)/54 + (776*Zeta[3])/3) - 
           5*Zeta[5]) + 10*Zeta[5] + ((-9*Pi^4)/10 + (4*Pi^4*G[-1, x])/5 - 
           (6*Pi^4*G[r3, x])/5 - (6*Pi^4*G[r4, x])/5 + (2*Pi^2*G[0, 0, -1, zb])/
            3 + (3788/9 - (226*Pi^2)/3)*G[0, 0, 1, zb] + 
           (4318/9 - (712*Pi^2)/9)*G[0, 1, 0, zb] + (-13844/27 + (677*Pi^2)/9)*
            G[0, 1, 1, zb] + (2*Pi^2*G[1, 0, -1, zb])/3 + 
           (4418/9 - (233*Pi^2)/3)*G[1, 0, 0, zb] + (-9100/27 + (620*Pi^2)/9)*
            G[1, 0, 1, zb] + (-26809/54 + (238*Pi^2)/3)*G[1, 1, 0, zb] + 
           (4310/27 - (166*Pi^2)/3)*G[1, 1, 1, zb] + (46/3 + (20*Pi^2)/3)*
            G[1, 2, 1, zb] + 72*G[0, 0, -1, -1, x] - 36*G[0, 0, -1, 0, x] - 
           90*G[0, 0, 0, -1, x] + 45*G[0, 0, 0, 0, x] - 
           (2488*G[0, 0, 0, 1, zb])/9 - (2878*G[0, 0, 1, 0, zb])/9 + 
           (707*G[0, 0, 1, 1, zb])/3 + 54*G[0, 0, r3, -1, x] - 
           27*G[0, 0, r3, 0, x] + 54*G[0, 0, r4, -1, x] - 
           27*G[0, 0, r4, 0, x] - (2992*G[0, 1, 0, 0, zb])/9 + 
           (2836*G[0, 1, 0, 1, zb])/9 + (3517*G[0, 1, 1, 0, zb])/9 - 
           (1285*G[0, 1, 1, 1, zb])/3 - 16*G[0, 1, 2, 1, zb] - 
           (3122*G[1, 0, 0, 0, zb])/9 + (2923*G[1, 0, 0, 1, zb])/9 + 
           (2701*G[1, 0, 1, 0, zb])/9 - 230*G[1, 0, 1, 1, zb] + 
           (3623*G[1, 1, 0, 0, zb])/9 - (2405*G[1, 1, 0, 1, zb])/9 - 
           (3131*G[1, 1, 1, 0, zb])/9 + (436*G[1, 1, 1, 1, zb])/9 + 
           44*G[1, 1, 2, 1, zb] - 24*G[1, 2, 1, 0, zb] + 32*G[1, 2, 1, 1, zb] - 
           24*G[1, 2, 2, 1, zb] - 64*G[-1, 0, 0, -1, -1, x] + 
           32*G[-1, 0, 0, -1, 0, x] + 80*G[-1, 0, 0, 0, -1, x] - 
           40*G[-1, 0, 0, 0, 0, x] - 48*G[-1, 0, 0, r3, -1, x] + 
           24*G[-1, 0, 0, r3, 0, x] - 48*G[-1, 0, 0, r4, -1, x] + 
           24*G[-1, 0, 0, r4, 0, x] - 8*G[0, 0, -1, 0, 1, zb] - 
           64*G[0, 0, 0, -1, -1, x] + 32*G[0, 0, 0, -1, 0, x] + 
           80*G[0, 0, 0, 0, -1, x] - 40*G[0, 0, 0, 0, 0, x] + 
           336*G[0, 0, 0, 0, 1, zb] + 384*G[0, 0, 0, 1, 0, zb] - 
           268*G[0, 0, 0, 1, 1, zb] - 48*G[0, 0, 0, r3, -1, x] + 
           24*G[0, 0, 0, r3, 0, x] - 48*G[0, 0, 0, r4, -1, x] + 
           24*G[0, 0, 0, r4, 0, x] + 428*G[0, 0, 1, 0, 0, zb] - 
           396*G[0, 0, 1, 0, 1, zb] - 456*G[0, 0, 1, 1, 0, zb] + 
           (920*G[0, 0, 1, 1, 1, zb])/3 - (16*G[0, 0, 1, 2, 1, zb])/3 + 
           444*G[0, 1, 0, 0, 0, zb] - (1220*G[0, 1, 0, 0, 1, zb])/3 - 
           440*G[0, 1, 0, 1, 0, zb] + (968*G[0, 1, 0, 1, 1, zb])/3 - 
           (1424*G[0, 1, 1, 0, 0, zb])/3 + 404*G[0, 1, 1, 0, 1, zb] + 
           (1180*G[0, 1, 1, 1, 0, zb])/3 - (644*G[0, 1, 1, 1, 1, zb])/3 + 
           (320*G[0, 1, 1, 2, 1, zb])/3 - (176*G[0, 1, 2, 1, 0, zb])/3 + 
           144*G[0, 1, 2, 1, 1, zb] - (208*G[0, 1, 2, 2, 1, zb])/3 - 
           8*G[1, 0, -1, 0, 1, zb] + 432*G[1, 0, 0, 0, 0, zb] - 
           416*G[1, 0, 0, 0, 1, zb] - (1364*G[1, 0, 0, 1, 0, zb])/3 + 
           (1028*G[1, 0, 0, 1, 1, zb])/3 - (1408*G[1, 0, 1, 0, 0, zb])/3 + 
           (1208*G[1, 0, 1, 0, 1, zb])/3 + 404*G[1, 0, 1, 1, 0, zb] - 
           (916*G[1, 0, 1, 1, 1, zb])/3 + (112*G[1, 0, 1, 2, 1, zb])/3 - 
           492*G[1, 1, 0, 0, 0, zb] + (1204*G[1, 1, 0, 0, 1, zb])/3 + 
           424*G[1, 1, 0, 1, 0, zb] - (832*G[1, 1, 0, 1, 1, zb])/3 + 
           (1348*G[1, 1, 1, 0, 0, zb])/3 - (1040*G[1, 1, 1, 0, 1, zb])/3 - 
           192*G[1, 1, 1, 1, 0, zb] + 128*G[1, 1, 1, 1, 1, zb] - 
           (128*G[1, 1, 1, 2, 1, zb])/3 + (272*G[1, 1, 2, 1, 0, zb])/3 - 
           68*G[1, 1, 2, 1, 1, zb] + 8*G[1, 1, 2, 2, 1, zb] - 
           (160*G[1, 2, 1, 0, 0, zb])/3 + (128*G[1, 2, 1, 0, 1, zb])/3 + 
           (248*G[1, 2, 1, 1, 0, zb])/3 - (128*G[1, 2, 1, 1, 1, zb])/3 - 
           (64*G[1, 2, 1, 2, 1, zb])/3 - 48*G[1, 2, 2, 1, 0, zb] - 
           (8*G[1, 2, 2, 1, 1, zb])/3 + 32*G[1, 2, 2, 2, 1, zb] + 
           96*G[r3, 0, 0, -1, -1, x] - 48*G[r3, 0, 0, -1, 0, x] - 
           120*G[r3, 0, 0, 0, -1, x] + 60*G[r3, 0, 0, 0, 0, x] + 
           72*G[r3, 0, 0, r3, -1, x] - 36*G[r3, 0, 0, r3, 0, x] + 
           72*G[r3, 0, 0, r4, -1, x] - 36*G[r3, 0, 0, r4, 0, x] + 
           96*G[r4, 0, 0, -1, -1, x] - 48*G[r4, 0, 0, -1, 0, x] - 
           120*G[r4, 0, 0, 0, -1, x] + 60*G[r4, 0, 0, 0, 0, x] + 
           72*G[r4, 0, 0, r3, -1, x] - 36*G[r4, 0, 0, r3, 0, x] + 
           72*G[r4, 0, 0, r4, -1, x] - 36*G[r4, 0, 0, r4, 0, x] + 
           G[1, 1, zb]*(9919/36 - (2227*Pi^2)/36 - 376*Zeta[3]) + 
           G[1, zb]*(6701/24 - (4045*Pi^2)/54 + (823*Pi^4)/180 - 
             (2698*Zeta[3])/9) + G[0, x]*((4*Pi^4)/5 - 54*Zeta[3]) + 
           6*Pi^2*Zeta[3] + 48*G[-1, 0, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] - 
           72*G[r3, 0, x]*Zeta[3] - 72*G[r4, 0, x]*Zeta[3] + 
           G[1, 0, zb]*(-29258/81 + (3155*Pi^2)/54 + (1292*Zeta[3])/3) + 
           G[0, 1, zb]*(-26966/81 + (1459*Pi^2)/27 + (1340*Zeta[3])/3) + 
           38*Zeta[5])/zb + delta[zb]*(-5211949/26244 + (343129*Pi^2)/8748 - 
           (5069*Pi^4)/2430 - (4679*Pi^6)/408240 + (93974*Zeta[3])/243 - 
           (1276*Pi^2*Zeta[3])/27 - (2264*Zeta[3]^2)/9 + (1540*Zeta[5])/9)))), 
 MC[q[i_], qbar[j_], 3][zb_, x_, t_, mu2_] :> 
  (-190/3 - (52*Pi^2)/9 - (44*G[0, zb])/9 + (478/3 + (52*Pi^2)/3)*G[1, zb] + 
     32*G[0, 0, zb] - 32*G[0, 1, zb] - 112*G[1, 0, zb] + (160*G[1, 1, zb])/3 + 
     zb^2*(-120 - (52*Pi^2)/9 + (172*G[0, zb])/9 + (548*G[1, zb])/9 + 
       32*G[0, 0, zb] - 32*G[0, 1, zb] - 64*G[1, 0, zb] + 64*G[1, 1, zb] - 
       (32*G[2, 1, zb])/3) + (16*G[2, 1, zb])/3 + 
     (-190/3 - (52*Pi^2)/9 - (44*G[0, zb])/9 - (104*G[1, zb])/9 + 
       32*G[0, 0, zb] - 32*G[0, 1, zb] - (32*G[1, 0, zb])/3 + 
       (32*G[2, 1, zb])/3)/(-1 + zb) - 96*G[1, 0, 0, zb] + 96*G[1, 0, 1, zb] + 
     152*G[1, 1, 0, zb] - 96*G[1, 1, 1, zb] + 
     zb*(176/3 + (143*Pi^2)/9 + (205*G[0, zb])/9 + (-631/3 - (26*Pi^2)/3)*
        G[1, zb] - 88*G[0, 0, zb] + 88*G[0, 1, zb] + 186*G[1, 0, zb] - 
       (452*G[1, 1, zb])/3 + (40*G[2, 1, zb])/3 + 48*G[1, 0, 0, zb] - 
       48*G[1, 0, 1, zb] - 88*G[1, 1, 0, zb] + 76*G[1, 1, 1, zb] + 
       16*G[1, 2, 1, zb]))*plusL[1, t/mu2] + 
   (-10/3 + 16*G[0, zb] + zb^2*(26/3 + 16*G[0, zb] - (88*G[1, zb])/3) + 
     (-10/3 + 16*G[0, zb] - (8*G[1, zb])/3)/(-1 + zb) - (152*G[1, zb])/3 - 
     48*G[1, 0, zb] + zb*(83/6 - 44*G[0, zb] + (253*G[1, zb])/3 + 
       24*G[1, 0, zb] - 36*G[1, 1, zb]) + 60*G[1, 1, zb])*plusL[2, t/mu2] + 
   (16/3 + 16/(3*(-1 + zb)) + (16*zb^2)/3 - 16*G[1, zb] + 
     zb*(-44/3 + 8*G[1, zb]))*plusL[3, t/mu2] + 
   Nc*nf*((-344/81 + (40*G[0, zb])/27 + (76*G[1, zb])/27 + 
       (-344/81 + (40*G[0, zb])/27 + (8*G[0, 0, zb])/9)/(-1 + zb) + 
       (8*G[0, 0, zb])/9 - (28*G[1, 0, zb])/3 + 
       zb^2*(-128/81 + (76*G[0, zb])/27 - (28*G[1, zb])/27 + 
         (8*G[0, 0, zb])/9 - (8*G[1, 0, zb])/9 - (64*G[1, 1, zb])/9) + 
       (16*G[1, 1, zb])/3 - (8*G[1, 0, 0, zb])/3 + 
       zb*(880/81 - (170*G[0, zb])/27 + (292*G[1, zb])/27 - 
         (22*G[0, 0, zb])/9 + (20*G[1, 0, zb])/3 + (20*G[1, 1, zb])/3 + 
         (4*G[1, 0, 0, zb])/3 - 8*G[1, 1, 1, zb]) + 16*G[1, 1, 1, zb])*
      plusL[0, t/mu2] + (-8/9 - 8/(9*(-1 + zb)) - (8*G[1, zb])/3 + 
       zb^2*(-8/9 + (32*G[1, zb])/9) - (32*G[1, 1, zb])/3 + 
       zb*(-64/9 - (16*G[1, zb])/3 + (16*G[1, 1, zb])/3))*plusL[1, t/mu2] + 
     (-8/9 - 8/(9*(-1 + zb)) - (8*zb^2)/9 + zb*(22/9 - (4*G[1, zb])/3) + 
       (8*G[1, zb])/3)*plusL[2, t/mu2] + delta[t]*(-4880/729 - (20*Pi^2)/81 + 
       (28/81 - (4*Pi^2)/27)*G[0, zb] + (236*G[0, 0, zb])/81 - 
       (40*G[0, 1, zb])/27 + (-776/81 + (4*Pi^2)/9)*G[1, 0, zb] - 
       (676*G[1, 1, zb])/81 + (32*G[0, 0, 0, zb])/27 - (8*G[0, 0, 1, zb])/9 - 
       (8*G[0, 1, 0, zb])/9 + (32*G[0, 1, 1, zb])/9 - (352*G[1, 0, 0, zb])/27 + 
       (28*G[1, 0, 1, zb])/3 + (484*G[1, 1, 0, zb])/27 - 
       (100*G[1, 1, 1, zb])/27 - (32*G[1, 0, 0, 0, zb])/9 + 
       (8*G[1, 0, 0, 1, zb])/3 + (8*G[1, 0, 1, 0, zb])/3 + 
       (56*G[1, 1, 0, 0, zb])/9 + (16*G[1, 1, 1, 0, zb])/9 - 
       (184*G[1, 1, 1, 1, zb])/9 + (-4880/729 - (20*Pi^2)/81 + 
         (28/81 - (4*Pi^2)/27)*G[0, zb] + (236*G[0, 0, zb])/81 - 
         (40*G[0, 1, zb])/27 + (32*G[0, 0, 0, zb])/27 - (8*G[0, 0, 1, zb])/9 - 
         (8*G[0, 1, 0, zb])/9 + (32*G[0, 1, 1, zb])/9 - (8*Zeta[3])/27)/
        (-1 + zb) + zb^2*(-6284/729 - (38*Pi^2)/81 + (172/81 - (4*Pi^2)/27)*
          G[0, zb] + (484/81 + (4*Pi^2)/27)*G[1, zb] + (452*G[0, 0, zb])/81 - 
         (76*G[0, 1, zb])/27 - (68*G[1, 0, zb])/9 - (20*G[1, 1, zb])/27 + 
         (32*G[0, 0, 0, zb])/27 - (8*G[0, 0, 1, zb])/9 - (8*G[0, 1, 0, zb])/9 + 
         (32*G[0, 1, 1, zb])/9 - (32*G[1, 0, 0, zb])/9 + (8*G[1, 0, 1, zb])/9 + 
         (8*G[1, 1, 0, zb])/9 + (32*G[1, 1, 1, zb])/3 - (8*Zeta[3])/27) + 
       zb*(-8828/729 + (85*Pi^2)/81 + (68/27 + (11*Pi^2)/27)*G[0, zb] - 
         (508*G[0, 0, zb])/81 + (170*G[0, 1, zb])/27 + (1558/81 - (2*Pi^2)/9)*
          G[1, 0, zb] - (580*G[1, 1, zb])/81 - (88*G[0, 0, 0, zb])/27 + 
         (22*G[0, 0, 1, zb])/9 + (22*G[0, 1, 0, zb])/9 - (16*G[0, 1, 1, zb])/
          9 + (374*G[1, 0, 0, zb])/27 - (20*G[1, 0, 1, zb])/3 - 
         (296*G[1, 1, 0, zb])/27 - (274*G[1, 1, 1, zb])/27 + 
         (16*G[1, 0, 0, 0, zb])/9 - (4*G[1, 0, 0, 1, zb])/3 - 
         (4*G[1, 0, 1, 0, zb])/3 - (28*G[1, 1, 0, 0, zb])/9 - 
         (8*G[1, 1, 1, 0, zb])/9 + (92*G[1, 1, 1, 1, zb])/9 + 
         G[1, zb]*(-3922/243 - (10*Pi^2)/9 - (4*Zeta[3])/9) + 
         (22*Zeta[3])/27) + G[1, zb]*(392/243 + (14*Pi^2)/9 + (8*Zeta[3])/9) - 
       (8*Zeta[3])/27)) + 
   (nf*((344/81 - (40*G[0, zb])/27 - (76*G[1, zb])/27 + 
        (344/81 - (40*G[0, zb])/27 - (8*G[0, 0, zb])/9)/(-1 + zb) - 
        (8*G[0, 0, zb])/9 + (28*G[1, 0, zb])/3 - (16*G[1, 1, zb])/3 + 
        zb^2*(128/81 - (76*G[0, zb])/27 + (28*G[1, zb])/27 - 
          (8*G[0, 0, zb])/9 + (8*G[1, 0, zb])/9 + (64*G[1, 1, zb])/9) + 
        (8*G[1, 0, 0, zb])/3 - 16*G[1, 1, 1, zb] + 
        zb*(-880/81 + (170*G[0, zb])/27 - (292*G[1, zb])/27 + 
          (22*G[0, 0, zb])/9 - (20*G[1, 0, zb])/3 - (20*G[1, 1, zb])/3 - 
          (4*G[1, 0, 0, zb])/3 + 8*G[1, 1, 1, zb]))*plusL[0, t/mu2] + 
      (8/9 + 8/(9*(-1 + zb)) + zb^2*(8/9 - (32*G[1, zb])/9) + (8*G[1, zb])/3 + 
        zb*(64/9 + (16*G[1, zb])/3 - (16*G[1, 1, zb])/3) + (32*G[1, 1, zb])/3)*
       plusL[1, t/mu2] + (8/9 + 8/(9*(-1 + zb)) + (8*zb^2)/9 - (8*G[1, zb])/3 + 
        zb*(-22/9 + (4*G[1, zb])/3))*plusL[2, t/mu2] + 
      delta[t]*(4880/729 + (20*Pi^2)/81 + (-28/81 + (4*Pi^2)/27)*G[0, zb] - 
        (236*G[0, 0, zb])/81 + (40*G[0, 1, zb])/27 + (776/81 - (4*Pi^2)/9)*
         G[1, 0, zb] + (676*G[1, 1, zb])/81 - (32*G[0, 0, 0, zb])/27 + 
        (8*G[0, 0, 1, zb])/9 + (8*G[0, 1, 0, zb])/9 - (32*G[0, 1, 1, zb])/9 + 
        (352*G[1, 0, 0, zb])/27 - (28*G[1, 0, 1, zb])/3 - 
        (484*G[1, 1, 0, zb])/27 + (100*G[1, 1, 1, zb])/27 + 
        (32*G[1, 0, 0, 0, zb])/9 - (8*G[1, 0, 0, 1, zb])/3 - 
        (8*G[1, 0, 1, 0, zb])/3 - (56*G[1, 1, 0, 0, zb])/9 - 
        (16*G[1, 1, 1, 0, zb])/9 + (184*G[1, 1, 1, 1, zb])/9 + 
        G[1, zb]*(-392/243 - (14*Pi^2)/9 - (8*Zeta[3])/9) + 
        zb*(8828/729 - (85*Pi^2)/81 + (-68/27 - (11*Pi^2)/27)*G[0, zb] + 
          (508*G[0, 0, zb])/81 - (170*G[0, 1, zb])/27 + (-1558/81 + (2*Pi^2)/9)*
           G[1, 0, zb] + (580*G[1, 1, zb])/81 + (88*G[0, 0, 0, zb])/27 - 
          (22*G[0, 0, 1, zb])/9 - (22*G[0, 1, 0, zb])/9 + (16*G[0, 1, 1, zb])/
           9 - (374*G[1, 0, 0, zb])/27 + (20*G[1, 0, 1, zb])/3 + 
          (296*G[1, 1, 0, zb])/27 + (274*G[1, 1, 1, zb])/27 - 
          (16*G[1, 0, 0, 0, zb])/9 + (4*G[1, 0, 0, 1, zb])/3 + 
          (4*G[1, 0, 1, 0, zb])/3 + (28*G[1, 1, 0, 0, zb])/9 + 
          (8*G[1, 1, 1, 0, zb])/9 - (92*G[1, 1, 1, 1, zb])/9 + 
          G[1, zb]*(3922/243 + (10*Pi^2)/9 + (4*Zeta[3])/9) - 
          (22*Zeta[3])/27) + (4880/729 + (20*Pi^2)/81 + (-28/81 + (4*Pi^2)/27)*
           G[0, zb] - (236*G[0, 0, zb])/81 + (40*G[0, 1, zb])/27 - 
          (32*G[0, 0, 0, zb])/27 + (8*G[0, 0, 1, zb])/9 + (8*G[0, 1, 0, zb])/
           9 - (32*G[0, 1, 1, zb])/9 + (8*Zeta[3])/27)/(-1 + zb) + 
        zb^2*(6284/729 + (38*Pi^2)/81 + (-172/81 + (4*Pi^2)/27)*G[0, zb] + 
          (-484/81 - (4*Pi^2)/27)*G[1, zb] - (452*G[0, 0, zb])/81 + 
          (76*G[0, 1, zb])/27 + (68*G[1, 0, zb])/9 + (20*G[1, 1, zb])/27 - 
          (32*G[0, 0, 0, zb])/27 + (8*G[0, 0, 1, zb])/9 + (8*G[0, 1, 0, zb])/
           9 - (32*G[0, 1, 1, zb])/9 + (32*G[1, 0, 0, zb])/9 - 
          (8*G[1, 0, 1, zb])/9 - (8*G[1, 1, 0, zb])/9 - (32*G[1, 1, 1, zb])/3 + 
          (8*Zeta[3])/27) + (8*Zeta[3])/27)))/Nc + 
   plusL[0, t/mu2]*(-5078/27 + (2*Pi^2)/3 + (-1622/27 - (76*Pi^2)/9)*G[0, zb] - 
     (10*G[0, 0, zb])/9 + 2*G[0, 1, zb] + (-238/9 + (76*Pi^2)/3)*G[1, 0, zb] + 
     (-617/3 - 32*Pi^2)*G[1, 1, zb] - (1792*G[2, 1, zb])/9 + 
     32*G[0, 0, 0, zb] - 32*G[0, 0, 1, zb] - (104*G[0, 1, 0, zb])/3 + 
     (104*G[0, 1, 1, zb])/3 - 126*G[1, 0, 0, zb] + (374*G[1, 0, 1, zb])/3 + 
     (676*G[1, 1, 0, zb])/3 - (76*G[1, 1, 1, zb])/3 + (28*G[1, 2, 1, zb])/3 - 
     (368*G[2, 1, 0, zb])/3 + (136*G[2, 1, 1, zb])/3 + 16*G[2, 2, 1, zb] - 
     96*G[1, 0, 0, 0, zb] + 96*G[1, 0, 0, 1, zb] + 104*G[1, 0, 1, 0, zb] - 
     88*G[1, 0, 1, 1, zb] + 176*G[1, 1, 0, 0, zb] - 152*G[1, 1, 0, 1, zb] - 
     256*G[1, 1, 1, 0, zb] + 96*G[1, 1, 1, 1, zb] - 16*G[1, 1, 2, 1, zb] + 
     G[1, zb]*(18595/27 + (272*Pi^2)/9 - 92*Zeta[3]) + (92*Zeta[3])/3 + 
     zb^2*(-5642/27 - (11*Pi^2)/3 + (-2972/27 - (76*Pi^2)/9)*G[0, zb] + 
       (8480/27 + (128*Pi^2)/9)*G[1, zb] + (206*G[0, 0, zb])/9 - 
       26*G[0, 1, zb] + 34*G[1, 0, zb] - (1510*G[1, 1, zb])/9 - 
       (352*G[2, 1, zb])/9 + 32*G[0, 0, 0, zb] - 32*G[0, 0, 1, zb] - 
       (104*G[0, 1, 0, zb])/3 + (104*G[0, 1, 1, zb])/3 - 
       (208*G[1, 0, 0, zb])/3 + (200*G[1, 0, 1, zb])/3 + 
       (376*G[1, 1, 0, zb])/3 - (304*G[1, 1, 1, zb])/3 + 
       (160*G[1, 2, 1, zb])/3 - (128*G[2, 1, 0, zb])/3 + 
       (160*G[2, 1, 1, zb])/3 - 32*G[2, 2, 1, zb] + (92*Zeta[3])/3) + 
     (-5078/27 + (2*Pi^2)/3 + (-1622/27 - (76*Pi^2)/9)*G[0, zb] + 
       (-640/27 + (16*Pi^2)/9)*G[1, zb] - (10*G[0, 0, zb])/9 + 2*G[0, 1, zb] - 
       (208*G[1, 0, zb])/9 + (244*G[2, 1, zb])/9 + 32*G[0, 0, 0, zb] - 
       32*G[0, 0, 1, zb] - (104*G[0, 1, 0, zb])/3 + (104*G[0, 1, 1, zb])/3 - 
       (40*G[1, 0, 0, zb])/3 + (32*G[1, 0, 1, zb])/3 + (128*G[2, 1, 0, zb])/3 - 
       (160*G[2, 1, 1, zb])/3 + 32*G[2, 2, 1, zb] + (92*Zeta[3])/3)/(-1 + zb) + 
     zb*(32221/54 - (44*Pi^2)/9 + (-3218/27 + (209*Pi^2)/9)*G[0, zb] + 
       (131*G[0, 0, zb])/9 - 11*G[0, 1, zb] + (-823/9 - (38*Pi^2)/3)*
        G[1, 0, zb] + (647/2 + (56*Pi^2)/3)*G[1, 1, zb] + 
       (1478*G[2, 1, zb])/9 - 88*G[0, 0, 0, zb] + 88*G[0, 0, 1, zb] + 
       (286*G[0, 1, 0, zb])/3 - (250*G[0, 1, 1, zb])/3 + 204*G[1, 0, 0, zb] - 
       (592*G[1, 0, 1, zb])/3 - (1100*G[1, 1, 0, zb])/3 + 
       (611*G[1, 1, 1, zb])/3 - (116*G[1, 2, 1, zb])/3 + 
       (376*G[2, 1, 0, zb])/3 - (308*G[2, 1, 1, zb])/3 + 40*G[2, 2, 1, zb] + 
       48*G[1, 0, 0, 0, zb] - 48*G[1, 0, 0, 1, zb] - 52*G[1, 0, 1, 0, zb] + 
       44*G[1, 0, 1, 1, zb] - 100*G[1, 1, 0, 0, zb] + 88*G[1, 1, 0, 1, zb] + 
       156*G[1, 1, 1, 0, zb] - 84*G[1, 1, 1, 1, zb] - 40*G[1, 1, 2, 1, zb] + 
       16*G[1, 2, 1, 0, zb] - 56*G[1, 2, 1, 1, zb] + 48*G[1, 2, 2, 1, zb] - 
       (253*Zeta[3])/3 + G[1, zb]*(-14867/27 - (394*Pi^2)/9 + 46*Zeta[3]))) + 
   Nc^2*((1774/27 + (10*Pi^2)/3 + (110*G[0, zb])/9 + (-1447/9 - 10*Pi^2)*
        G[1, zb] - (64*G[0, 0, zb])/3 + (64*G[0, 1, zb])/3 + 
       (226*G[1, 0, zb])/3 - (28*G[1, 1, zb])/3 + 
       (1774/27 + (10*Pi^2)/3 + (110*G[0, zb])/9 + (104*G[1, zb])/9 - 
         (64*G[0, 0, zb])/3 + (64*G[0, 1, zb])/3 + (32*G[1, 0, zb])/3 - 
         (32*G[2, 1, zb])/3)/(-1 + zb) - (16*G[2, 1, zb])/3 + 
       zb^2*(3025/27 + (10*Pi^2)/3 - (34*G[0, zb])/9 - (226*G[1, zb])/3 - 
         (64*G[0, 0, zb])/3 + (64*G[0, 1, zb])/3 + (112*G[1, 0, zb])/3 - 
         32*G[1, 1, zb] + (32*G[2, 1, zb])/3) + 64*G[1, 0, 0, zb] - 
       64*G[1, 0, 1, zb] - 96*G[1, 1, 0, zb] + 52*G[1, 1, 1, zb] + 
       zb*(-1757/27 - (55*Pi^2)/6 - (101*G[0, zb])/18 + (3517/18 + 5*Pi^2)*
          G[1, zb] + (176*G[0, 0, zb])/3 - (176*G[0, 1, zb])/3 - 
         (347*G[1, 0, zb])/3 + (242*G[1, 1, zb])/3 - (40*G[2, 1, zb])/3 - 
         32*G[1, 0, 0, zb] + 32*G[1, 0, 1, zb] + 60*G[1, 1, 0, zb] - 
         54*G[1, 1, 1, zb] - 16*G[1, 2, 1, zb]))*plusL[1, t/mu2] + 
     (9 - (28*G[0, zb])/3 + 19*G[1, zb] + (9 - (28*G[0, zb])/3 + 
         (8*G[1, zb])/3)/(-1 + zb) + zb^2*(3 - (28*G[0, zb])/3 + 
         (44*G[1, zb])/3) + 28*G[1, 0, zb] - 32*G[1, 1, zb] + 
       zb*(-169/12 + (77*G[0, zb])/3 - (79*G[1, zb])/2 - 14*G[1, 0, zb] + 
         22*G[1, 1, zb]))*plusL[2, t/mu2] + 
     (-8/3 - 8/(3*(-1 + zb)) - (8*zb^2)/3 + zb*(22/3 - 4*G[1, zb]) + 
       8*G[1, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*(5072/27 - (64*Pi^2)/27 + 
       (1916/27 + (38*Pi^2)/9)*G[0, zb] + (58*G[0, 0, zb])/9 - 
       (28*G[0, 1, zb])/3 + (-1070/9 - (38*Pi^2)/3)*G[1, 0, zb] + 
       (571/2 + (52*Pi^2)/3)*G[1, 1, zb] + (1168*G[2, 1, zb])/9 - 
       (68*G[0, 0, 0, zb])/3 + 24*G[0, 0, 1, zb] + 24*G[0, 1, 0, zb] - 
       (88*G[0, 1, 1, zb])/3 + (308*G[1, 0, 0, zb])/3 - 
       (296*G[1, 0, 1, zb])/3 - (400*G[1, 1, 0, zb])/3 - 
       (109*G[1, 1, 1, zb])/3 - 4*G[1, 2, 1, zb] + (112*G[2, 1, 0, zb])/3 - 
       8*G[2, 1, 1, zb] - (16*G[2, 2, 1, zb])/3 + 68*G[1, 0, 0, 0, zb] - 
       72*G[1, 0, 0, 1, zb] - 72*G[1, 0, 1, 0, zb] + 88*G[1, 0, 1, 1, zb] - 
       120*G[1, 1, 0, 0, zb] + 104*G[1, 1, 0, 1, zb] + 132*G[1, 1, 1, 0, zb] - 
       44*G[1, 1, 1, 1, zb] + 16*G[1, 1, 2, 1, zb] + 
       (5072/27 - (64*Pi^2)/27 + (1916/27 + (38*Pi^2)/9)*G[0, zb] + 
         (640/27 - (16*Pi^2)/9)*G[1, zb] + (58*G[0, 0, zb])/9 - 
         (28*G[0, 1, zb])/3 + (208*G[1, 0, zb])/9 - (244*G[2, 1, zb])/9 - 
         (68*G[0, 0, 0, zb])/3 + 24*G[0, 0, 1, zb] + 24*G[0, 1, 0, zb] - 
         (88*G[0, 1, 1, zb])/3 + (40*G[1, 0, 0, zb])/3 - (32*G[1, 0, 1, zb])/
          3 - (64*G[2, 1, 0, zb])/3 + 32*G[2, 1, 1, zb] - 
         (32*G[2, 2, 1, zb])/3 - (68*Zeta[3])/3)/(-1 + zb) + 
       zb^2*(12919/54 + (8*Pi^2)/27 + (2888/27 + (38*Pi^2)/9)*G[0, zb] + 
         (-8432/27 - (62*Pi^2)/9)*G[1, zb] - (104*G[0, 0, zb])/9 + 
         (32*G[0, 1, zb])/3 - 48*G[1, 0, zb] + (1636*G[1, 1, zb])/9 + 
         (352*G[2, 1, zb])/9 - (68*G[0, 0, 0, zb])/3 + 24*G[0, 0, 1, zb] + 
         24*G[0, 1, 0, zb] - (88*G[0, 1, 1, zb])/3 + 44*G[1, 0, 0, zb] - 
         (128*G[1, 0, 1, zb])/3 - (184*G[1, 1, 0, zb])/3 + 
         (128*G[1, 1, 1, zb])/3 - 32*G[1, 2, 1, zb] + (64*G[2, 1, 0, zb])/3 - 
         32*G[2, 1, 1, zb] + (32*G[2, 2, 1, zb])/3 - (68*Zeta[3])/3) - 
       (68*Zeta[3])/3 + zb*(-38435/108 - (7*Pi^2)/108 + 
         (-1483/27 - (209*Pi^2)/18)*G[0, zb] + (103*G[0, 0, zb])/9 - 
         (41*G[0, 1, zb])/6 + (2381/18 + (19*Pi^2)/3)*G[1, 0, zb] + 
         (-1349/4 - (34*Pi^2)/3)*G[1, 1, zb] - (1166*G[2, 1, zb])/9 + 
         (187*G[0, 0, 0, zb])/3 - 66*G[0, 0, 1, zb] - 66*G[0, 1, 0, zb] + 
         (242*G[0, 1, 1, zb])/3 - (430*G[1, 0, 0, zb])/3 + 
         (415*G[1, 0, 1, zb])/3 + (602*G[1, 1, 0, zb])/3 - 
         (587*G[1, 1, 1, zb])/6 + 20*G[1, 2, 1, zb] - (152*G[2, 1, 0, zb])/3 + 
         52*G[2, 1, 1, zb] - (40*G[2, 2, 1, zb])/3 - 34*G[1, 0, 0, 0, zb] + 
         36*G[1, 0, 0, 1, zb] + 36*G[1, 0, 1, 0, zb] - 44*G[1, 0, 1, 1, zb] + 
         72*G[1, 1, 0, 0, zb] - 64*G[1, 1, 0, 1, zb] - 94*G[1, 1, 1, 0, zb] + 
         66*G[1, 1, 1, 1, zb] + 24*G[1, 1, 2, 1, zb] - 16*G[1, 2, 1, 0, zb] + 
         40*G[1, 2, 1, 1, zb] - 16*G[1, 2, 2, 1, zb] + 
         G[1, zb]*(16607/27 + (401*Pi^2)/18 - 34*Zeta[3]) + (187*Zeta[3])/3) + 
       G[1, zb]*(-16819/27 - (143*Pi^2)/9 + 68*Zeta[3])) + 
     delta[t]*(1062625/2916 - (5747*Pi^2)/486 - (127*Pi^4)/810 + 
       (11567/162 + (128*Pi^2)/27)*G[0, 0, zb] + (-6449/81 - (46*Pi^2)/9)*
        G[0, 1, zb] + (968/9 - (140*Pi^2)/27)*G[2, 1, zb] + 
       (56*G[0, 0, 0, zb])/27 + (22*G[0, 0, 1, zb])/9 - 
       (140*G[0, 1, 0, zb])/27 - (1216*G[0, 1, 1, zb])/27 + 
       (-4159/54 - (128*Pi^2)/9)*G[1, 0, 0, zb] + (2492/27 + (46*Pi^2)/3)*
        G[1, 0, 1, zb] + (8671/54 + 24*Pi^2)*G[1, 1, 0, zb] + 
       (-26141/54 - (73*Pi^2)/3)*G[1, 1, 1, zb] - (496*G[1, 2, 1, zb])/3 + 
       (4088*G[2, 1, 0, zb])/27 - (6680*G[2, 1, 1, zb])/27 + 
       (1288*G[2, 2, 1, zb])/9 - 8*G[0, 0, -1, -1, x] + 4*G[0, 0, -1, 0, x] + 
       10*G[0, 0, 0, -1, x] - 5*G[0, 0, 0, 0, x] - (200*G[0, 0, 0, 0, zb])/9 + 
       (236*G[0, 0, 0, 1, zb])/9 + (236*G[0, 0, 1, 0, zb])/9 - 
       (128*G[0, 0, 1, 1, zb])/9 - 6*G[0, 0, r3, -1, x] + 3*G[0, 0, r3, 0, x] - 
       6*G[0, 0, r4, -1, x] + 3*G[0, 0, r4, 0, x] + (76*G[0, 1, 0, 0, zb])/3 - 
       (232*G[0, 1, 0, 1, zb])/9 - (200*G[0, 1, 1, 0, zb])/9 + 
       (284*G[0, 1, 1, 1, zb])/9 + (32*G[0, 1, 2, 1, zb])/9 + 
       (1064*G[1, 0, 0, 0, zb])/9 - (1220*G[1, 0, 0, 1, zb])/9 - 
       (394*G[1, 0, 1, 0, zb])/3 + (458*G[1, 0, 1, 1, zb])/3 - 
       (658*G[1, 1, 0, 0, zb])/3 + (1427*G[1, 1, 0, 1, zb])/9 + 
       (1633*G[1, 1, 1, 0, zb])/9 + (983*G[1, 1, 1, 1, zb])/9 + 
       (164*G[1, 1, 2, 1, zb])/3 - (188*G[1, 2, 1, 0, zb])/3 + 
       (128*G[1, 2, 1, 1, zb])/9 - (4*G[1, 2, 2, 1, zb])/3 + 
       (592*G[2, 1, 0, 0, zb])/9 - (200*G[2, 1, 0, 1, zb])/3 - 
       (268*G[2, 1, 1, 0, zb])/3 + (148*G[2, 1, 1, 1, zb])/9 + 
       (112*G[2, 1, 2, 1, zb])/9 + (280*G[2, 2, 1, 0, zb])/9 + 
       (100*G[2, 2, 1, 1, zb])/3 - (16*G[2, 2, 2, 1, zb])/3 + 
       (200*G[1, 0, 0, 0, 0, zb])/3 - (236*G[1, 0, 0, 0, 1, zb])/3 - 
       (236*G[1, 0, 0, 1, 0, zb])/3 + (176*G[1, 0, 0, 1, 1, zb])/3 - 
       76*G[1, 0, 1, 0, 0, zb] + (232*G[1, 0, 1, 0, 1, zb])/3 + 
       (248*G[1, 0, 1, 1, 0, zb])/3 - (332*G[1, 0, 1, 1, 1, zb])/3 - 
       (32*G[1, 0, 1, 2, 1, zb])/3 - (400*G[1, 1, 0, 0, 0, zb])/3 + 
       144*G[1, 1, 0, 0, 1, zb] + (376*G[1, 1, 0, 1, 0, zb])/3 - 
       112*G[1, 1, 0, 1, 1, zb] + (572*G[1, 1, 1, 0, 0, zb])/3 - 
       (436*G[1, 1, 1, 0, 1, zb])/3 - (508*G[1, 1, 1, 1, 0, zb])/3 + 
       36*G[1, 1, 1, 1, 1, zb] - (80*G[1, 1, 1, 2, 1, zb])/3 + 
       16*G[1, 1, 2, 1, 0, zb] - 16*G[1, 1, 2, 1, 1, zb] + 
       16*G[1, 1, 2, 2, 1, zb] + G[1, 1, zb]*(356323/324 + (262*Pi^2)/9 - 
         (364*Zeta[3])/3) + G[0, zb]*(200963/972 - (34*Pi^2)/81 - 
         (80*Zeta[3])/3) + ((48*I)*G[0, -1, -1, x] - (24*I)*G[0, -1, 0, x] - 
         (60*I)*G[0, 0, -1, x] + (30*I)*G[0, 0, 0, x] + 
         (36*I)*G[0, r3, -1, x] - (18*I)*G[0, r3, 0, x] + 
         (36*I)*G[0, r4, -1, x] - (18*I)*G[0, r4, 0, x] + 
         zb^2*((-16*I)*G[0, -1, -1, x] + (8*I)*G[0, -1, 0, x] + 
           (20*I)*G[0, 0, -1, x] - (10*I)*G[0, 0, 0, x] - 
           (12*I)*G[0, r3, -1, x] + (6*I)*G[0, r3, 0, x] - 
           (12*I)*G[0, r4, -1, x] + (6*I)*G[0, r4, 0, x] + (12*I)*Zeta[3]) + 
         zb*((-32*I)*G[0, -1, -1, x] + (16*I)*G[0, -1, 0, x] + 
           (40*I)*G[0, 0, -1, x] - (20*I)*G[0, 0, 0, x] - 
           (24*I)*G[0, r3, -1, x] + (12*I)*G[0, r3, 0, x] - 
           (24*I)*G[0, r4, -1, x] + (12*I)*G[0, r4, 0, x] + (24*I)*Zeta[3]) - 
         (36*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - (62*Zeta[3])/27 + 
       6*G[0, x]*Zeta[3] + G[1, 0, zb]*(-97037/162 - (580*Pi^2)/27 + 
         80*Zeta[3]) + G[1, zb]*(-328612/243 + (1361*Pi^2)/81 + 
         (104*Pi^4)/135 + (928*Zeta[3])/9) + (1062625/2916 - (5747*Pi^2)/486 - 
         (104*Pi^4)/405 + (11567/162 + (128*Pi^2)/27)*G[0, 0, zb] + 
         (-6449/81 - (46*Pi^2)/9)*G[0, 1, zb] + (3392/81 - (20*Pi^2)/9)*
          G[1, 0, zb] + (-308/9 + (80*Pi^2)/27)*G[2, 1, zb] + 
         (56*G[0, 0, 0, zb])/27 + (22*G[0, 0, 1, zb])/9 - 
         (140*G[0, 1, 0, zb])/27 - (1162*G[0, 1, 1, zb])/27 + 
         (820*G[1, 0, 0, zb])/27 - (208*G[1, 0, 1, zb])/9 - 
         (1196*G[2, 1, 0, zb])/27 + (1604*G[2, 1, 1, zb])/27 - 
         (244*G[2, 2, 1, zb])/9 - (200*G[0, 0, 0, 0, zb])/9 + 
         (236*G[0, 0, 0, 1, zb])/9 + (236*G[0, 0, 1, 0, zb])/9 - 
         (128*G[0, 0, 1, 1, zb])/9 + (76*G[0, 1, 0, 0, zb])/3 - 
         (232*G[0, 1, 0, 1, zb])/9 - (200*G[0, 1, 1, 0, zb])/9 + 
         (284*G[0, 1, 1, 1, zb])/9 + (32*G[0, 1, 2, 1, zb])/9 + 
         (128*G[1, 0, 0, 0, zb])/9 - (40*G[1, 0, 0, 1, zb])/3 - 
         (40*G[1, 0, 1, 0, zb])/3 - (256*G[2, 1, 0, 0, zb])/9 + 
         (80*G[2, 1, 0, 1, zb])/3 + (160*G[2, 1, 1, 0, zb])/3 - 
         (496*G[2, 1, 1, 1, zb])/9 + (80*G[2, 1, 2, 1, zb])/9 - 
         (160*G[2, 2, 1, 0, zb])/9 + (80*G[2, 2, 1, 1, zb])/3 - 
         (32*G[2, 2, 2, 1, zb])/3 + G[0, zb]*(200963/972 - (34*Pi^2)/81 - 
           (80*Zeta[3])/3) - (62*Zeta[3])/27 + G[1, zb]*(10304/243 - 
           (104*Pi^2)/27 + (56*Zeta[3])/9))/(-1 + zb) + 
       zb^2*(1454071/2916 - (8465*Pi^2)/486 - (104*Pi^4)/405 + 
         (8272/81 + (128*Pi^2)/27)*G[0, 0, zb] + (-10715/81 - (46*Pi^2)/9)*
          G[0, 1, zb] + (-2716/9 - (244*Pi^2)/27)*G[1, 0, zb] + 
         (1807/3 + (106*Pi^2)/9)*G[1, 1, zb] + (80/3 - (80*Pi^2)/27)*
          G[2, 1, zb] - (484*G[0, 0, 0, zb])/27 + (256*G[0, 0, 1, zb])/9 + 
         (454*G[0, 1, 0, zb])/27 - (1864*G[0, 1, 1, zb])/27 - 
         (248*G[1, 0, 0, zb])/9 + (1334*G[1, 0, 1, zb])/27 + 
         (1046*G[1, 1, 0, zb])/9 - (7970*G[1, 1, 1, zb])/27 - 
         (616*G[1, 2, 1, zb])/9 + (1520*G[2, 1, 0, zb])/27 - 
         (2144*G[2, 1, 1, zb])/27 + (352*G[2, 2, 1, zb])/9 - 
         (200*G[0, 0, 0, 0, zb])/9 + (236*G[0, 0, 0, 1, zb])/9 + 
         (236*G[0, 0, 1, 0, zb])/9 - (128*G[0, 0, 1, 1, zb])/9 + 
         (76*G[0, 1, 0, 0, zb])/3 - (232*G[0, 1, 0, 1, zb])/9 - 
         (200*G[0, 1, 1, 0, zb])/9 + (284*G[0, 1, 1, 1, zb])/9 + 
         (32*G[0, 1, 2, 1, zb])/9 + 48*G[1, 0, 0, 0, zb] - 
         (500*G[1, 0, 0, 1, zb])/9 - (148*G[1, 0, 1, 0, zb])/3 + 
         (136*G[1, 0, 1, 1, zb])/3 - (748*G[1, 1, 0, 0, zb])/9 + 
         (584*G[1, 1, 0, 1, zb])/9 + (920*G[1, 1, 1, 0, zb])/9 - 
         (428*G[1, 1, 1, 1, zb])/9 + 48*G[1, 1, 2, 1, zb] - 
         (160*G[1, 2, 1, 0, zb])/3 + (656*G[1, 2, 1, 1, zb])/9 - 
         32*G[1, 2, 2, 1, zb] + (256*G[2, 1, 0, 0, zb])/9 - 
         (80*G[2, 1, 0, 1, zb])/3 - (160*G[2, 1, 1, 0, zb])/3 + 
         (496*G[2, 1, 1, 1, zb])/9 - (80*G[2, 1, 2, 1, zb])/9 + 
         (160*G[2, 2, 1, 0, zb])/9 - (80*G[2, 2, 1, 1, zb])/3 + 
         (32*G[2, 2, 2, 1, zb])/3 + G[0, zb]*(121159/486 + (209*Pi^2)/81 - 
           (80*Zeta[3])/3) - (332*Zeta[3])/27 + G[1, zb]*(-311329/486 + 
           (590*Pi^2)/81 + 48*Zeta[3])) + zb*(-332402/729 + (5927*Pi^2)/972 + 
         (491*Pi^4)/810 + (-3173/81 - (352*Pi^2)/27)*G[0, 0, zb] + 
         (3880/81 + (253*Pi^2)/18)*G[0, 1, zb] + (-90 + (190*Pi^2)/27)*
          G[2, 1, zb] + (1321*G[0, 0, 0, zb])/54 - (235*G[0, 0, 1, zb])/9 - 
         (707*G[0, 1, 0, zb])/27 + (3733*G[0, 1, 1, zb])/54 + 
         (4379/54 + (64*Pi^2)/9)*G[1, 0, 0, zb] + (-6533/54 - (23*Pi^2)/3)*
          G[1, 0, 1, zb] + (-20131/108 - (128*Pi^2)/9)*G[1, 1, 0, zb] + 
         (56153/108 + (331*Pi^2)/18)*G[1, 1, 1, zb] + (1540/9 + (20*Pi^2)/9)*
          G[1, 2, 1, zb] - (4486*G[2, 1, 0, zb])/27 + (6826*G[2, 1, 1, zb])/
          27 - (1226*G[2, 2, 1, zb])/9 + 8*G[0, 0, -1, -1, x] - 
         4*G[0, 0, -1, 0, x] - 10*G[0, 0, 0, -1, x] + 5*G[0, 0, 0, 0, x] + 
         (550*G[0, 0, 0, 0, zb])/9 - (649*G[0, 0, 0, 1, zb])/9 - 
         (649*G[0, 0, 1, 0, zb])/9 + (460*G[0, 0, 1, 1, zb])/9 + 
         6*G[0, 0, r3, -1, x] - 3*G[0, 0, r3, 0, x] + 6*G[0, 0, r4, -1, x] - 
         3*G[0, 0, r4, 0, x] - (209*G[0, 1, 0, 0, zb])/3 + 
         (638*G[0, 1, 0, 1, zb])/9 + (658*G[0, 1, 1, 0, zb])/9 - 
         (889*G[0, 1, 1, 1, zb])/9 - (88*G[0, 1, 2, 1, zb])/9 - 
         (1435*G[1, 0, 0, 0, zb])/9 + (1654*G[1, 0, 0, 1, zb])/9 + 
         (506*G[1, 0, 1, 0, zb])/3 - (539*G[1, 0, 1, 1, zb])/3 + 
         (859*G[1, 1, 0, 0, zb])/3 - (2041*G[1, 1, 0, 1, zb])/9 - 
         (5341*G[1, 1, 1, 0, zb])/18 + (1645*G[1, 1, 1, 1, zb])/18 - 
         (152*G[1, 1, 2, 1, zb])/3 + 64*G[1, 2, 1, 0, zb] - 
         (340*G[1, 2, 1, 1, zb])/9 + (64*G[1, 2, 2, 1, zb])/3 - 
         (680*G[2, 1, 0, 0, zb])/9 + (220*G[2, 1, 0, 1, zb])/3 + 
         (374*G[2, 1, 1, 0, zb])/3 - (818*G[2, 1, 1, 1, zb])/9 + 
         (64*G[2, 1, 2, 1, zb])/9 - (380*G[2, 2, 1, 0, zb])/9 + 
         (70*G[2, 2, 1, 1, zb])/3 - (40*G[2, 2, 2, 1, zb])/3 - 
         (100*G[1, 0, 0, 0, 0, zb])/3 + (118*G[1, 0, 0, 0, 1, zb])/3 + 
         (118*G[1, 0, 0, 1, 0, zb])/3 - (88*G[1, 0, 0, 1, 1, zb])/3 + 
         38*G[1, 0, 1, 0, 0, zb] - (116*G[1, 0, 1, 0, 1, zb])/3 - 
         (124*G[1, 0, 1, 1, 0, zb])/3 + (166*G[1, 0, 1, 1, 1, zb])/3 + 
         (16*G[1, 0, 1, 2, 1, zb])/3 + (236*G[1, 1, 0, 0, 0, zb])/3 - 
         (244*G[1, 1, 0, 0, 1, zb])/3 - (232*G[1, 1, 0, 1, 0, zb])/3 + 
         (188*G[1, 1, 0, 1, 1, zb])/3 - (370*G[1, 1, 1, 0, 0, zb])/3 + 
         (302*G[1, 1, 1, 0, 1, zb])/3 + 130*G[1, 1, 1, 1, 0, zb] - 
         74*G[1, 1, 1, 1, 1, zb] - 32*G[1, 1, 1, 2, 1, zb] + 
         (64*G[1, 1, 2, 1, 0, zb])/3 - 64*G[1, 1, 2, 1, 1, zb] + 
         (80*G[1, 1, 2, 2, 1, zb])/3 - 16*G[1, 2, 1, 0, 0, zb] + 
         (40*G[1, 2, 1, 0, 1, zb])/3 + (124*G[1, 2, 1, 1, 0, zb])/3 - 
         68*G[1, 2, 1, 1, 1, zb] + 16*G[1, 2, 1, 2, 1, zb] - 
         (40*G[1, 2, 2, 1, 0, zb])/3 + (140*G[1, 2, 2, 1, 1, zb])/3 - 
         16*G[1, 2, 2, 2, 1, zb] + G[1, zb]*(376652/243 - (6379*Pi^2)/324 - 
           (52*Pi^4)/135 - (1328*Zeta[3])/9) + G[1, 0, zb]*
          (94831/162 + (791*Pi^2)/27 - 40*Zeta[3]) - (673*Zeta[3])/54 - 
         6*G[0, x]*Zeta[3] + G[1, 1, zb]*(-184747/162 - (481*Pi^2)/12 + 
           70*Zeta[3]) + G[0, zb]*(-84040/243 - (281*Pi^2)/162 + 
           (220*Zeta[3])/3)))) + delta[i, j]*
    (nf*(delta[t]*((752*G[1, zb])/81 + (328*G[1, 0, zb])/27 + 
         (28*G[1, 1, zb])/9 - (224*G[2, 1, zb])/27 + (32*G[1, 0, 0, zb])/9 + 
         (16*G[1, 1, 0, zb])/3 - (56*G[1, 1, 1, zb])/3 + (16*G[1, 2, 1, zb])/
          3 - (64*G[2, 1, 0, zb])/9 + (32*G[2, 1, 1, zb])/3 - 
         (64*G[2, 2, 1, zb])/9 + ((448*G[1, 1, zb])/81 - (896*G[2, 1, zb])/81 - 
           (160*G[1, 1, 0, zb])/27 + (440*G[1, 1, 1, zb])/27 - 
           (560*G[1, 2, 1, zb])/27 + (320*G[2, 1, 0, zb])/27 - 
           (1040*G[2, 1, 1, zb])/27 + (160*G[2, 2, 1, zb])/9 - 
           (32*G[1, 0, 1, 1, zb])/3 - (32*G[1, 1, 0, 0, zb])/9 - 
           (32*G[1, 1, 1, 0, zb])/9 + (184*G[1, 1, 1, 1, zb])/9 - 
           (160*G[1, 1, 2, 1, zb])/9 + (32*G[1, 2, 1, 0, zb])/9 - 
           (352*G[1, 2, 1, 1, zb])/9 + (160*G[1, 2, 2, 1, zb])/9 + 
           (64*G[2, 1, 0, 0, zb])/9 + (32*G[2, 1, 1, 0, zb])/9 - 
           (400*G[2, 1, 1, 1, zb])/9 + (160*G[2, 1, 2, 1, zb])/9 + 
           (256*G[2, 2, 1, 1, zb])/9 - (128*G[2, 2, 2, 1, zb])/9)/(-2 + zb) + 
         zb*(98/81 + (244*G[0, zb])/27 - (664*G[1, zb])/81 + 
           (32*G[0, 0, zb])/9 - (164*G[1, 0, zb])/27 - (190*G[1, 1, zb])/81 - 
           (112*G[2, 1, zb])/81 + (16*G[0, 1, 1, zb])/3 - (16*G[1, 0, 0, zb])/
            9 - (152*G[1, 1, 0, zb])/27 + (652*G[1, 1, 1, zb])/27 - 
           (424*G[1, 2, 1, zb])/27 + (256*G[2, 1, 0, zb])/27 - 
           (664*G[2, 1, 1, zb])/27 + (112*G[2, 2, 1, zb])/9 - 
           (16*G[1, 0, 1, 1, zb])/3 - (16*G[1, 1, 0, 0, zb])/9 - 
           (16*G[1, 1, 1, 0, zb])/9 + (92*G[1, 1, 1, 1, zb])/9 - 
           (80*G[1, 1, 2, 1, zb])/9 + (16*G[1, 2, 1, 0, zb])/9 - 
           (176*G[1, 2, 1, 1, zb])/9 + (80*G[1, 2, 2, 1, zb])/9 + 
           (32*G[2, 1, 0, 0, zb])/9 + (16*G[2, 1, 1, 0, zb])/9 - 
           (200*G[2, 1, 1, 1, zb])/9 + (80*G[2, 1, 2, 1, zb])/9 + 
           (128*G[2, 2, 1, 1, zb])/9 - (64*G[2, 2, 2, 1, zb])/9)) + 
       ((32*G[1, zb])/9 + (40*G[1, 1, zb])/3 - (16*G[2, 1, zb])/3 + 
         ((-80*G[1, 1, zb])/9 + (160*G[2, 1, zb])/9 - (40*G[1, 1, 1, zb])/3 + 
           16*G[1, 2, 1, zb] + (80*G[2, 1, 1, zb])/3 - (32*G[2, 2, 1, zb])/3)/
          (-2 + zb) + zb*(32/9 + (32*G[1, zb])/9 - (124*G[1, 1, zb])/9 + 
           (104*G[2, 1, zb])/9 - (20*G[1, 1, 1, zb])/3 + 8*G[1, 2, 1, zb] + 
           (40*G[2, 1, 1, zb])/3 - (16*G[2, 2, 1, zb])/3))*plusL[0, t/mu2] + 
       ((-16*G[1, zb])/3 + ((16*G[1, 1, zb])/3 - (32*G[2, 1, zb])/3)/
          (-2 + zb) + zb*(-16/3 + (8*G[1, zb])/3 + (8*G[1, 1, zb])/3 - 
           (16*G[2, 1, zb])/3))*plusL[1, t/mu2]) + 
     (nf*(delta[t]*((-752*G[1, zb])/81 - (328*G[1, 0, zb])/27 - 
          (28*G[1, 1, zb])/9 + (224*G[2, 1, zb])/27 - (32*G[1, 0, 0, zb])/9 - 
          (16*G[1, 1, 0, zb])/3 + (56*G[1, 1, 1, zb])/3 - (16*G[1, 2, 1, zb])/
           3 + (64*G[2, 1, 0, zb])/9 - (32*G[2, 1, 1, zb])/3 + 
          (64*G[2, 2, 1, zb])/9 + zb*(-98/81 - (244*G[0, zb])/27 + 
            (664*G[1, zb])/81 - (32*G[0, 0, zb])/9 + (164*G[1, 0, zb])/27 + 
            (190*G[1, 1, zb])/81 + (112*G[2, 1, zb])/81 - (16*G[0, 1, 1, zb])/
             3 + (16*G[1, 0, 0, zb])/9 + (152*G[1, 1, 0, zb])/27 - 
            (652*G[1, 1, 1, zb])/27 + (424*G[1, 2, 1, zb])/27 - 
            (256*G[2, 1, 0, zb])/27 + (664*G[2, 1, 1, zb])/27 - 
            (112*G[2, 2, 1, zb])/9 + (16*G[1, 0, 1, 1, zb])/3 + 
            (16*G[1, 1, 0, 0, zb])/9 + (16*G[1, 1, 1, 0, zb])/9 - 
            (92*G[1, 1, 1, 1, zb])/9 + (80*G[1, 1, 2, 1, zb])/9 - 
            (16*G[1, 2, 1, 0, zb])/9 + (176*G[1, 2, 1, 1, zb])/9 - 
            (80*G[1, 2, 2, 1, zb])/9 - (32*G[2, 1, 0, 0, zb])/9 - 
            (16*G[2, 1, 1, 0, zb])/9 + (200*G[2, 1, 1, 1, zb])/9 - 
            (80*G[2, 1, 2, 1, zb])/9 - (128*G[2, 2, 1, 1, zb])/9 + 
            (64*G[2, 2, 2, 1, zb])/9) + ((-448*G[1, 1, zb])/81 + 
            (896*G[2, 1, zb])/81 + (160*G[1, 1, 0, zb])/27 - 
            (440*G[1, 1, 1, zb])/27 + (560*G[1, 2, 1, zb])/27 - 
            (320*G[2, 1, 0, zb])/27 + (1040*G[2, 1, 1, zb])/27 - 
            (160*G[2, 2, 1, zb])/9 + (32*G[1, 0, 1, 1, zb])/3 + 
            (32*G[1, 1, 0, 0, zb])/9 + (32*G[1, 1, 1, 0, zb])/9 - 
            (184*G[1, 1, 1, 1, zb])/9 + (160*G[1, 1, 2, 1, zb])/9 - 
            (32*G[1, 2, 1, 0, zb])/9 + (352*G[1, 2, 1, 1, zb])/9 - 
            (160*G[1, 2, 2, 1, zb])/9 - (64*G[2, 1, 0, 0, zb])/9 - 
            (32*G[2, 1, 1, 0, zb])/9 + (400*G[2, 1, 1, 1, zb])/9 - 
            (160*G[2, 1, 2, 1, zb])/9 - (256*G[2, 2, 1, 1, zb])/9 + 
            (128*G[2, 2, 2, 1, zb])/9)/(-2 + zb)) + 
        ((-32*G[1, zb])/9 - (40*G[1, 1, zb])/3 + (16*G[2, 1, zb])/3 + 
          zb*(-32/9 - (32*G[1, zb])/9 + (124*G[1, 1, zb])/9 - 
            (104*G[2, 1, zb])/9 + (20*G[1, 1, 1, zb])/3 - 8*G[1, 2, 1, zb] - 
            (40*G[2, 1, 1, zb])/3 + (16*G[2, 2, 1, zb])/3) + 
          ((80*G[1, 1, zb])/9 - (160*G[2, 1, zb])/9 + (40*G[1, 1, 1, zb])/3 - 
            16*G[1, 2, 1, zb] - (80*G[2, 1, 1, zb])/3 + (32*G[2, 2, 1, zb])/3)/
           (-2 + zb))*plusL[0, t/mu2] + ((16*G[1, zb])/3 + 
          zb*(16/3 - (8*G[1, zb])/3 - (8*G[1, 1, zb])/3 + (16*G[2, 1, zb])/3) + 
          ((-16*G[1, 1, zb])/3 + (32*G[2, 1, zb])/3)/(-2 + zb))*
         plusL[1, t/mu2]))/Nc^2 + 
     ((-6*G[1, zb] - 24*G[1, 0, zb] + 32*G[1, 1, zb] - 24*G[2, 1, zb] + 
         (24*G[1, 1, 0, zb] - 28*G[1, 1, 1, zb] + 48*G[1, 2, 1, zb] - 
           48*G[2, 1, 0, zb] + 80*G[2, 1, 1, zb] - 80*G[2, 2, 1, zb])/
          (-2 + zb) + zb*(17 - 24*G[0, zb] + 19*G[1, zb] + 12*G[1, 0, zb] - 
           24*G[1, 1, zb] + 12*G[2, 1, zb] + 12*G[1, 1, 0, zb] - 
           18*G[1, 1, 1, zb] + 32*G[1, 2, 1, zb] - 24*G[2, 1, 0, zb] + 
           40*G[2, 1, 1, zb] - 40*G[2, 2, 1, zb]))*plusL[1, t/mu2] + 
       (-12*G[1, zb] + (12*G[1, 1, zb] - 24*G[2, 1, zb])/(-2 + zb) + 
         zb*(-12 + 6*G[1, zb] + 6*G[1, 1, zb] - 12*G[2, 1, zb]))*
        plusL[2, t/mu2] + plusL[0, t/mu2]*((87 + 6*Pi^2)*G[1, zb] + 
         54*G[1, 0, zb] - 31*G[1, 1, zb] - 16*G[2, 1, zb] - 24*G[1, 0, 0, zb] + 
         24*G[1, 0, 1, zb] + 96*G[1, 1, 0, zb] - 68*G[1, 1, 1, zb] + 
         28*G[1, 2, 1, zb] - 120*G[2, 1, 0, zb] + 112*G[2, 1, 1, zb] - 
         8*G[2, 2, 1, zb] + zb*(13 + 4*Pi^2 + (77 + 2*Pi^2)*G[0, zb] - 
           24*G[0, 0, zb] + 24*G[0, 1, zb] + (-3 - 2*Pi^2)*G[1, 0, zb] + 
           (43/2 - (5*Pi^2)/3)*G[1, 1, zb] + (8 + 6*Pi^2)*G[2, 1, zb] + 
           12*G[1, 0, 0, zb] - 12*G[1, 0, 1, zb] - 74*G[1, 1, 0, zb] + 
           47*G[1, 1, 1, zb] - 14*G[1, 2, 1, zb] + 72*G[2, 1, 0, zb] - 
           50*G[2, 1, 1, zb] + 4*G[2, 2, 1, zb] + 12*G[1, 1, 0, 0, zb] - 
           12*G[1, 1, 0, 1, zb] - 42*G[1, 1, 1, 0, zb] + 33*G[1, 1, 1, 1, zb] - 
           44*G[1, 1, 2, 1, zb] + 88*G[1, 2, 1, 0, zb] - 
           108*G[1, 2, 1, 1, zb] + 56*G[1, 2, 2, 1, zb] - 
           24*G[2, 1, 0, 0, zb] + 24*G[2, 1, 0, 1, zb] + 
           104*G[2, 1, 1, 0, zb] - 78*G[2, 1, 1, 1, zb] + 
           48*G[2, 1, 2, 1, zb] - 136*G[2, 2, 1, 0, zb] + 
           140*G[2, 2, 1, 1, zb] - 48*G[2, 2, 2, 1, zb] - 6*Zeta[3] + 
           G[1, zb]*(-103 - 4*Pi^2 + 6*Zeta[3])) + 
         (-4*Pi^2*G[1, 0, zb] - 4*Pi^2*G[1, 1, zb] + 12*Pi^2*G[2, 1, zb] - 
           12*G[1, 1, 0, zb] - 18*G[1, 1, 1, zb] + 12*G[1, 2, 1, zb] + 
           24*G[2, 1, 0, zb] + 12*G[2, 1, 1, zb] + 24*G[1, 1, 0, 0, zb] - 
           24*G[1, 1, 0, 1, zb] - 76*G[1, 1, 1, 0, zb] + 44*G[1, 1, 1, 1, zb] - 
           56*G[1, 1, 2, 1, zb] + 160*G[1, 2, 1, 0, zb] - 
           176*G[1, 2, 1, 1, zb] + 96*G[1, 2, 2, 1, zb] - 
           48*G[2, 1, 0, 0, zb] + 48*G[2, 1, 0, 1, zb] + 
           208*G[2, 1, 1, 0, zb] - 156*G[2, 1, 1, 1, zb] + 
           96*G[2, 1, 2, 1, zb] - 272*G[2, 2, 1, 0, zb] + 
           280*G[2, 2, 1, 1, zb] - 96*G[2, 2, 2, 1, zb] + 
           G[1, zb]*(-6 + 12*Zeta[3]))/(-2 + zb)) + 
       delta[t]*((749/3 + (92*Pi^2)/9)*G[1, 0, zb] + (-1223/6 - (175*Pi^2)/9)*
          G[1, 1, zb] + zb^2*(Pi^2/18 - (2*G[1, 1, zb])/3 + 
           (2*G[2, 1, zb])/3) + (-164/3 + (142*Pi^2)/9)*G[2, 1, zb] + 
         94*G[1, 0, 0, zb] - (239*G[1, 0, 1, zb])/3 - 46*G[1, 1, 0, zb] + 
         34*G[1, 1, 1, zb] + 60*G[1, 2, 1, zb] - (308*G[2, 1, 0, zb])/3 + 
         (343*G[2, 1, 1, zb])/3 - (254*G[2, 2, 1, zb])/3 - 
         24*G[1, 0, 0, 0, zb] + (44*G[1, 0, 0, 1, zb])/3 + 
         36*G[1, 0, 1, 0, zb] - (56*G[1, 0, 1, 1, zb])/3 + 
         (416*G[1, 1, 0, 0, zb])/3 - (314*G[1, 1, 0, 1, zb])/3 - 
         (484*G[1, 1, 1, 0, zb])/3 + 95*G[1, 1, 1, 1, zb] - 
         (140*G[1, 1, 2, 1, zb])/3 + (320*G[1, 2, 1, 0, zb])/3 - 
         (206*G[1, 2, 1, 1, zb])/3 + (76*G[1, 2, 2, 1, zb])/3 - 
         184*G[2, 1, 0, 0, zb] + (488*G[2, 1, 0, 1, zb])/3 + 
         (808*G[2, 1, 1, 0, zb])/3 - (584*G[2, 1, 1, 1, zb])/3 - 
         (40*G[2, 1, 2, 1, zb])/3 - 56*G[2, 2, 1, 0, zb] + 
         4*G[2, 2, 1, 1, zb] - (32*G[2, 2, 2, 1, zb])/3 + 
         G[1, zb]*(1747/6 - (73*Pi^2)/18 - (142*Zeta[3])/3) + 
         zb*(443/3 - (95*Pi^2)/9 - (107*Pi^4)/540 + (117 + (10*Pi^2)/3)*
            G[0, 0, zb] + (-89 - (32*Pi^2)/9)*G[0, 1, zb] - 24*G[0, 0, 0, zb] + 
           11*G[0, 0, 1, zb] + (107*G[0, 1, 0, zb])/3 - 46*G[0, 1, 1, zb] + 
           (-53/3 - (10*Pi^2)/3)*G[1, 0, 0, zb] + (67/3 + (32*Pi^2)/9)*
            G[1, 0, 1, zb] + (223/6 + (4*Pi^2)/9)*G[1, 1, 0, zb] + 
           (-109/6 + (103*Pi^2)/18)*G[1, 1, 1, zb] + (-203/3 - 14*Pi^2)*
            G[1, 2, 1, zb] + (122/3 + (68*Pi^2)/9)*G[2, 1, 0, zb] + 
           (-62 - (61*Pi^2)/3)*G[2, 1, 1, zb] + (122/3 + (190*Pi^2)/9)*
            G[2, 2, 1, zb] + (8*G[0, 0, 0, 1, zb])/3 + (4*G[0, 0, 1, 0, zb])/
            3 + 28*G[0, 0, 1, 1, zb] + (20*G[0, 1, 0, 1, zb])/3 + 
           36*G[0, 1, 1, 0, zb] - 32*G[0, 1, 1, 1, zb] - (8*G[0, 1, 2, 1, zb])/
            3 + 12*G[1, 0, 0, 0, zb] - (17*G[1, 0, 0, 1, zb])/3 - 
           (59*G[1, 0, 1, 0, zb])/3 - (20*G[1, 0, 1, 1, zb])/3 - 
           (322*G[1, 1, 0, 0, zb])/3 + (245*G[1, 1, 0, 1, zb])/3 + 
           (425*G[1, 1, 1, 0, zb])/3 - 68*G[1, 1, 1, 1, zb] + 
           (122*G[1, 1, 2, 1, zb])/3 - 104*G[1, 2, 1, 0, zb] + 
           49*G[1, 2, 1, 1, zb] - (98*G[1, 2, 2, 1, zb])/3 + 
           112*G[2, 1, 0, 0, zb] - (280*G[2, 1, 0, 1, zb])/3 - 
           (464*G[2, 1, 1, 0, zb])/3 + (226*G[2, 1, 1, 1, zb])/3 + 
           (38*G[2, 1, 2, 1, zb])/3 + 40*G[2, 2, 1, 0, zb] + 
           (13*G[2, 2, 1, 1, zb])/3 + 6*G[2, 2, 2, 1, zb] - 
           (8*G[1, 0, 0, 0, 1, zb])/3 - (4*G[1, 0, 0, 1, 0, zb])/3 - 
           28*G[1, 0, 0, 1, 1, zb] - (20*G[1, 0, 1, 0, 1, zb])/3 - 
           36*G[1, 0, 1, 1, 0, zb] + 32*G[1, 0, 1, 1, 1, zb] + 
           (8*G[1, 0, 1, 2, 1, zb])/3 + 12*G[1, 1, 0, 0, 0, zb] - 
           (34*G[1, 1, 0, 0, 1, zb])/3 - 16*G[1, 1, 0, 1, 0, zb] + 
           30*G[1, 1, 0, 1, 1, zb] - 58*G[1, 1, 1, 0, 0, zb] + 
           (122*G[1, 1, 1, 0, 1, zb])/3 + (241*G[1, 1, 1, 1, 0, zb])/3 - 
           47*G[1, 1, 1, 1, 1, zb] + (164*G[1, 1, 1, 2, 1, zb])/3 - 
           (380*G[1, 1, 2, 1, 0, zb])/3 + (446*G[1, 1, 2, 1, 1, zb])/3 - 
           80*G[1, 1, 2, 2, 1, zb] + (376*G[1, 2, 1, 0, 0, zb])/3 - 
           (344*G[1, 2, 1, 0, 1, zb])/3 - 284*G[1, 2, 1, 1, 0, zb] + 
           222*G[1, 2, 1, 1, 1, zb] - 60*G[1, 2, 1, 2, 1, zb] + 
           (632*G[1, 2, 2, 1, 0, zb])/3 - (586*G[1, 2, 2, 1, 1, zb])/3 + 
           84*G[1, 2, 2, 2, 1, zb] - 24*G[2, 1, 0, 0, 0, zb] + 
           (44*G[2, 1, 0, 0, 1, zb])/3 + 36*G[2, 1, 0, 1, 0, zb] - 
           (56*G[2, 1, 0, 1, 1, zb])/3 + (440*G[2, 1, 1, 0, 0, zb])/3 - 
           (350*G[2, 1, 1, 0, 1, zb])/3 - 206*G[2, 1, 1, 1, 0, zb] + 
           122*G[2, 1, 1, 1, 1, zb] - (232*G[2, 1, 1, 2, 1, zb])/3 + 
           204*G[2, 1, 2, 1, 0, zb] - (508*G[2, 1, 2, 1, 1, zb])/3 + 
           60*G[2, 1, 2, 2, 1, zb] - 200*G[2, 2, 1, 0, 0, zb] + 
           (568*G[2, 2, 1, 0, 1, zb])/3 + (1148*G[2, 2, 1, 1, 0, zb])/3 - 
           (874*G[2, 2, 1, 1, 1, zb])/3 + 48*G[2, 2, 1, 2, 1, zb] - 
           224*G[2, 2, 2, 1, 0, zb] + 176*G[2, 2, 2, 1, 1, zb] - 
           48*G[2, 2, 2, 2, 1, zb] + G[2, 1, zb]*(26 - (88*Pi^2)/9 - 
             (118*Zeta[3])/3) + G[0, zb]*(422/3 + (115*Pi^2)/18 - 22*Zeta[3]) + 
           G[1, 1, zb]*(1409/6 + (287*Pi^2)/18 - 4*Zeta[3]) - (64*Zeta[3])/3 + 
           G[1, 0, zb]*(-694/3 - (47*Pi^2)/6 + 22*Zeta[3]) + 
           G[1, zb]*(-1367/6 - (23*Pi^2)/9 + (107*Pi^4)/540 + 
             (113*Zeta[3])/3)) + ((-20*Pi^2*G[1, 0, 0, zb])/3 + 
           (64*Pi^2*G[1, 0, 1, zb])/9 + (32/3 + (2*Pi^2)/3)*G[1, 1, 0, zb] + 
           (43/3 + (35*Pi^2)/3)*G[1, 1, 1, zb] + (-32/3 - (232*Pi^2)/9)*
            G[1, 2, 1, zb] + (-64/3 + (136*Pi^2)/9)*G[2, 1, 0, zb] + 
           (-32/3 - (122*Pi^2)/3)*G[2, 1, 1, zb] + (380*Pi^2*G[2, 2, 1, zb])/
            9 + 2*G[1, 0, 0, 1, zb] - 2*G[1, 0, 1, 0, zb] - 
           20*G[1, 1, 0, 0, zb] + 9*G[1, 1, 0, 1, zb] + 8*G[1, 1, 1, 0, zb] + 
           36*G[1, 1, 1, 1, zb] - 12*G[1, 1, 2, 1, zb] - 18*G[1, 2, 1, 0, zb] - 
           38*G[1, 2, 1, 1, zb] + 14*G[1, 2, 2, 1, zb] + 40*G[2, 1, 0, 0, zb] - 
           24*G[2, 1, 0, 1, zb] - 40*G[2, 1, 1, 0, zb] - 42*G[2, 1, 1, 1, zb] + 
           12*G[2, 1, 2, 1, zb] + 24*G[2, 2, 1, 0, zb] + 12*G[2, 2, 1, 1, zb] - 
           (16*G[1, 0, 0, 0, 1, zb])/3 - (8*G[1, 0, 0, 1, 0, zb])/3 - 
           56*G[1, 0, 0, 1, 1, zb] - (40*G[1, 0, 1, 0, 1, zb])/3 - 
           72*G[1, 0, 1, 1, 0, zb] + 64*G[1, 0, 1, 1, 1, zb] + 
           (16*G[1, 0, 1, 2, 1, zb])/3 + 24*G[1, 1, 0, 0, 0, zb] - 
           20*G[1, 1, 0, 0, 1, zb] - (104*G[1, 1, 0, 1, 0, zb])/3 + 
           (164*G[1, 1, 0, 1, 1, zb])/3 - 108*G[1, 1, 1, 0, 0, zb] + 
           (220*G[1, 1, 1, 0, 1, zb])/3 + 140*G[1, 1, 1, 1, 0, zb] - 
           60*G[1, 1, 1, 1, 1, zb] + 64*G[1, 1, 1, 2, 1, zb] - 
           224*G[1, 1, 2, 1, 0, zb] + (676*G[1, 1, 2, 1, 1, zb])/3 - 
           (376*G[1, 1, 2, 2, 1, zb])/3 + (704*G[1, 2, 1, 0, 0, zb])/3 - 
           216*G[1, 2, 1, 0, 1, zb] - (1580*G[1, 2, 1, 1, 0, zb])/3 + 
           376*G[1, 2, 1, 1, 1, zb] - 104*G[1, 2, 1, 2, 1, zb] + 
           408*G[1, 2, 2, 1, 0, zb] - 344*G[1, 2, 2, 1, 1, zb] + 
           152*G[1, 2, 2, 2, 1, zb] - 48*G[2, 1, 0, 0, 0, zb] + 
           (88*G[2, 1, 0, 0, 1, zb])/3 + 72*G[2, 1, 0, 1, 0, zb] - 
           (112*G[2, 1, 0, 1, 1, zb])/3 + (880*G[2, 1, 1, 0, 0, zb])/3 - 
           (700*G[2, 1, 1, 0, 1, zb])/3 - 412*G[2, 1, 1, 1, 0, zb] + 
           244*G[2, 1, 1, 1, 1, zb] - (464*G[2, 1, 1, 2, 1, zb])/3 + 
           408*G[2, 1, 2, 1, 0, zb] - (1016*G[2, 1, 2, 1, 1, zb])/3 + 
           120*G[2, 1, 2, 2, 1, zb] - 400*G[2, 2, 1, 0, 0, zb] + 
           (1136*G[2, 2, 1, 0, 1, zb])/3 + (2296*G[2, 2, 1, 1, 0, zb])/3 - 
           (1748*G[2, 2, 1, 1, 1, zb])/3 + 96*G[2, 2, 1, 2, 1, zb] - 
           448*G[2, 2, 2, 1, 0, zb] + 352*G[2, 2, 2, 1, 1, zb] - 
           96*G[2, 2, 2, 2, 1, zb] + G[2, 1, zb]*(-4*Pi^2 - (236*Zeta[3])/3) + 
           G[1, 1, zb]*(9 + (3*Pi^2)/2 - (20*Zeta[3])/3) + 
           G[1, zb]*(9 + (5*Pi^2)/18 + (107*Pi^4)/270 - 6*Zeta[3]) + 
           G[1, 0, zb]*(-6 + Pi^2/3 + 44*Zeta[3]))/(-2 + zb)))/Nc^3 + 
     Nc*(((70*G[1, zb])/3 - 24*G[1, 0, zb] + 32*G[1, 1, zb] - 24*G[2, 1, zb] + 
         ((-88*G[1, 1, zb])/3 + (176*G[2, 1, zb])/3 + 24*G[1, 1, 0, zb] - 
           28*G[1, 1, 1, zb] + 48*G[1, 2, 1, zb] - 48*G[2, 1, 0, zb] + 
           80*G[2, 1, 1, zb] - 80*G[2, 2, 1, zb])/(-2 + zb) + 
         zb*(139/3 - 24*G[0, zb] + (13*G[1, zb])/3 + 12*G[1, 0, zb] - 
           (116*G[1, 1, zb])/3 + (124*G[2, 1, zb])/3 + 12*G[1, 1, 0, zb] - 
           18*G[1, 1, 1, zb] + 32*G[1, 2, 1, zb] - 24*G[2, 1, 0, zb] + 
           40*G[2, 1, 1, zb] - 40*G[2, 2, 1, zb]))*plusL[1, t/mu2] + 
       (-12*G[1, zb] + (12*G[1, 1, zb] - 24*G[2, 1, zb])/(-2 + zb) + 
         zb*(-12 + 6*G[1, zb] + 6*G[1, 1, zb] - 12*G[2, 1, zb]))*
        plusL[2, t/mu2] + plusL[0, t/mu2]*((1123/9 + 2*Pi^2)*G[1, zb] - 
         10*G[1, 0, zb] - (181*G[1, 1, zb])/3 - (32*G[2, 1, zb])/3 - 
         24*G[1, 0, 0, zb] + 24*G[1, 0, 1, zb] + 32*G[1, 1, 0, zb] - 
         44*G[1, 1, 1, zb] + 28*G[1, 2, 1, zb] + 8*G[2, 1, 0, zb] + 
         48*G[2, 1, 1, zb] - 8*G[2, 2, 1, zb] + ((4*Pi^2*G[1, 0, zb])/3 + 
           (536/9 - (8*Pi^2)/3)*G[1, 1, zb] + (-1072/9 + 4*Pi^2)*G[2, 1, zb] - 
           12*G[1, 1, 0, zb] + (202*G[1, 1, 1, zb])/3 - 76*G[1, 2, 1, zb] + 
           24*G[2, 1, 0, zb] - (404*G[2, 1, 1, zb])/3 + (176*G[2, 2, 1, zb])/
            3 + 24*G[1, 1, 0, 0, zb] - 24*G[1, 1, 0, 1, zb] - 
           44*G[1, 1, 1, 0, zb] + 28*G[1, 1, 1, 1, zb] - 40*G[1, 1, 2, 1, zb] + 
           32*G[1, 2, 1, 0, zb] - 112*G[1, 2, 1, 1, zb] + 
           96*G[1, 2, 2, 1, zb] - 48*G[2, 1, 0, 0, zb] + 48*G[2, 1, 0, 1, zb] + 
           80*G[2, 1, 1, 0, zb] - 108*G[2, 1, 1, 1, zb] + 
           96*G[2, 1, 2, 1, zb] - 16*G[2, 2, 1, 0, zb] + 
           152*G[2, 2, 1, 1, zb] - 96*G[2, 2, 2, 1, zb] + 
           G[1, zb]*(6 - 2*Pi^2 - 12*Zeta[3]))/(-2 + zb) + 
         zb*(979/9 + (11*Pi^2)/3 + (13 - (2*Pi^2)/3)*G[0, zb] - 
           24*G[0, 0, zb] + 24*G[0, 1, zb] + (29 + (2*Pi^2)/3)*G[1, 0, zb] + 
           (1379/18 - Pi^2)*G[1, 1, zb] + (-488/9 + 2*Pi^2)*G[2, 1, zb] + 
           12*G[1, 0, 0, zb] - 12*G[1, 0, 1, zb] - 26*G[1, 1, 0, zb] + 
           (239*G[1, 1, 1, zb])/3 - 78*G[1, 2, 1, zb] + 8*G[2, 1, 0, zb] - 
           (274*G[2, 1, 1, zb])/3 + (100*G[2, 2, 1, zb])/3 + 
           12*G[1, 1, 0, 0, zb] - 12*G[1, 1, 0, 1, zb] - 26*G[1, 1, 1, 0, zb] + 
           23*G[1, 1, 1, 1, zb] - 32*G[1, 1, 2, 1, zb] + 24*G[1, 2, 1, 0, zb] - 
           72*G[1, 2, 1, 1, zb] + 48*G[1, 2, 2, 1, zb] - 24*G[2, 1, 0, 0, zb] + 
           24*G[2, 1, 0, 1, zb] + 40*G[2, 1, 1, 0, zb] - 54*G[2, 1, 1, 1, zb] + 
           48*G[2, 1, 2, 1, zb] - 8*G[2, 2, 1, 0, zb] + 76*G[2, 2, 1, 1, zb] - 
           48*G[2, 2, 2, 1, zb] + G[1, zb]*(-1019/9 - (5*Pi^2)/3 - 6*Zeta[3]) + 
           6*Zeta[3])) + delta[t]*((875/27 + (8*Pi^2)/9)*G[1, 0, zb] + 
         (-4217/18 - (37*Pi^2)/9)*G[1, 1, zb] + 
         zb^2*(-1/9*Pi^2 + (4*G[1, 1, zb])/3 - (4*G[2, 1, zb])/3) + 
         (-940/27 - (4*Pi^2)/9)*G[2, 1, zb] - (290*G[1, 0, 0, zb])/9 - 
         (37*G[1, 0, 1, zb])/3 + 12*G[1, 1, 0, zb] + (364*G[1, 1, 1, zb])/3 - 
         8*G[1, 2, 1, zb] + (220*G[2, 1, 0, zb])/9 + (49*G[2, 1, 1, zb])/3 + 
         (298*G[2, 2, 1, zb])/9 - 24*G[1, 0, 0, 0, zb] + 40*G[1, 0, 0, 1, zb] + 
         (68*G[1, 0, 1, 0, zb])/3 - (124*G[1, 0, 1, 1, zb])/3 + 
         32*G[1, 1, 0, 0, zb] - (76*G[1, 1, 0, 1, zb])/3 - 
         48*G[1, 1, 1, 0, zb] + 53*G[1, 1, 1, 1, zb] - (100*G[1, 1, 2, 1, zb])/
          3 - (28*G[1, 2, 1, 0, zb])/3 - (94*G[1, 2, 1, 1, zb])/3 + 
         (40*G[1, 2, 2, 1, zb])/3 + (88*G[2, 1, 0, 0, zb])/3 - 
         (8*G[2, 1, 0, 1, zb])/3 - (56*G[2, 1, 1, 0, zb])/3 - 
         (232*G[2, 1, 1, 1, zb])/3 + 20*G[2, 1, 2, 1, zb] + 
         8*G[2, 2, 1, 0, zb] + (10*G[2, 2, 1, 1, zb])/3 - 
         (52*G[2, 2, 2, 1, zb])/3 + G[1, zb]*(42197/162 + (59*Pi^2)/18 - 
           (10*Zeta[3])/3) + zb*(18085/81 - Pi^2/6 + (19*Pi^4)/540 + 
           (-83/9 - (10*Pi^2)/9)*G[0, 0, zb] + (-145/3 + (4*Pi^2)/9)*
            G[0, 1, zb] - 24*G[0, 0, 0, zb] + (113*G[0, 0, 1, zb])/3 + 
           25*G[0, 1, 0, zb] - 66*G[0, 1, 1, zb] + (409/9 + (10*Pi^2)/9)*
            G[1, 0, 0, zb] + (-41/3 - (4*Pi^2)/9)*G[1, 0, 1, zb] + 
           (235/54 - (20*Pi^2)/9)*G[1, 1, 0, zb] + (-8861/54 + (47*Pi^2)/18)*
            G[1, 1, 1, zb] + (1759/27 - (16*Pi^2)/9)*G[1, 2, 1, zb] + 
           (-1618/27 + (16*Pi^2)/9)*G[2, 1, 0, zb] + (3142/27 - (34*Pi^2)/9)*
            G[2, 1, 1, zb] + (-670/9 - (20*Pi^2)/9)*G[2, 2, 1, zb] + 
           (4*G[0, 0, 0, 1, zb])/3 - (4*G[0, 0, 1, 0, zb])/3 + 
           (8*G[0, 0, 1, 1, zb])/3 - (8*G[0, 1, 0, 1, zb])/3 - 
           (28*G[0, 1, 1, 0, zb])/3 + (16*G[0, 1, 1, 1, zb])/3 + 
           (8*G[0, 1, 2, 1, zb])/3 + 12*G[1, 0, 0, 0, zb] - 
           (65*G[1, 0, 0, 1, zb])/3 - (35*G[1, 0, 1, 0, zb])/3 + 
           (116*G[1, 0, 1, 1, zb])/3 - (158*G[1, 1, 0, 0, zb])/9 + 
           (55*G[1, 1, 0, 1, zb])/3 + (619*G[1, 1, 1, 0, zb])/9 - 
           (1022*G[1, 1, 1, 1, zb])/9 + (818*G[1, 1, 2, 1, zb])/9 - 
           (256*G[1, 2, 1, 0, zb])/9 + (1403*G[1, 2, 1, 1, zb])/9 - 
           (602*G[1, 2, 2, 1, zb])/9 - (128*G[2, 1, 0, 0, zb])/9 - 
           (32*G[2, 1, 0, 1, zb])/3 - (184*G[2, 1, 1, 0, zb])/9 + 
           (1304*G[2, 1, 1, 1, zb])/9 - (494*G[2, 1, 2, 1, zb])/9 + 
           8*G[2, 2, 1, 0, zb] - (695*G[2, 2, 1, 1, zb])/9 + 
           (442*G[2, 2, 2, 1, zb])/9 - (4*G[1, 0, 0, 0, 1, zb])/3 + 
           (4*G[1, 0, 0, 1, 0, zb])/3 - (8*G[1, 0, 0, 1, 1, zb])/3 + 
           (8*G[1, 0, 1, 0, 1, zb])/3 + (28*G[1, 0, 1, 1, 0, zb])/3 - 
           (16*G[1, 0, 1, 1, 1, zb])/3 - (8*G[1, 0, 1, 2, 1, zb])/3 + 
           12*G[1, 1, 0, 0, 0, zb] - (46*G[1, 1, 0, 0, 1, zb])/3 - 
           12*G[1, 1, 0, 1, 0, zb] + (98*G[1, 1, 0, 1, 1, zb])/3 - 
           (94*G[1, 1, 1, 0, 0, zb])/3 + (74*G[1, 1, 1, 0, 1, zb])/3 + 
           39*G[1, 1, 1, 1, 0, zb] - 27*G[1, 1, 1, 1, 1, zb] + 
           (100*G[1, 1, 1, 2, 1, zb])/3 - 20*G[1, 1, 2, 1, 0, zb] + 
           (250*G[1, 1, 2, 1, 1, zb])/3 - (184*G[1, 1, 2, 2, 1, zb])/3 + 
           (56*G[1, 2, 1, 0, 0, zb])/3 - (68*G[1, 2, 1, 0, 1, zb])/3 - 
           54*G[1, 2, 1, 1, 0, zb] + 108*G[1, 2, 1, 1, 1, zb] - 
           52*G[1, 2, 1, 2, 1, zb] + 4*G[1, 2, 2, 1, 0, zb] - 
           (284*G[1, 2, 2, 1, 1, zb])/3 + (164*G[1, 2, 2, 2, 1, zb])/3 - 
           24*G[2, 1, 0, 0, 0, zb] + 40*G[2, 1, 0, 0, 1, zb] + 
           (68*G[2, 1, 0, 1, 0, zb])/3 - (124*G[2, 1, 0, 1, 1, zb])/3 + 
           40*G[2, 1, 1, 0, 0, zb] - (112*G[2, 1, 1, 0, 1, zb])/3 - 
           70*G[2, 1, 1, 1, 0, zb] + (194*G[2, 1, 1, 1, 1, zb])/3 - 
           (176*G[2, 1, 1, 2, 1, zb])/3 + 4*G[2, 1, 2, 1, 0, zb] - 
           (280*G[2, 1, 2, 1, 1, zb])/3 + 76*G[2, 1, 2, 2, 1, zb] + 
           (40*G[2, 2, 1, 0, 0, zb])/3 + 24*G[2, 2, 1, 0, 1, zb] + 
           (44*G[2, 2, 1, 1, 0, zb])/3 - (374*G[2, 2, 1, 1, 1, zb])/3 + 
           84*G[2, 2, 1, 2, 1, zb] + 86*G[2, 2, 2, 1, 1, zb] - 
           84*G[2, 2, 2, 2, 1, zb] + G[2, 1, zb]*(4858/81 - (20*Pi^2)/9 - 
             (34*Zeta[3])/3) + G[1, 0, zb]*(-514/27 - Pi^2/6 - 
             (34*Zeta[3])/3) - (80*Zeta[3])/3 + G[1, zb]*(-38545/162 - 
             (31*Pi^2)/6 - (19*Pi^4)/540 + Zeta[3]) + 
           G[0, zb]*(968/27 + (53*Pi^2)/18 + (34*Zeta[3])/3) + 
           G[1, 1, zb]*(33101/162 + (91*Pi^2)/18 + (56*Zeta[3])/3)) + 
         ((20*Pi^2*G[1, 0, 0, zb])/9 - (8*Pi^2*G[1, 0, 1, zb])/9 + 
           (1288/27 - (46*Pi^2)/9)*G[1, 1, 0, zb] + (-2831/27 + 5*Pi^2)*
            G[1, 1, 1, zb] + (3536/27 - (4*Pi^2)/9)*G[1, 2, 1, zb] + 
           (-2576/27 + (32*Pi^2)/9)*G[2, 1, 0, zb] + (6752/27 - (68*Pi^2)/9)*
            G[2, 1, 1, zb] + (-1072/9 - (40*Pi^2)/9)*G[2, 2, 1, zb] + 
           2*G[1, 0, 0, 1, zb] - 2*G[1, 0, 1, 0, zb] + (128*G[1, 0, 1, 1, zb])/
            3 - (4*G[1, 1, 0, 0, zb])/9 + 9*G[1, 1, 0, 1, zb] + 
           (356*G[1, 1, 1, 0, zb])/9 - (904*G[1, 1, 1, 1, zb])/9 + 
           (664*G[1, 1, 2, 1, zb])/9 - (338*G[1, 2, 1, 0, zb])/9 + 
           (1666*G[1, 2, 1, 1, zb])/9 - (754*G[1, 2, 2, 1, zb])/9 + 
           (8*G[2, 1, 0, 0, zb])/9 - 24*G[2, 1, 0, 1, zb] - 
           (536*G[2, 1, 1, 0, zb])/9 + (1894*G[2, 1, 1, 1, zb])/9 - 
           (772*G[2, 1, 2, 1, zb])/9 + 24*G[2, 2, 1, 0, zb] - 
           (1300*G[2, 2, 1, 1, zb])/9 + (704*G[2, 2, 2, 1, zb])/9 - 
           (8*G[1, 0, 0, 0, 1, zb])/3 + (8*G[1, 0, 0, 1, 0, zb])/3 - 
           (16*G[1, 0, 0, 1, 1, zb])/3 + (16*G[1, 0, 1, 0, 1, zb])/3 + 
           (56*G[1, 0, 1, 1, 0, zb])/3 - (32*G[1, 0, 1, 1, 1, zb])/3 - 
           (16*G[1, 0, 1, 2, 1, zb])/3 + 24*G[1, 1, 0, 0, 0, zb] - 
           (92*G[1, 1, 0, 0, 1, zb])/3 - 24*G[1, 1, 0, 1, 0, zb] + 
           52*G[1, 1, 0, 1, 1, zb] - (164*G[1, 1, 1, 0, 0, zb])/3 + 
           (124*G[1, 1, 1, 0, 1, zb])/3 + 60*G[1, 1, 1, 1, 0, zb] - 
           28*G[1, 1, 1, 1, 1, zb] + (112*G[1, 1, 1, 2, 1, zb])/3 - 
           16*G[1, 1, 2, 1, 0, zb] + (368*G[1, 1, 2, 1, 1, zb])/3 - 
           (368*G[1, 1, 2, 2, 1, zb])/3 + (64*G[1, 2, 1, 0, 0, zb])/3 - 
           (88*G[1, 2, 1, 0, 1, zb])/3 - 76*G[1, 2, 1, 1, 0, zb] + 
           (500*G[1, 2, 1, 1, 1, zb])/3 - (320*G[1, 2, 1, 2, 1, zb])/3 + 
           8*G[1, 2, 2, 1, 0, zb] - (544*G[1, 2, 2, 1, 1, zb])/3 + 
           120*G[1, 2, 2, 2, 1, zb] - 48*G[2, 1, 0, 0, 0, zb] + 
           80*G[2, 1, 0, 0, 1, zb] + (136*G[2, 1, 0, 1, 0, zb])/3 - 
           (248*G[2, 1, 0, 1, 1, zb])/3 + 80*G[2, 1, 1, 0, 0, zb] - 
           (224*G[2, 1, 1, 0, 1, zb])/3 - 140*G[2, 1, 1, 1, 0, zb] + 
           (388*G[2, 1, 1, 1, 1, zb])/3 - (352*G[2, 1, 1, 2, 1, zb])/3 + 
           8*G[2, 1, 2, 1, 0, zb] - (560*G[2, 1, 2, 1, 1, zb])/3 + 
           152*G[2, 1, 2, 2, 1, zb] + (80*G[2, 2, 1, 0, 0, zb])/3 + 
           48*G[2, 2, 1, 0, 1, zb] + (88*G[2, 2, 1, 1, 0, zb])/3 - 
           (748*G[2, 2, 1, 1, 1, zb])/3 + 168*G[2, 2, 1, 2, 1, zb] + 
           172*G[2, 2, 2, 1, 1, zb] - 168*G[2, 2, 2, 2, 1, zb] + 
           G[2, 1, zb]*(6464/81 - (16*Pi^2)/3 - (68*Zeta[3])/3) + 
           G[1, 0, zb]*(6 - (5*Pi^2)/3 - (68*Zeta[3])/3) + 
           G[1, zb]*(-9 + (23*Pi^2)/18 - (19*Pi^4)/270 + 22*Zeta[3]) + 
           G[1, 1, zb]*(-3961/81 + (31*Pi^2)/6 + (140*Zeta[3])/3))/
          (-2 + zb))) + (((-1906/9 - 8*Pi^2)*G[1, zb] - 44*G[1, 0, zb] + 
         (274*G[1, 1, zb])/3 + (80*G[2, 1, zb])/3 + 48*G[1, 0, 0, zb] - 
         48*G[1, 0, 1, zb] - 128*G[1, 1, 0, zb] + 112*G[1, 1, 1, zb] - 
         56*G[1, 2, 1, zb] + 112*G[2, 1, 0, zb] - 160*G[2, 1, 1, zb] + 
         16*G[2, 2, 1, zb] + zb*(-1096/9 - (23*Pi^2)/3 + (-90 - (4*Pi^2)/3)*
            G[0, zb] + (1946/9 + (17*Pi^2)/3)*G[1, zb] + 48*G[0, 0, zb] - 
           48*G[0, 1, zb] + (-26 + (4*Pi^2)/3)*G[1, 0, zb] + 
           (-883/9 + (8*Pi^2)/3)*G[1, 1, zb] + (416/9 - 8*Pi^2)*G[2, 1, zb] - 
           24*G[1, 0, 0, zb] + 24*G[1, 0, 1, zb] + 100*G[1, 1, 0, zb] - 
           (380*G[1, 1, 1, zb])/3 + 92*G[1, 2, 1, zb] - 80*G[2, 1, 0, zb] + 
           (424*G[2, 1, 1, zb])/3 - (112*G[2, 2, 1, zb])/3 - 
           24*G[1, 1, 0, 0, zb] + 24*G[1, 1, 0, 1, zb] + 68*G[1, 1, 1, 0, zb] - 
           56*G[1, 1, 1, 1, zb] + 76*G[1, 1, 2, 1, zb] - 
           112*G[1, 2, 1, 0, zb] + 180*G[1, 2, 1, 1, zb] - 
           104*G[1, 2, 2, 1, zb] + 48*G[2, 1, 0, 0, zb] - 
           48*G[2, 1, 0, 1, zb] - 144*G[2, 1, 1, 0, zb] + 
           132*G[2, 1, 1, 1, zb] - 96*G[2, 1, 2, 1, zb] + 
           144*G[2, 2, 1, 0, zb] - 216*G[2, 2, 1, 1, zb] + 
           96*G[2, 2, 2, 1, zb]) + (2*Pi^2*G[1, zb] + (8*Pi^2*G[1, 0, zb])/3 + 
           (-536/9 + (20*Pi^2)/3)*G[1, 1, zb] + (1072/9 - 16*Pi^2)*
            G[2, 1, zb] + 24*G[1, 1, 0, zb] - (148*G[1, 1, 1, zb])/3 + 
           64*G[1, 2, 1, zb] - 48*G[2, 1, 0, zb] + (368*G[2, 1, 1, zb])/3 - 
           (176*G[2, 2, 1, zb])/3 - 48*G[1, 1, 0, 0, zb] + 
           48*G[1, 1, 0, 1, zb] + 120*G[1, 1, 1, 0, zb] - 
           72*G[1, 1, 1, 1, zb] + 96*G[1, 1, 2, 1, zb] - 
           192*G[1, 2, 1, 0, zb] + 288*G[1, 2, 1, 1, zb] - 
           192*G[1, 2, 2, 1, zb] + 96*G[2, 1, 0, 0, zb] - 
           96*G[2, 1, 0, 1, zb] - 288*G[2, 1, 1, 0, zb] + 
           264*G[2, 1, 1, 1, zb] - 192*G[2, 1, 2, 1, zb] + 
           288*G[2, 2, 1, 0, zb] - 432*G[2, 2, 1, 1, zb] + 
           192*G[2, 2, 2, 1, zb])/(-2 + zb))*plusL[0, t/mu2] + 
       ((-52*G[1, zb])/3 + 48*G[1, 0, zb] - 64*G[1, 1, zb] + 48*G[2, 1, zb] + 
         zb*(-190/3 + 48*G[0, zb] - (70*G[1, zb])/3 - 24*G[1, 0, zb] + 
           (188*G[1, 1, zb])/3 - (160*G[2, 1, zb])/3 - 24*G[1, 1, 0, zb] + 
           36*G[1, 1, 1, zb] - 64*G[1, 2, 1, zb] + 48*G[2, 1, 0, zb] - 
           80*G[2, 1, 1, zb] + 80*G[2, 2, 1, zb]) + 
         ((88*G[1, 1, zb])/3 - (176*G[2, 1, zb])/3 - 48*G[1, 1, 0, zb] + 
           56*G[1, 1, 1, zb] - 96*G[1, 2, 1, zb] + 96*G[2, 1, 0, zb] - 
           160*G[2, 1, 1, zb] + 160*G[2, 2, 1, zb])/(-2 + zb))*
        plusL[1, t/mu2] + (24*G[1, zb] + zb*(24 - 12*G[1, zb] - 
           12*G[1, 1, zb] + 24*G[2, 1, zb]) + 
         (-24*G[1, 1, zb] + 48*G[2, 1, zb])/(-2 + zb))*plusL[2, t/mu2] + 
       delta[t]*((-7616/27 - (100*Pi^2)/9)*G[1, 0, zb] + 
         (3943/9 + (212*Pi^2)/9)*G[1, 1, zb] + 
         zb^2*(Pi^2/18 - (2*G[1, 1, zb])/3 + (2*G[2, 1, zb])/3) + 
         (2416/27 - (46*Pi^2)/3)*G[2, 1, zb] - (556*G[1, 0, 0, zb])/9 + 
         92*G[1, 0, 1, zb] + 34*G[1, 1, 0, zb] - (466*G[1, 1, 1, zb])/3 - 
         52*G[1, 2, 1, zb] + (704*G[2, 1, 0, zb])/9 - (392*G[2, 1, 1, zb])/3 + 
         (464*G[2, 2, 1, zb])/9 + 48*G[1, 0, 0, 0, zb] - 
         (164*G[1, 0, 0, 1, zb])/3 - (176*G[1, 0, 1, 0, zb])/3 + 
         60*G[1, 0, 1, 1, zb] - (512*G[1, 1, 0, 0, zb])/3 + 
         130*G[1, 1, 0, 1, zb] + (628*G[1, 1, 1, 0, zb])/3 - 
         148*G[1, 1, 1, 1, zb] + 80*G[1, 1, 2, 1, zb] - (292*G[1, 2, 1, 0, zb])/
          3 + 100*G[1, 2, 1, 1, zb] - (116*G[1, 2, 2, 1, zb])/3 + 
         (464*G[2, 1, 0, 0, zb])/3 - 160*G[2, 1, 0, 1, zb] - 
         (752*G[2, 1, 1, 0, zb])/3 + 272*G[2, 1, 1, 1, zb] - 
         (20*G[2, 1, 2, 1, zb])/3 + 48*G[2, 2, 1, 0, zb] - 
         (22*G[2, 2, 1, 1, zb])/3 + 28*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(-44683/81 + (7*Pi^2)/9 + (152*Zeta[3])/3) + 
         zb*(-30046/81 + (193*Pi^2)/18 + (22*Pi^4)/135 + (-970/9 - (20*Pi^2)/9)*
            G[0, 0, zb] + (412/3 + (28*Pi^2)/9)*G[0, 1, zb] + 
           48*G[0, 0, 0, zb] - (146*G[0, 0, 1, zb])/3 - (182*G[0, 1, 0, zb])/
            3 + 112*G[0, 1, 1, zb] + (-250/9 + (20*Pi^2)/9)*G[1, 0, 0, zb] + 
           (-26/3 - (28*Pi^2)/9)*G[1, 0, 1, zb] + (-1121/27 + (16*Pi^2)/9)*
            G[1, 1, 0, zb] + (4921/27 - (25*Pi^2)/3)*G[1, 1, 1, zb] + 
           (68/27 + (142*Pi^2)/9)*G[1, 2, 1, zb] + (520/27 - (28*Pi^2)/3)*
            G[2, 1, 0, zb] + (-1468/27 + (217*Pi^2)/9)*G[2, 1, 1, zb] + 
           (304/9 - (170*Pi^2)/9)*G[2, 2, 1, zb] - 4*G[0, 0, 0, 1, zb] - 
           (92*G[0, 0, 1, 1, zb])/3 - 4*G[0, 1, 0, 1, zb] - 
           (80*G[0, 1, 1, 0, zb])/3 + (80*G[0, 1, 1, 1, zb])/3 - 
           24*G[1, 0, 0, 0, zb] + (82*G[1, 0, 0, 1, zb])/3 + 
           (94*G[1, 0, 1, 0, zb])/3 - 32*G[1, 0, 1, 1, zb] + 
           (1124*G[1, 1, 0, 0, zb])/9 - 100*G[1, 1, 0, 1, zb] - 
           (1894*G[1, 1, 1, 0, zb])/9 + (1634*G[1, 1, 1, 1, zb])/9 - 
           (1184*G[1, 1, 2, 1, zb])/9 + (1192*G[1, 2, 1, 0, zb])/9 - 
           (1844*G[1, 2, 1, 1, zb])/9 + (896*G[1, 2, 2, 1, zb])/9 - 
           (880*G[2, 1, 0, 0, zb])/9 + 104*G[2, 1, 0, 1, zb] + 
           (1576*G[2, 1, 1, 0, zb])/9 - (1982*G[2, 1, 1, 1, zb])/9 + 
           (380*G[2, 1, 2, 1, zb])/9 - 48*G[2, 2, 1, 0, zb] + 
           (656*G[2, 2, 1, 1, zb])/9 - (496*G[2, 2, 2, 1, zb])/9 + 
           4*G[1, 0, 0, 0, 1, zb] + (92*G[1, 0, 0, 1, 1, zb])/3 + 
           4*G[1, 0, 1, 0, 1, zb] + (80*G[1, 0, 1, 1, 0, zb])/3 - 
           (80*G[1, 0, 1, 1, 1, zb])/3 - 24*G[1, 1, 0, 0, 0, zb] + 
           (80*G[1, 1, 0, 0, 1, zb])/3 + 28*G[1, 1, 0, 1, 0, zb] - 
           (188*G[1, 1, 0, 1, 1, zb])/3 + (268*G[1, 1, 1, 0, 0, zb])/3 - 
           (196*G[1, 1, 1, 0, 1, zb])/3 - (358*G[1, 1, 1, 1, 0, zb])/3 + 
           74*G[1, 1, 1, 1, 1, zb] - 88*G[1, 1, 1, 2, 1, zb] + 
           (440*G[1, 1, 2, 1, 0, zb])/3 - 232*G[1, 1, 2, 1, 1, zb] + 
           (424*G[1, 1, 2, 2, 1, zb])/3 - 144*G[1, 2, 1, 0, 0, zb] + 
           (412*G[1, 2, 1, 0, 1, zb])/3 + 338*G[1, 2, 1, 1, 0, zb] - 
           330*G[1, 2, 1, 1, 1, zb] + 112*G[1, 2, 1, 2, 1, zb] - 
           (644*G[1, 2, 2, 1, 0, zb])/3 + 290*G[1, 2, 2, 1, 1, zb] - 
           (416*G[1, 2, 2, 2, 1, zb])/3 + 48*G[2, 1, 0, 0, 0, zb] - 
           (164*G[2, 1, 0, 0, 1, zb])/3 - (176*G[2, 1, 0, 1, 0, zb])/3 + 
           60*G[2, 1, 0, 1, 1, zb] - (560*G[2, 1, 1, 0, 0, zb])/3 + 
           154*G[2, 1, 1, 0, 1, zb] + 276*G[2, 1, 1, 1, 0, zb] - 
           (560*G[2, 1, 1, 1, 1, zb])/3 + 136*G[2, 1, 1, 2, 1, zb] - 
           208*G[2, 1, 2, 1, 0, zb] + (788*G[2, 1, 2, 1, 1, zb])/3 - 
           136*G[2, 1, 2, 2, 1, zb] + (560*G[2, 2, 1, 0, 0, zb])/3 - 
           (640*G[2, 2, 1, 0, 1, zb])/3 - (1192*G[2, 2, 1, 1, 0, zb])/3 + 
           416*G[2, 2, 1, 1, 1, zb] - 132*G[2, 2, 1, 2, 1, zb] + 
           224*G[2, 2, 2, 1, 0, zb] - 262*G[2, 2, 2, 1, 1, zb] + 
           132*G[2, 2, 2, 2, 1, zb] + G[1, zb]*(37727/81 + (139*Pi^2)/18 - 
             (22*Pi^4)/135 - (116*Zeta[3])/3) + G[1, 1, zb]*
            (-35572/81 - 21*Pi^2 - (44*Zeta[3])/3) + G[1, 0, zb]*
            (6760/27 + 8*Pi^2 - (32*Zeta[3])/3) + 48*Zeta[3] + 
           G[0, zb]*(-4766/27 - (28*Pi^2)/3 + (32*Zeta[3])/3) + 
           G[2, 1, zb]*(-6964/81 + 12*Pi^2 + (152*Zeta[3])/3)) + 
         ((40*Pi^2*G[1, 0, 0, zb])/9 - (56*Pi^2*G[1, 0, 1, zb])/9 + 
           (-1576/27 + (40*Pi^2)/9)*G[1, 1, 0, zb] + (2444/27 - (50*Pi^2)/3)*
            G[1, 1, 1, zb] + (-3248/27 + (236*Pi^2)/9)*G[1, 2, 1, zb] + 
           (3152/27 - (56*Pi^2)/3)*G[2, 1, 0, zb] + (-6464/27 + (434*Pi^2)/9)*
            G[2, 1, 1, zb] + (1072/9 - (340*Pi^2)/9)*G[2, 2, 1, zb] - 
           4*G[1, 0, 0, 1, zb] + 4*G[1, 0, 1, 0, zb] - (128*G[1, 0, 1, 1, zb])/
            3 + (184*G[1, 1, 0, 0, zb])/9 - 18*G[1, 1, 0, 1, zb] - 
           (428*G[1, 1, 1, 0, zb])/9 + (580*G[1, 1, 1, 1, zb])/9 - 
           (556*G[1, 1, 2, 1, zb])/9 + (500*G[1, 2, 1, 0, zb])/9 - 
           (1324*G[1, 2, 1, 1, zb])/9 + (628*G[1, 2, 2, 1, zb])/9 - 
           (368*G[2, 1, 0, 0, zb])/9 + 48*G[2, 1, 0, 1, zb] + 
           (896*G[2, 1, 1, 0, zb])/9 - (1516*G[2, 1, 1, 1, zb])/9 + 
           (664*G[2, 1, 2, 1, zb])/9 - 48*G[2, 2, 1, 0, zb] + 
           (1192*G[2, 2, 1, 1, zb])/9 - (704*G[2, 2, 2, 1, zb])/9 + 
           8*G[1, 0, 0, 0, 1, zb] + (184*G[1, 0, 0, 1, 1, zb])/3 + 
           8*G[1, 0, 1, 0, 1, zb] + (160*G[1, 0, 1, 1, 0, zb])/3 - 
           (160*G[1, 0, 1, 1, 1, zb])/3 - 48*G[1, 1, 0, 0, 0, zb] + 
           (152*G[1, 1, 0, 0, 1, zb])/3 + (176*G[1, 1, 0, 1, 0, zb])/3 - 
           (320*G[1, 1, 0, 1, 1, zb])/3 + (488*G[1, 1, 1, 0, 0, zb])/3 - 
           (344*G[1, 1, 1, 0, 1, zb])/3 - 200*G[1, 1, 1, 1, 0, zb] + 
           88*G[1, 1, 1, 1, 1, zb] - (304*G[1, 1, 1, 2, 1, zb])/3 + 
           240*G[1, 1, 2, 1, 0, zb] - 348*G[1, 1, 2, 1, 1, zb] + 
           248*G[1, 1, 2, 2, 1, zb] - 256*G[1, 2, 1, 0, 0, zb] + 
           (736*G[1, 2, 1, 0, 1, zb])/3 + (1808*G[1, 2, 1, 1, 0, zb])/3 - 
           (1628*G[1, 2, 1, 1, 1, zb])/3 + (632*G[1, 2, 1, 2, 1, zb])/3 - 
           416*G[1, 2, 2, 1, 0, zb] + (1576*G[1, 2, 2, 1, 1, zb])/3 - 
           272*G[1, 2, 2, 2, 1, zb] + 96*G[2, 1, 0, 0, 0, zb] - 
           (328*G[2, 1, 0, 0, 1, zb])/3 - (352*G[2, 1, 0, 1, 0, zb])/3 + 
           120*G[2, 1, 0, 1, 1, zb] - (1120*G[2, 1, 1, 0, 0, zb])/3 + 
           308*G[2, 1, 1, 0, 1, zb] + 552*G[2, 1, 1, 1, 0, zb] - 
           (1120*G[2, 1, 1, 1, 1, zb])/3 + 272*G[2, 1, 1, 2, 1, zb] - 
           416*G[2, 1, 2, 1, 0, zb] + (1576*G[2, 1, 2, 1, 1, zb])/3 - 
           272*G[2, 1, 2, 2, 1, zb] + (1120*G[2, 2, 1, 0, 0, zb])/3 - 
           (1280*G[2, 2, 1, 0, 1, zb])/3 - (2384*G[2, 2, 1, 1, 0, zb])/3 + 
           832*G[2, 2, 1, 1, 1, zb] - 264*G[2, 2, 1, 2, 1, zb] + 
           448*G[2, 2, 2, 1, 0, zb] - 524*G[2, 2, 2, 1, 1, zb] + 
           264*G[2, 2, 2, 2, 1, zb] + G[1, 1, zb]*(3232/81 - (20*Pi^2)/3 - 
             40*Zeta[3]) + G[1, 0, zb]*((4*Pi^2)/3 - (64*Zeta[3])/3) + 
           G[1, zb]*((-14*Pi^2)/9 - (44*Pi^4)/135 - 16*Zeta[3]) + 
           G[2, 1, zb]*(-6464/81 + (28*Pi^2)/3 + (304*Zeta[3])/3))/(-2 + zb)))/
      Nc) + delta[t]*(-546203/1458 + (82*Pi^2)/9 + (823*Pi^4)/810 + 
     (16*Pi^4*G[-1, x])/5 + (-488/9 - (92*Pi^2)/9)*G[0, 0, zb] + 
     (1714/27 + (296*Pi^2)/27)*G[0, 1, zb] + (-5728/27 + (476*Pi^2)/27)*
      G[2, 1, zb] + (82*G[0, 0, 0, zb])/27 - (110*G[0, 0, 1, zb])/27 - 
     (56*G[0, 1, 0, zb])/9 + (1466*G[0, 1, 1, zb])/27 + 
     (-4514/27 + (92*Pi^2)/3)*G[1, 0, 0, zb] + (1784/27 - (296*Pi^2)/9)*
      G[1, 0, 1, zb] + (6371/27 - (436*Pi^2)/9)*G[1, 1, 0, zb] + 
     (2174/9 + (494*Pi^2)/9)*G[1, 1, 1, zb] + (8560*G[1, 2, 1, zb])/27 - 
     264*G[2, 1, 0, zb] + (3976*G[2, 1, 1, zb])/9 - (9208*G[2, 2, 1, zb])/27 - 
     24*G[0, 0, -1, -1, x] + 12*G[0, 0, -1, 0, x] + 30*G[0, 0, 0, -1, x] - 
     15*G[0, 0, 0, 0, x] + 32*G[0, 0, 0, 0, zb] - (104*G[0, 0, 0, 1, zb])/3 - 
     (104*G[0, 0, 1, 0, zb])/3 - (256*G[0, 0, 1, 1, zb])/9 - 
     18*G[0, 0, r3, -1, x] + 9*G[0, 0, r3, 0, x] - 18*G[0, 0, r4, -1, x] + 
     9*G[0, 0, r4, 0, x] - (112*G[0, 1, 0, 0, zb])/3 + 
     (248*G[0, 1, 0, 1, zb])/9 - (112*G[0, 1, 1, 0, zb])/9 + 
     (88*G[0, 1, 1, 1, zb])/9 - (32*G[0, 1, 2, 1, zb])/9 - 
     (418*G[1, 0, 0, 0, zb])/3 + (1220*G[1, 0, 0, 1, zb])/9 + 
     174*G[1, 0, 1, 0, zb] - (634*G[1, 0, 1, 1, zb])/9 + 
     (1052*G[1, 1, 0, 0, zb])/3 - (2293*G[1, 1, 0, 1, zb])/9 - 
     (3350*G[1, 1, 1, 0, zb])/9 - (38*G[1, 1, 1, 1, zb])/3 - 
     (1132*G[1, 1, 2, 1, zb])/9 + (556*G[1, 2, 1, 0, zb])/3 - 
     48*G[1, 2, 1, 1, zb] + (52*G[1, 2, 2, 1, zb])/3 - 208*G[2, 1, 0, 0, zb] + 
     (632*G[2, 1, 0, 1, zb])/3 + (868*G[2, 1, 1, 0, zb])/3 - 
     (740*G[2, 1, 1, 1, zb])/9 - (352*G[2, 1, 2, 1, zb])/9 - 
     (280*G[2, 2, 1, 0, zb])/3 - (284*G[2, 2, 1, 1, zb])/3 + 
     (208*G[2, 2, 2, 1, zb])/9 - 256*G[-1, 0, 0, -1, -1, x] + 
     128*G[-1, 0, 0, -1, 0, x] + 320*G[-1, 0, 0, 0, -1, x] - 
     160*G[-1, 0, 0, 0, 0, x] - 192*G[-1, 0, 0, r3, -1, x] + 
     96*G[-1, 0, 0, r3, 0, x] - 192*G[-1, 0, 0, r4, -1, x] + 
     96*G[-1, 0, 0, r4, 0, x] + 128*G[0, 0, 0, -1, -1, x] - 
     64*G[0, 0, 0, -1, 0, x] - 160*G[0, 0, 0, 0, -1, x] + 
     80*G[0, 0, 0, 0, 0, x] + 96*G[0, 0, 0, r3, -1, x] - 
     48*G[0, 0, 0, r3, 0, x] + 96*G[0, 0, 0, r4, -1, x] - 
     48*G[0, 0, 0, r4, 0, x] - 96*G[1, 0, 0, 0, 0, zb] + 
     104*G[1, 0, 0, 0, 1, zb] + 104*G[1, 0, 0, 1, 0, zb] - 
     (16*G[1, 0, 0, 1, 1, zb])/3 + 112*G[1, 0, 1, 0, 0, zb] - 
     (232*G[1, 0, 1, 0, 1, zb])/3 + (32*G[1, 0, 1, 1, 0, zb])/3 + 
     40*G[1, 0, 1, 1, 1, zb] + 32*G[1, 0, 1, 2, 1, zb] + 
     192*G[1, 1, 0, 0, 0, zb] - (568*G[1, 1, 0, 0, 1, zb])/3 - 
     (568*G[1, 1, 0, 1, 0, zb])/3 + (344*G[1, 1, 0, 1, 1, zb])/3 - 
     (1112*G[1, 1, 1, 0, 0, zb])/3 + (800*G[1, 1, 1, 0, 1, zb])/3 + 
     (1136*G[1, 1, 1, 1, 0, zb])/3 - 96*G[1, 1, 1, 1, 1, zb] + 
     (16*G[1, 1, 1, 2, 1, zb])/3 - 16*G[1, 1, 2, 1, 0, zb] - 
     (16*G[1, 1, 2, 1, 1, zb])/3 - 16*G[1, 1, 2, 2, 1, zb] + 
     G[1, zb]*(378421/243 + (592*Pi^2)/81 - (58*Pi^4)/27 - (1556*Zeta[3])/9) + 
     G[1, 0, zb]*(11512/27 + (1150*Pi^2)/27 - 156*Zeta[3]) + 
     ((-240*I)*G[0, -1, -1, x] + (120*I)*G[0, -1, 0, x] + 
       (300*I)*G[0, 0, -1, x] - (150*I)*G[0, 0, 0, x] - 
       (180*I)*G[0, r3, -1, x] + (90*I)*G[0, r3, 0, x] - 
       (180*I)*G[0, r4, -1, x] + (90*I)*G[0, r4, 0, x] + 
       zb^2*((80*I)*G[0, -1, -1, x] - (40*I)*G[0, -1, 0, x] - 
         (100*I)*G[0, 0, -1, x] + (50*I)*G[0, 0, 0, x] + 
         (60*I)*G[0, r3, -1, x] - (30*I)*G[0, r3, 0, x] + 
         (60*I)*G[0, r4, -1, x] - (30*I)*G[0, r4, 0, x] - (60*I)*Zeta[3]) + 
       zb*((160*I)*G[0, -1, -1, x] - (80*I)*G[0, -1, 0, x] - 
         (200*I)*G[0, 0, -1, x] + (100*I)*G[0, 0, 0, x] + 
         (120*I)*G[0, r3, -1, x] - (60*I)*G[0, r3, 0, x] + 
         (120*I)*G[0, r4, -1, x] - (60*I)*G[0, r4, 0, x] - (120*I)*Zeta[3]) + 
       (180*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + (170*Zeta[3])/9 + 
     192*G[-1, 0, x]*Zeta[3] - 96*G[0, 0, x]*Zeta[3] + 
     G[0, x]*((-8*Pi^4)/5 + 18*Zeta[3]) + 
     G[0, zb]*(-91591/486 - (337*Pi^2)/81 + 52*Zeta[3]) + 
     G[1, 1, zb]*(-176461/162 - (3469*Pi^2)/54 + (652*Zeta[3])/3) + 
     zb^2*(-391402/729 + (311*Pi^2)/18 + (58*Pi^4)/81 + 
       (-926/9 - (92*Pi^2)/9)*G[0, 0, zb] + (3625/27 + (296*Pi^2)/27)*
        G[0, 1, zb] + (22754/81 + (544*Pi^2)/27)*G[1, 0, zb] + 
       (-47359/81 - (752*Pi^2)/27)*G[1, 1, zb] + (-80/3 + (128*Pi^2)/27)*
        G[2, 1, zb] + (730*G[0, 0, 0, zb])/27 - (866*G[0, 0, 1, zb])/27 - 
       (344*G[0, 1, 0, zb])/9 + (2114*G[0, 1, 1, zb])/27 + 
       (362*G[1, 0, 0, zb])/27 - (1036*G[1, 0, 1, zb])/27 - 
       (1220*G[1, 1, 0, zb])/27 + (6316*G[1, 1, 1, zb])/27 + 
       (2776*G[1, 2, 1, zb])/27 - (272*G[2, 1, 0, zb])/3 + 
       (1024*G[2, 1, 1, zb])/9 - (1984*G[2, 2, 1, zb])/27 + 
       32*G[0, 0, 0, 0, zb] - (104*G[0, 0, 0, 1, zb])/3 - 
       (104*G[0, 0, 1, 0, zb])/3 - (256*G[0, 0, 1, 1, zb])/9 - 
       (112*G[0, 1, 0, 0, zb])/3 + (248*G[0, 1, 0, 1, zb])/9 - 
       (112*G[0, 1, 1, 0, zb])/9 + (88*G[0, 1, 1, 1, zb])/9 - 
       (32*G[0, 1, 2, 1, zb])/9 - (664*G[1, 0, 0, 0, zb])/9 + 
       (680*G[1, 0, 0, 1, zb])/9 + 80*G[1, 0, 1, 0, zb] - 
       (136*G[1, 0, 1, 1, zb])/9 + (1528*G[1, 1, 0, 0, zb])/9 - 
       (1168*G[1, 1, 0, 1, zb])/9 - (680*G[1, 1, 1, 0, zb])/3 + 
       (1192*G[1, 1, 1, 1, zb])/9 - (880*G[1, 1, 2, 1, zb])/9 + 
       (352*G[1, 2, 1, 0, zb])/3 - 144*G[1, 2, 1, 1, zb] + 
       96*G[1, 2, 2, 1, zb] - 64*G[2, 1, 0, 0, zb] + (176*G[2, 1, 0, 1, zb])/
        3 + (352*G[2, 1, 1, 0, zb])/3 - (896*G[2, 1, 1, 1, zb])/9 + 
       (272*G[2, 1, 2, 1, zb])/9 - (160*G[2, 2, 1, 0, zb])/3 + 
       (208*G[2, 2, 1, 1, zb])/3 - (416*G[2, 2, 2, 1, zb])/9 + 
       G[1, zb]*(143396/243 - (59*Pi^2)/81 - (844*Zeta[3])/9) + 
       (440*Zeta[3])/9 + G[0, zb]*(-47906/243 - (688*Pi^2)/81 + 52*Zeta[3])) + 
     (-546203/1458 + (82*Pi^2)/9 + (58*Pi^4)/81 + (-488/9 - (92*Pi^2)/9)*
        G[0, 0, zb] + (1714/27 + (296*Pi^2)/27)*G[0, 1, zb] + 
       (-3392/81 + (20*Pi^2)/9)*G[1, 0, zb] + (308/9 - (128*Pi^2)/27)*
        G[2, 1, zb] + (82*G[0, 0, 0, zb])/27 - (110*G[0, 0, 1, zb])/27 - 
       (56*G[0, 1, 0, zb])/9 + (1250*G[0, 1, 1, zb])/27 - 
       (820*G[1, 0, 0, zb])/27 + (208*G[1, 0, 1, zb])/9 + 
       (236*G[2, 1, 0, zb])/3 - (844*G[2, 1, 1, zb])/9 + 
       (1660*G[2, 2, 1, zb])/27 + 32*G[0, 0, 0, 0, zb] - 
       (104*G[0, 0, 0, 1, zb])/3 - (104*G[0, 0, 1, 0, zb])/3 - 
       (256*G[0, 0, 1, 1, zb])/9 - (112*G[0, 1, 0, 0, zb])/3 + 
       (248*G[0, 1, 0, 1, zb])/9 - (112*G[0, 1, 1, 0, zb])/9 + 
       (88*G[0, 1, 1, 1, zb])/9 - (32*G[0, 1, 2, 1, zb])/9 - 
       (128*G[1, 0, 0, 0, zb])/9 + (40*G[1, 0, 0, 1, zb])/3 + 
       (40*G[1, 0, 1, 0, zb])/3 + 64*G[2, 1, 0, 0, zb] - 
       (176*G[2, 1, 0, 1, zb])/3 - (352*G[2, 1, 1, 0, zb])/3 + 
       (896*G[2, 1, 1, 1, zb])/9 - (272*G[2, 1, 2, 1, zb])/9 + 
       (160*G[2, 2, 1, 0, zb])/3 - (208*G[2, 2, 1, 1, zb])/3 + 
       (416*G[2, 2, 2, 1, zb])/9 + G[1, zb]*(-10304/243 + (104*Pi^2)/27 - 
         (56*Zeta[3])/9) + (170*Zeta[3])/9 + 
       G[0, zb]*(-91591/486 - (337*Pi^2)/81 + 52*Zeta[3]))/(-1 + zb) - 
     32*Zeta[5] + zb*(375566/729 + (3797*Pi^2)/162 - (433*Pi^4)/405 - 
       (8*Pi^4*G[-1, x])/5 + (-6662/27 + (253*Pi^2)/9)*G[0, 0, zb] + 
       (130 - (814*Pi^2)/27)*G[0, 1, zb] + (3842/27 - (430*Pi^2)/27)*
        G[2, 1, zb] + (163*G[0, 0, 0, zb])/27 - (311*G[0, 0, 1, zb])/27 + 
       (145*G[0, 1, 0, zb])/9 - (2101*G[0, 1, 1, zb])/27 + 
       (-41/27 - (46*Pi^2)/3)*G[1, 0, 0, zb] + (1943/27 + (148*Pi^2)/9)*
        G[1, 0, 1, zb] + (-3695/54 + (230*Pi^2)/9)*G[1, 1, 0, zb] + 
       (-6317/18 - (311*Pi^2)/9)*G[1, 1, 1, zb] + (-8996/27 - (4*Pi^2)/9)*
        G[1, 2, 1, zb] + 274*G[2, 1, 0, zb] - (3614*G[2, 1, 1, zb])/9 + 
       (7742*G[2, 2, 1, zb])/27 - 72*G[0, 0, -1, -1, x] + 
       36*G[0, 0, -1, 0, x] + 90*G[0, 0, 0, -1, x] - 45*G[0, 0, 0, 0, x] - 
       88*G[0, 0, 0, 0, zb] + (286*G[0, 0, 0, 1, zb])/3 + 
       (286*G[0, 0, 1, 0, zb])/3 + (92*G[0, 0, 1, 1, zb])/9 - 
       54*G[0, 0, r3, -1, x] + 27*G[0, 0, r3, 0, x] - 54*G[0, 0, r4, -1, x] + 
       27*G[0, 0, r4, 0, x] + (308*G[0, 1, 0, 0, zb])/3 - 
       (646*G[0, 1, 0, 1, zb])/9 + (128*G[0, 1, 1, 0, zb])/9 + 
       (226*G[0, 1, 1, 1, zb])/9 + (232*G[0, 1, 2, 1, zb])/9 + 
       (658*G[1, 0, 0, 0, zb])/3 - (2008*G[1, 0, 0, 1, zb])/9 - 
       (742*G[1, 0, 1, 0, zb])/3 + (1028*G[1, 0, 1, 1, zb])/9 - 
       (1568*G[1, 1, 0, 0, zb])/3 + (3557*G[1, 1, 0, 1, zb])/9 + 
       (5233*G[1, 1, 1, 0, zb])/9 - 231*G[1, 1, 1, 1, zb] + 
       (1016*G[1, 1, 2, 1, zb])/9 - (512*G[1, 2, 1, 0, zb])/3 + 
       88*G[1, 2, 1, 1, zb] - (232*G[1, 2, 2, 1, zb])/3 + 
       200*G[2, 1, 0, 0, zb] - (580*G[2, 1, 0, 1, zb])/3 - 
       (962*G[2, 1, 1, 0, zb])/3 + (1714*G[2, 1, 1, 1, zb])/9 - 
       (232*G[2, 1, 2, 1, zb])/9 + (380*G[2, 2, 1, 0, zb])/3 - 
       (170*G[2, 2, 1, 1, zb])/3 + (520*G[2, 2, 2, 1, zb])/9 + 
       128*G[-1, 0, 0, -1, -1, x] - 64*G[-1, 0, 0, -1, 0, x] - 
       160*G[-1, 0, 0, 0, -1, x] + 80*G[-1, 0, 0, 0, 0, x] + 
       96*G[-1, 0, 0, r3, -1, x] - 48*G[-1, 0, 0, r3, 0, x] + 
       96*G[-1, 0, 0, r4, -1, x] - 48*G[-1, 0, 0, r4, 0, x] - 
       64*G[0, 0, 0, -1, -1, x] + 32*G[0, 0, 0, -1, 0, x] + 
       80*G[0, 0, 0, 0, -1, x] - 40*G[0, 0, 0, 0, 0, x] - 
       48*G[0, 0, 0, r3, -1, x] + 24*G[0, 0, 0, r3, 0, x] - 
       48*G[0, 0, 0, r4, -1, x] + 24*G[0, 0, 0, r4, 0, x] + 
       48*G[1, 0, 0, 0, 0, zb] - 52*G[1, 0, 0, 0, 1, zb] - 
       52*G[1, 0, 0, 1, 0, zb] + (8*G[1, 0, 0, 1, 1, zb])/3 - 
       56*G[1, 0, 1, 0, 0, zb] + (116*G[1, 0, 1, 0, 1, zb])/3 - 
       (16*G[1, 0, 1, 1, 0, zb])/3 - 20*G[1, 0, 1, 1, 1, zb] - 
       16*G[1, 0, 1, 2, 1, zb] - 108*G[1, 1, 0, 0, 0, zb] + 
       (296*G[1, 1, 0, 0, 1, zb])/3 + (344*G[1, 1, 0, 1, 0, zb])/3 - 
       80*G[1, 1, 0, 1, 1, zb] + (640*G[1, 1, 1, 0, 0, zb])/3 - 
       (484*G[1, 1, 1, 0, 1, zb])/3 - (688*G[1, 1, 1, 1, 0, zb])/3 + 
       88*G[1, 1, 1, 1, 1, zb] + (224*G[1, 1, 1, 2, 1, zb])/3 - 
       32*G[1, 1, 2, 1, 0, zb] + (392*G[1, 1, 2, 1, 1, zb])/3 - 
       96*G[1, 1, 2, 2, 1, zb] + 16*G[1, 2, 1, 0, 0, zb] - 
       8*G[1, 2, 1, 0, 1, zb] - 60*G[1, 2, 1, 1, 0, zb] + 
       (316*G[1, 2, 1, 1, 1, zb])/3 - (160*G[1, 2, 1, 2, 1, zb])/3 + 
       40*G[1, 2, 2, 1, 0, zb] - 124*G[1, 2, 2, 1, 1, zb] + 
       (208*G[1, 2, 2, 2, 1, zb])/3 + G[0, zb]*(124786/243 - (388*Pi^2)/81 - 
         143*Zeta[3]) + G[1, 1, zb]*(81778/81 + (2350*Pi^2)/27 - 102*Zeta[3]) + 
       (622*Zeta[3])/9 - 96*G[-1, 0, x]*Zeta[3] + 48*G[0, 0, x]*Zeta[3] + 
       G[0, x]*((4*Pi^4)/5 + 54*Zeta[3]) + G[1, 0, zb]*
        (-1966/9 - (1658*Pi^2)/27 + 78*Zeta[3]) + 
       G[1, zb]*(-450794/243 + (2111*Pi^2)/162 + (29*Pi^4)/27 + 
         (2533*Zeta[3])/9) + 16*Zeta[5])) + 
   ((-64/27 + (22*Pi^2)/9 - (22*G[0, zb])/3 + (13/9 - (22*Pi^2)/3)*G[1, zb] - 
       (32*G[0, 0, zb])/3 + (32*G[0, 1, zb])/3 + 
       (-64/27 + (22*Pi^2)/9 - (22*G[0, zb])/3 - (32*G[0, 0, zb])/3 + 
         (32*G[0, 1, zb])/3)/(-1 + zb) + (110*G[1, 0, zb])/3 + 
       zb^2*(215/27 + (22*Pi^2)/9 - (46*G[0, zb])/3 + (130*G[1, zb])/9 - 
         (32*G[0, 0, zb])/3 + (32*G[0, 1, zb])/3 + (80*G[1, 0, zb])/3 - 
         32*G[1, 1, zb]) - 44*G[1, 1, zb] + 32*G[1, 0, 0, zb] - 
       32*G[1, 0, 1, zb] - 56*G[1, 1, 0, zb] + 
       zb*(173/27 - (121*Pi^2)/18 - (103*G[0, zb])/6 + (269/18 + (11*Pi^2)/3)*
          G[1, zb] + (88*G[0, 0, zb])/3 - (88*G[0, 1, zb])/3 - 
         (211*G[1, 0, zb])/3 + 70*G[1, 1, zb] - 16*G[1, 0, 0, zb] + 
         16*G[1, 0, 1, zb] + 28*G[1, 1, 0, zb] - 22*G[1, 1, 1, zb]) + 
       44*G[1, 1, 1, zb])*plusL[1, t/mu2] + 
     (-17/3 + (-17/3 - (20*G[0, zb])/3)/(-1 + zb) - (20*G[0, zb])/3 + 
       (95*G[1, zb])/3 + zb^2*(-35/3 - (20*G[0, zb])/3 + (44*G[1, zb])/3) + 
       20*G[1, 0, zb] - 28*G[1, 1, zb] + zb*(1/4 + (55*G[0, zb])/3 - 
         (269*G[1, zb])/6 - 10*G[1, 0, zb] + 14*G[1, 1, zb]))*plusL[2, t/mu2] + 
     (-8/3 - 8/(3*(-1 + zb)) - (8*zb^2)/3 + zb*(22/3 - 4*G[1, zb]) + 
       8*G[1, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*(2/9 + (46*Pi^2)/27 + 
       (-98/9 + (38*Pi^2)/9)*G[0, zb] - (16*G[0, 0, zb])/3 + 
       (22*G[0, 1, zb])/3 + (436/3 - (38*Pi^2)/3)*G[1, 0, zb] + 
       (-479/6 + (44*Pi^2)/3)*G[1, 1, zb] + (208*G[2, 1, zb])/3 - 
       (28*G[0, 0, 0, zb])/3 + 8*G[0, 0, 1, zb] + (32*G[0, 1, 0, zb])/3 - 
       (16*G[0, 1, 1, zb])/3 + (70*G[1, 0, 0, zb])/3 - 26*G[1, 0, 1, zb] - 
       92*G[1, 1, 0, zb] + (185*G[1, 1, 1, zb])/3 - (16*G[1, 2, 1, zb])/3 + 
       (256*G[2, 1, 0, zb])/3 - (112*G[2, 1, 1, zb])/3 - 
       (32*G[2, 2, 1, zb])/3 + 28*G[1, 0, 0, 0, zb] - 24*G[1, 0, 0, 1, zb] - 
       32*G[1, 0, 1, 0, zb] - 56*G[1, 1, 0, 0, zb] + 48*G[1, 1, 0, 1, zb] + 
       124*G[1, 1, 1, 0, zb] - 52*G[1, 1, 1, 1, zb] + 
       (2/9 + (46*Pi^2)/27 + (-98/9 + (38*Pi^2)/9)*G[0, zb] - 
         (16*G[0, 0, zb])/3 + (22*G[0, 1, zb])/3 - (28*G[0, 0, 0, zb])/3 + 
         8*G[0, 0, 1, zb] + (32*G[0, 1, 0, zb])/3 - (16*G[0, 1, 1, zb])/3 - 
         (64*G[2, 1, 0, zb])/3 + (64*G[2, 1, 1, zb])/3 - (64*G[2, 2, 1, zb])/
          3 - 8*Zeta[3])/(-1 + zb) + zb^2*(-545/18 + (91*Pi^2)/27 + 
         (28/9 + (38*Pi^2)/9)*G[0, zb] + (-16/9 - (22*Pi^2)/3)*G[1, zb] - 
         (34*G[0, 0, zb])/3 + (46*G[0, 1, zb])/3 + 14*G[1, 0, zb] - 
         14*G[1, 1, zb] - (28*G[0, 0, 0, zb])/3 + 8*G[0, 0, 1, zb] + 
         (32*G[0, 1, 0, zb])/3 - (16*G[0, 1, 1, zb])/3 + (76*G[1, 0, 0, zb])/
          3 - 24*G[1, 0, 1, zb] - 64*G[1, 1, 0, zb] + (176*G[1, 1, 1, zb])/3 - 
         (64*G[1, 2, 1, zb])/3 + (64*G[2, 1, 0, zb])/3 - (64*G[2, 1, 1, zb])/
          3 + (64*G[2, 2, 1, zb])/3 - 8*Zeta[3]) - 8*Zeta[3] + 
       zb*(-8669/36 + (535*Pi^2)/108 + (1567/9 - (209*Pi^2)/18)*G[0, zb] - 
         26*G[0, 0, zb] + (107*G[0, 1, zb])/6 + (-245/6 + (19*Pi^2)/3)*
          G[1, 0, zb] + (55/4 - (22*Pi^2)/3)*G[1, 1, zb] - 
         (104*G[2, 1, zb])/3 + (77*G[0, 0, 0, zb])/3 - 22*G[0, 0, 1, zb] - 
         (88*G[0, 1, 0, zb])/3 + (8*G[0, 1, 1, zb])/3 - (182*G[1, 0, 0, zb])/
          3 + 59*G[1, 0, 1, zb] + 166*G[1, 1, 0, zb] - (635*G[1, 1, 1, zb])/6 + 
         (56*G[1, 2, 1, zb])/3 - (224*G[2, 1, 0, zb])/3 + 
         (152*G[2, 1, 1, zb])/3 - (80*G[2, 2, 1, zb])/3 - 
         14*G[1, 0, 0, 0, zb] + 12*G[1, 0, 0, 1, zb] + 16*G[1, 0, 1, 0, zb] + 
         28*G[1, 1, 0, 0, zb] - 24*G[1, 1, 0, 1, zb] - 62*G[1, 1, 1, 0, zb] + 
         18*G[1, 1, 1, 1, zb] + 16*G[1, 1, 2, 1, zb] + 16*G[1, 2, 1, 1, zb] - 
         32*G[1, 2, 2, 1, zb] + G[1, zb]*(-580/9 + (43*Pi^2)/2 - 12*Zeta[3]) + 
         22*Zeta[3]) + G[1, zb]*(-592/9 - (43*Pi^2)/3 + 24*Zeta[3])) + 
     delta[t]*(1103/108 + (1319*Pi^2)/486 - (116*Pi^4)/135 - 
       (16*Pi^4*G[-1, x])/5 + (-2783/162 + (148*Pi^2)/27)*G[0, 0, zb] + 
       (1307/81 - (158*Pi^2)/27)*G[0, 1, zb] + (2824/27 - (112*Pi^2)/9)*
        G[2, 1, zb] - (46*G[0, 0, 0, zb])/9 + (44*G[0, 0, 1, zb])/27 + 
       (308*G[0, 1, 0, zb])/27 - (250*G[0, 1, 1, zb])/27 + 
       (13187/54 - (148*Pi^2)/9)*G[1, 0, 0, zb] + (-4276/27 + (158*Pi^2)/9)*
        G[1, 0, 1, zb] + (-21413/54 + (220*Pi^2)/9)*G[1, 1, 0, zb] + 
       (13097/54 - (275*Pi^2)/9)*G[1, 1, 1, zb] - (4096*G[1, 2, 1, zb])/27 + 
       (3040*G[2, 1, 0, zb])/27 - (5248*G[2, 1, 1, zb])/27 + 
       (5344*G[2, 2, 1, zb])/27 + 32*G[0, 0, -1, -1, x] - 
       16*G[0, 0, -1, 0, x] - 40*G[0, 0, 0, -1, x] + 20*G[0, 0, 0, 0, x] - 
       (88*G[0, 0, 0, 0, zb])/9 + (76*G[0, 0, 0, 1, zb])/9 + 
       (76*G[0, 0, 1, 0, zb])/9 + (128*G[0, 0, 1, 1, zb])/3 + 
       24*G[0, 0, r3, -1, x] - 12*G[0, 0, r3, 0, x] + 24*G[0, 0, r4, -1, x] - 
       12*G[0, 0, r4, 0, x] + 12*G[0, 1, 0, 0, zb] - (16*G[0, 1, 0, 1, zb])/9 + 
       (104*G[0, 1, 1, 0, zb])/3 - (124*G[0, 1, 1, 1, zb])/3 + 
       (190*G[1, 0, 0, 0, zb])/9 - (128*G[1, 0, 1, 0, zb])/3 - 
       (740*G[1, 0, 1, 1, zb])/9 - (394*G[1, 1, 0, 0, zb])/3 + 
       (866*G[1, 1, 0, 1, zb])/9 + (1717*G[1, 1, 1, 0, zb])/9 - 
       (869*G[1, 1, 1, 1, zb])/9 + (640*G[1, 1, 2, 1, zb])/9 - 
       (368*G[1, 2, 1, 0, zb])/3 + (304*G[1, 2, 1, 1, zb])/9 - 
       16*G[1, 2, 2, 1, zb] + (1280*G[2, 1, 0, 0, zb])/9 - 
       144*G[2, 1, 0, 1, zb] - 200*G[2, 1, 1, 0, zb] + (592*G[2, 1, 1, 1, zb])/
        9 + (80*G[2, 1, 2, 1, zb])/3 + (560*G[2, 2, 1, 0, zb])/9 + 
       (184*G[2, 2, 1, 1, zb])/3 - (160*G[2, 2, 2, 1, zb])/9 + 
       256*G[-1, 0, 0, -1, -1, x] - 128*G[-1, 0, 0, -1, 0, x] - 
       320*G[-1, 0, 0, 0, -1, x] + 160*G[-1, 0, 0, 0, 0, x] + 
       192*G[-1, 0, 0, r3, -1, x] - 96*G[-1, 0, 0, r3, 0, x] + 
       192*G[-1, 0, 0, r4, -1, x] - 96*G[-1, 0, 0, r4, 0, x] - 
       128*G[0, 0, 0, -1, -1, x] + 64*G[0, 0, 0, -1, 0, x] + 
       160*G[0, 0, 0, 0, -1, x] - 80*G[0, 0, 0, 0, 0, x] - 
       96*G[0, 0, 0, r3, -1, x] + 48*G[0, 0, 0, r3, 0, x] - 
       96*G[0, 0, 0, r4, -1, x] + 48*G[0, 0, 0, r4, 0, x] + 
       (88*G[1, 0, 0, 0, 0, zb])/3 - (76*G[1, 0, 0, 0, 1, zb])/3 - 
       (76*G[1, 0, 0, 1, 0, zb])/3 - (160*G[1, 0, 0, 1, 1, zb])/3 - 
       36*G[1, 0, 1, 0, 0, zb] - (280*G[1, 0, 1, 1, 0, zb])/3 + 
       (212*G[1, 0, 1, 1, 1, zb])/3 - (64*G[1, 0, 1, 2, 1, zb])/3 - 
       (176*G[1, 1, 0, 0, 0, zb])/3 + (136*G[1, 1, 0, 0, 1, zb])/3 + 
       64*G[1, 1, 0, 1, 0, zb] - (8*G[1, 1, 0, 1, 1, zb])/3 + 
       180*G[1, 1, 1, 0, 0, zb] - (364*G[1, 1, 1, 0, 1, zb])/3 - 
       (628*G[1, 1, 1, 1, 0, zb])/3 + 60*G[1, 1, 1, 1, 1, zb] + 
       (64*G[1, 1, 1, 2, 1, zb])/3 + (64*G[1, 1, 2, 1, 1, zb])/3 + 
       G[1, 1, zb]*(-3401/324 + (1897*Pi^2)/54 - 96*Zeta[3]) + 
       G[0, zb]*(-5927/324 + (371*Pi^2)/81 - (76*Zeta[3])/3) + 
       G[0, x]*((8*Pi^4)/5 - 24*Zeta[3]) + (1103/108 + (1319*Pi^2)/486 - 
         (62*Pi^4)/135 + (-2783/162 + (148*Pi^2)/27)*G[0, 0, zb] + 
         (1307/81 - (158*Pi^2)/27)*G[0, 1, zb] + (16*Pi^2*G[2, 1, zb])/9 - 
         (46*G[0, 0, 0, zb])/9 + (44*G[0, 0, 1, zb])/27 + 
         (308*G[0, 1, 0, zb])/27 - (88*G[0, 1, 1, zb])/27 - 
         (928*G[2, 1, 0, zb])/27 + (928*G[2, 1, 1, zb])/27 - 
         (928*G[2, 2, 1, zb])/27 - (88*G[0, 0, 0, 0, zb])/9 + 
         (76*G[0, 0, 0, 1, zb])/9 + (76*G[0, 0, 1, 0, zb])/9 + 
         (128*G[0, 0, 1, 1, zb])/3 + 12*G[0, 1, 0, 0, zb] - 
         (16*G[0, 1, 0, 1, zb])/9 + (104*G[0, 1, 1, 0, zb])/3 - 
         (124*G[0, 1, 1, 1, zb])/3 - (320*G[2, 1, 0, 0, zb])/9 + 
         32*G[2, 1, 0, 1, zb] + 64*G[2, 1, 1, 0, zb] - (400*G[2, 1, 1, 1, zb])/
          9 + (64*G[2, 1, 2, 1, zb])/3 - (320*G[2, 2, 1, 0, zb])/9 + 
         (128*G[2, 2, 1, 1, zb])/3 - (320*G[2, 2, 2, 1, zb])/9 + 
         G[0, zb]*(-5927/324 + (371*Pi^2)/81 - (76*Zeta[3])/3) - 
         (448*Zeta[3])/27)/(-1 + zb) + ((192*I)*G[0, -1, -1, x] - 
         (96*I)*G[0, -1, 0, x] - (240*I)*G[0, 0, -1, x] + 
         (120*I)*G[0, 0, 0, x] + (144*I)*G[0, r3, -1, x] - 
         (72*I)*G[0, r3, 0, x] + (144*I)*G[0, r4, -1, x] - 
         (72*I)*G[0, r4, 0, x] + zb^2*((-64*I)*G[0, -1, -1, x] + 
           (32*I)*G[0, -1, 0, x] + (80*I)*G[0, 0, -1, x] - 
           (40*I)*G[0, 0, 0, x] - (48*I)*G[0, r3, -1, x] + 
           (24*I)*G[0, r3, 0, x] - (48*I)*G[0, r4, -1, x] + 
           (24*I)*G[0, r4, 0, x] + (48*I)*Zeta[3]) + 
         zb*((-128*I)*G[0, -1, -1, x] + (64*I)*G[0, -1, 0, x] + 
           (160*I)*G[0, 0, -1, x] - (80*I)*G[0, 0, 0, x] - 
           (96*I)*G[0, r3, -1, x] + (48*I)*G[0, r3, 0, x] - 
           (96*I)*G[0, r4, -1, x] + (48*I)*G[0, r4, 0, x] + (96*I)*Zeta[3]) - 
         (144*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - (448*Zeta[3])/27 - 
       192*G[-1, 0, x]*Zeta[3] + 96*G[0, 0, x]*Zeta[3] + 
       G[1, zb]*(-16603/81 - (217*Pi^2)/9 + (62*Pi^4)/45 + (628*Zeta[3])/9) + 
       G[1, 0, zb]*(27965/162 - (190*Pi^2)/9 + 76*Zeta[3]) + 
       zb^2*(153/4 + (34*Pi^2)/243 - (62*Pi^4)/135 + (62/81 + (148*Pi^2)/27)*
          G[0, 0, zb] + (-160/81 - (158*Pi^2)/27)*G[0, 1, zb] + 
         (1690/81 - (100*Pi^2)/9)*G[1, 0, zb] + (-1430/81 + (434*Pi^2)/27)*
          G[1, 1, zb] - (16*Pi^2*G[2, 1, zb])/9 - (82*G[0, 0, 0, zb])/9 + 
         (98*G[0, 0, 1, zb])/27 + (578*G[0, 1, 0, zb])/27 - 
         (250*G[0, 1, 1, zb])/27 + (382*G[1, 0, 0, zb])/27 - 
         (298*G[1, 0, 1, zb])/27 - (1918*G[1, 1, 0, zb])/27 + 
         (1654*G[1, 1, 1, zb])/27 - (928*G[1, 2, 1, zb])/27 + 
         (928*G[2, 1, 0, zb])/27 - (928*G[2, 1, 1, zb])/27 + 
         (928*G[2, 2, 1, zb])/27 - (88*G[0, 0, 0, 0, zb])/9 + 
         (76*G[0, 0, 0, 1, zb])/9 + (76*G[0, 0, 1, 0, zb])/9 + 
         (128*G[0, 0, 1, 1, zb])/3 + 12*G[0, 1, 0, 0, zb] - 
         (16*G[0, 1, 0, 1, zb])/9 + (104*G[0, 1, 1, 0, zb])/3 - 
         (124*G[0, 1, 1, 1, zb])/3 + (232*G[1, 0, 0, 0, zb])/9 - 
         20*G[1, 0, 0, 1, zb] - (92*G[1, 0, 1, 0, zb])/3 - 
         (272*G[1, 0, 1, 1, zb])/9 - (260*G[1, 1, 0, 0, zb])/3 + 
         (584*G[1, 1, 0, 1, zb])/9 + (1120*G[1, 1, 1, 0, zb])/9 - 
         (764*G[1, 1, 1, 1, zb])/9 + (448*G[1, 1, 2, 1, zb])/9 - 
         64*G[1, 2, 1, 0, zb] + (640*G[1, 2, 1, 1, zb])/9 - 
         64*G[1, 2, 2, 1, zb] + (320*G[2, 1, 0, 0, zb])/9 - 
         32*G[2, 1, 0, 1, zb] - 64*G[2, 1, 1, 0, zb] + (400*G[2, 1, 1, 1, zb])/
          9 - (64*G[2, 1, 2, 1, zb])/3 + (320*G[2, 2, 1, 0, zb])/9 - 
         (128*G[2, 2, 1, 1, zb])/3 + (320*G[2, 2, 2, 1, zb])/9 + 
         G[0, zb]*(-8449/162 + (479*Pi^2)/81 - (76*Zeta[3])/3) - 
         (988*Zeta[3])/27 + G[1, zb]*(8179/162 - (59*Pi^2)/9 + 
           (412*Zeta[3])/9)) + zb*(-4796/81 - (28709*Pi^2)/972 + (25*Pi^4)/54 + 
         (8*Pi^4*G[-1, x])/5 + (23159/81 - (407*Pi^2)/27)*G[0, 0, zb] + 
         (-14410/81 + (869*Pi^2)/54)*G[0, 1, zb] + (-1412/27 + (80*Pi^2)/9)*
          G[2, 1, zb] - (61*G[0, 0, 0, zb])/2 + (1016*G[0, 0, 1, zb])/27 + 
         (272*G[0, 1, 0, zb])/27 + (469*G[0, 1, 1, zb])/54 + 
         (-4297/54 + (74*Pi^2)/9)*G[1, 0, 0, zb] + (2647/54 - (79*Pi^2)/9)*
          G[1, 0, 1, zb] + (27521/108 - (34*Pi^2)/3)*G[1, 1, 0, zb] + 
         (-18251/108 + (97*Pi^2)/6)*G[1, 1, 1, zb] + (4376/27 - (16*Pi^2)/9)*
          G[1, 2, 1, zb] - (2912*G[2, 1, 0, zb])/27 + (4016*G[2, 1, 1, zb])/
          27 - (4064*G[2, 2, 1, zb])/27 + 64*G[0, 0, -1, -1, x] - 
         32*G[0, 0, -1, 0, x] - 80*G[0, 0, 0, -1, x] + 40*G[0, 0, 0, 0, x] + 
         (242*G[0, 0, 0, 0, zb])/9 - (209*G[0, 0, 0, 1, zb])/9 - 
         (209*G[0, 0, 1, 0, zb])/9 - (184*G[0, 0, 1, 1, zb])/3 + 
         48*G[0, 0, r3, -1, x] - 24*G[0, 0, r3, 0, x] + 48*G[0, 0, r4, -1, x] - 
         24*G[0, 0, r4, 0, x] - 33*G[0, 1, 0, 0, zb] + (8*G[0, 1, 0, 1, zb])/
          9 - (262*G[0, 1, 1, 0, zb])/3 + (221*G[0, 1, 1, 1, zb])/3 - 
         16*G[0, 1, 2, 1, zb] - (539*G[1, 0, 0, 0, zb])/9 + 
         (118*G[1, 0, 0, 1, zb])/3 + (236*G[1, 0, 1, 0, zb])/3 + 
         (589*G[1, 0, 1, 1, zb])/9 + (709*G[1, 1, 0, 0, zb])/3 - 
         (1516*G[1, 1, 0, 1, zb])/9 - (5125*G[1, 1, 1, 0, zb])/18 + 
         (2513*G[1, 1, 1, 1, zb])/18 - (560*G[1, 1, 2, 1, zb])/9 + 
         (320*G[1, 2, 1, 0, zb])/3 - (452*G[1, 2, 1, 1, zb])/9 + 
         56*G[1, 2, 2, 1, zb] - (1120*G[2, 1, 0, 0, zb])/9 + 
         120*G[2, 1, 0, 1, zb] + 196*G[2, 1, 1, 0, zb] - 
         (896*G[2, 1, 1, 1, zb])/9 + (56*G[2, 1, 2, 1, zb])/3 - 
         (760*G[2, 2, 1, 0, zb])/9 + (100*G[2, 2, 1, 1, zb])/3 - 
         (400*G[2, 2, 2, 1, zb])/9 - 128*G[-1, 0, 0, -1, -1, x] + 
         64*G[-1, 0, 0, -1, 0, x] + 160*G[-1, 0, 0, 0, -1, x] - 
         80*G[-1, 0, 0, 0, 0, x] - 96*G[-1, 0, 0, r3, -1, x] + 
         48*G[-1, 0, 0, r3, 0, x] - 96*G[-1, 0, 0, r4, -1, x] + 
         48*G[-1, 0, 0, r4, 0, x] + 64*G[0, 0, 0, -1, -1, x] - 
         32*G[0, 0, 0, -1, 0, x] - 80*G[0, 0, 0, 0, -1, x] + 
         40*G[0, 0, 0, 0, 0, x] + 48*G[0, 0, 0, r3, -1, x] - 
         24*G[0, 0, 0, r3, 0, x] + 48*G[0, 0, 0, r4, -1, x] - 
         24*G[0, 0, 0, r4, 0, x] - (44*G[1, 0, 0, 0, 0, zb])/3 + 
         (38*G[1, 0, 0, 0, 1, zb])/3 + (38*G[1, 0, 0, 1, 0, zb])/3 + 
         (80*G[1, 0, 0, 1, 1, zb])/3 + 18*G[1, 0, 1, 0, 0, zb] + 
         (140*G[1, 0, 1, 1, 0, zb])/3 - (106*G[1, 0, 1, 1, 1, zb])/3 + 
         (32*G[1, 0, 1, 2, 1, zb])/3 + (88*G[1, 1, 0, 0, 0, zb])/3 - 
         (52*G[1, 1, 0, 0, 1, zb])/3 - (112*G[1, 1, 0, 1, 0, zb])/3 + 
         (52*G[1, 1, 0, 1, 1, zb])/3 - 90*G[1, 1, 1, 0, 0, zb] + 
         (182*G[1, 1, 1, 0, 1, zb])/3 + (298*G[1, 1, 1, 1, 0, zb])/3 - 
         14*G[1, 1, 1, 1, 1, zb] - (128*G[1, 1, 1, 2, 1, zb])/3 + 
         (32*G[1, 1, 2, 1, 0, zb])/3 - (200*G[1, 1, 2, 1, 1, zb])/3 + 
         (208*G[1, 1, 2, 2, 1, zb])/3 - (16*G[1, 2, 1, 0, 1, zb])/3 + 
         (56*G[1, 2, 1, 1, 0, zb])/3 - (112*G[1, 2, 1, 1, 1, zb])/3 + 
         (112*G[1, 2, 1, 2, 1, zb])/3 - (80*G[1, 2, 2, 1, 0, zb])/3 + 
         (232*G[1, 2, 2, 1, 1, zb])/3 - (160*G[1, 2, 2, 2, 1, zb])/3 + 
         G[1, zb]*(2746/9 + (719*Pi^2)/108 - (31*Pi^4)/45 - (1205*Zeta[3])/9) + 
         G[0, x]*((-4*Pi^4)/5 - 48*Zeta[3]) + G[1, 0, zb]*
          (-59443/162 + (289*Pi^2)/9 - 38*Zeta[3]) - (3059*Zeta[3])/54 + 
         96*G[-1, 0, x]*Zeta[3] - 48*G[0, 0, x]*Zeta[3] + 
         G[1, 1, zb]*(21191/162 - (5071*Pi^2)/108 + 32*Zeta[3]) + 
         G[0, zb]*(-13582/81 + (1057*Pi^2)/162 + (209*Zeta[3])/3) - 
         16*Zeta[5]) + 32*Zeta[5]))/Nc^2, MC[q[i_], g, 3][zb_, x_, t_, mu2_] :> 
  (-37 + (31*Pi^2)/3 + (119*G[0, zb])/3 + (34/3 + (32*G[0, zb])/3)/(-1 + zb) - 
     (977*G[1, zb])/6 - 52*G[0, 0, zb] + 44*G[0, 1, zb] - 20*G[1, 0, zb] + 
     63*G[1, 1, zb] + zb*(983/6 - (62*Pi^2)/3 - (586*G[0, zb])/3 + 
       (1202*G[1, zb])/3 + 104*G[0, 0, zb] - 88*G[0, 1, zb] - 56*G[1, 0, zb] + 
       6*G[1, 1, zb] - 72*G[2, 1, zb]) + 60*G[2, 1, zb] + 
     zb^2*(-1057/6 + (62*Pi^2)/3 + (602*G[0, zb])/3 - (812*G[1, zb])/3 - 
       104*G[0, 0, zb] + 88*G[0, 1, zb] + 96*G[1, 0, zb] - 56*G[1, 1, zb] + 
       24*G[2, 1, zb]))*plusL[2, t/mu2] + 
   (146/9 + 16/(3*(-1 + zb)) - 20*G[0, zb] + zb*(-760/9 + 40*G[0, zb]) - 
     24*G[1, zb] + zb^2*(748/9 - 40*G[0, zb] + 24*G[1, zb]))*plusL[3, t/mu2] + 
   (-5 + 10*zb - 10*zb^2)*plusL[4, t/mu2] + plusL[1, t/mu2]*
    (141/2 - (44*Pi^2)/3 + (-200/3 + (58*Pi^2)/3)*G[0, zb] + 
     (212/9 + (29*Pi^2)/3)*G[1, zb] + 74*G[0, 0, zb] + 
     (128/27 - 4*Pi^2 + (100*G[0, zb])/9 + 16*G[0, 0, zb] - 16*G[0, 1, zb])/
      (-1 + zb) - (208*G[0, 1, zb])/3 - (671*G[1, 0, zb])/3 + 292*G[1, 1, zb] - 
     126*G[2, 1, zb] - 96*G[0, 0, 0, zb] + 88*G[0, 0, 1, zb] + 
     92*G[0, 1, 0, zb] - 64*G[0, 1, 1, zb] + 4*G[1, 0, 0, zb] + 
     24*G[1, 0, 1, zb] + 22*G[1, 1, 0, zb] - 56*G[1, 1, 1, zb] - 
     96*G[1, 2, 1, zb] + 80*G[2, 1, 0, zb] - 140*G[2, 1, 1, zb] + 
     120*G[2, 2, 1, zb] + zb^2*(27605/54 - 74*Pi^2 + (-3277/9 + (116*Pi^2)/3)*
        G[0, zb] + (3527/9 - 32*Pi^2)*G[1, zb] + 360*G[0, 0, zb] - 
       (1028*G[0, 1, zb])/3 - (1420*G[1, 0, zb])/3 + (1484*G[1, 1, zb])/3 - 
       44*G[2, 1, zb] - 192*G[0, 0, 0, zb] + 176*G[0, 0, 1, zb] + 
       184*G[0, 1, 0, zb] - 128*G[0, 1, 1, zb] + 200*G[1, 0, 0, zb] - 
       144*G[1, 0, 1, zb] - 176*G[1, 1, 0, zb] + 72*G[1, 1, 1, zb] - 
       48*G[1, 2, 1, zb] + 32*G[2, 1, 0, zb] - 56*G[2, 1, 1, zb] + 
       48*G[2, 2, 1, zb] - 216*Zeta[3]) - 108*Zeta[3] + 
     zb*(-1384/3 + (217*Pi^2)/3 + (991/3 - (116*Pi^2)/3)*G[0, zb] + 
       (-3394/9 + (50*Pi^2)/3)*G[1, zb] - 340*G[0, 0, zb] + 
       (968*G[0, 1, zb])/3 + (1876*G[1, 0, zb])/3 - 748*G[1, 1, zb] + 
       148*G[2, 1, zb] + 192*G[0, 0, 0, zb] - 176*G[0, 0, 1, zb] - 
       184*G[0, 1, 0, zb] + 128*G[0, 1, 1, zb] - 152*G[1, 0, 0, zb] + 
       96*G[1, 0, 1, zb] + 140*G[1, 1, 0, zb] - 40*G[1, 1, 1, zb] + 
       128*G[1, 2, 1, zb] - 96*G[2, 1, 0, zb] + 168*G[2, 1, 1, zb] - 
       144*G[2, 2, 1, zb] + 216*Zeta[3])) + plusL[0, t/mu2]*
    (-24823/648 + (1343*Pi^2)/108 - (139*Pi^4)/120 + 
     (-200/3 + (58*Pi^2)/3)*G[0, 0, zb] + (200/3 - 19*Pi^2)*G[0, 1, zb] + 
     (23/9 + 9*Pi^2)*G[1, 0, zb] + (-476/3 - 14*Pi^2)*G[1, 1, zb] + 
     (196 - (55*Pi^2)/3)*G[2, 1, zb] + 74*G[0, 0, 0, zb] - 
     (157*G[0, 0, 1, zb])/3 - (248*G[0, 1, 0, zb])/3 + 54*G[0, 1, 1, zb] - 
     (677*G[1, 0, 0, zb])/3 + 159*G[1, 0, 1, zb] + (1045*G[1, 1, 0, zb])/3 - 
     (617*G[1, 1, 1, zb])/2 + 136*G[1, 2, 1, zb] - 206*G[2, 1, 0, zb] + 
     286*G[2, 1, 1, zb] - 126*G[2, 2, 1, zb] - 96*G[0, 0, 0, 0, zb] + 
     84*G[0, 0, 0, 1, zb] + 96*G[0, 0, 1, 0, zb] - 76*G[0, 0, 1, 1, zb] + 
     104*G[0, 1, 0, 0, zb] - 88*G[0, 1, 0, 1, zb] - 76*G[0, 1, 1, 0, zb] + 
     32*G[0, 1, 1, 1, zb] + 4*G[0, 1, 2, 1, zb] + 12*G[1, 0, 0, 0, zb] - 
     36*G[1, 0, 0, 1, zb] - 2*G[1, 0, 1, 0, zb] + 76*G[1, 0, 1, 1, zb] - 
     12*G[1, 1, 0, 0, zb] + 18*G[1, 1, 0, 1, zb] - 14*G[1, 1, 1, 0, zb] - 
     39*G[1, 1, 1, 1, zb] + 100*G[1, 1, 2, 1, zb] - 144*G[1, 2, 1, 0, zb] + 
     236*G[1, 2, 1, 1, zb] - 160*G[1, 2, 2, 1, zb] + 80*G[2, 1, 0, 0, zb] - 
     80*G[2, 1, 0, 1, zb] - 180*G[2, 1, 1, 0, zb] + 200*G[2, 1, 1, 1, zb] - 
     180*G[2, 1, 2, 1, zb] + 200*G[2, 2, 1, 0, zb] - 320*G[2, 2, 1, 1, zb] + 
     200*G[2, 2, 2, 1, zb] + G[0, zb]*(3197/54 - (85*Pi^2)/6 - 106*Zeta[3]) + 
     (739*Zeta[3])/9 + G[1, zb]*(-12586/27 + (113*Pi^2)/2 + 9*Zeta[3]) + 
     (-4/9 - (76*Pi^2)/27 + (128/27 - 4*Pi^2)*G[0, zb] + (100*G[0, 0, zb])/9 - 
       (100*G[0, 1, zb])/9 + 16*G[0, 0, 0, zb] - (32*G[0, 0, 1, zb])/3 - 
       16*G[0, 1, 0, zb] + (16*G[0, 1, 1, zb])/3 + 16*Zeta[3])/(-1 + zb) + 
     zb^2*(-18307/81 + (3553*Pi^2)/54 - (139*Pi^4)/60 + 
       (-3322/9 + (116*Pi^2)/3)*G[0, 0, zb] + (3292/9 - 38*Pi^2)*G[0, 1, zb] + 
       (4058/9 - 36*Pi^2)*G[1, 0, zb] + (-4316/9 + 32*Pi^2)*G[1, 1, zb] + 
       (96 - (22*Pi^2)/3)*G[2, 1, zb] + 360*G[0, 0, 0, zb] - 
       294*G[0, 0, 1, zb] - (1174*G[0, 1, 0, zb])/3 + (800*G[0, 1, 1, zb])/3 - 
       (1498*G[1, 0, 0, zb])/3 + (1186*G[1, 0, 1, zb])/3 + 
       (1780*G[1, 1, 0, zb])/3 - (1316*G[1, 1, 1, zb])/3 + 48*G[1, 2, 1, zb] - 
       56*G[2, 1, 0, zb] + 88*G[2, 1, 1, zb] - 48*G[2, 2, 1, zb] - 
       192*G[0, 0, 0, 0, zb] + 168*G[0, 0, 0, 1, zb] + 192*G[0, 0, 1, 0, zb] - 
       152*G[0, 0, 1, 1, zb] + 208*G[0, 1, 0, 0, zb] - 176*G[0, 1, 0, 1, zb] - 
       152*G[0, 1, 1, 0, zb] + 64*G[0, 1, 1, 1, zb] + 8*G[0, 1, 2, 1, zb] + 
       216*G[1, 0, 0, 0, zb] - 184*G[1, 0, 0, 1, zb] - 192*G[1, 0, 1, 0, zb] + 
       160*G[1, 0, 1, 1, zb] - 232*G[1, 1, 0, 0, zb] + 176*G[1, 1, 0, 1, zb] + 
       160*G[1, 1, 1, 0, zb] - 72*G[1, 1, 1, 1, zb] + 64*G[1, 1, 2, 1, zb] - 
       80*G[1, 2, 1, 0, zb] + 128*G[1, 2, 1, 1, zb] - 80*G[1, 2, 2, 1, zb] + 
       32*G[2, 1, 0, 0, zb] - 32*G[2, 1, 0, 1, zb] - 72*G[2, 1, 1, 0, zb] + 
       80*G[2, 1, 1, 1, zb] - 72*G[2, 1, 2, 1, zb] + 80*G[2, 2, 1, 0, zb] - 
       128*G[2, 2, 1, 1, zb] + 80*G[2, 2, 2, 1, zb] + 
       G[0, zb]*(8717/18 - 74*Pi^2 - 212*Zeta[3]) + (3629*Zeta[3])/9 + 
       G[1, zb]*(-12323/18 + (880*Pi^2)/9 + 188*Zeta[3])) + 
     zb*(39121/324 - (1567*Pi^2)/27 + (139*Pi^4)/60 + (1003/3 - (116*Pi^2)/3)*
        G[0, 0, zb] + (-991/3 + 38*Pi^2)*G[0, 1, zb] + (-3673/9 + (58*Pi^2)/3)*
        G[1, 0, zb] + (3679/6 - (52*Pi^2)/3)*G[1, 1, zb] + 
       (-286 + 22*Pi^2)*G[2, 1, zb] - 340*G[0, 0, 0, zb] + 
       (794*G[0, 0, 1, zb])/3 + (1102*G[0, 1, 0, zb])/3 - 204*G[0, 1, 1, zb] + 
       (1924*G[1, 0, 0, zb])/3 - 506*G[1, 0, 1, zb] - (2654*G[1, 1, 0, zb])/3 + 
       748*G[1, 1, 1, zb] - 184*G[1, 2, 1, zb] + 212*G[2, 1, 0, zb] - 
       316*G[2, 1, 1, zb] + 156*G[2, 2, 1, zb] + 192*G[0, 0, 0, 0, zb] - 
       168*G[0, 0, 0, 1, zb] - 192*G[0, 0, 1, 0, zb] + 152*G[0, 0, 1, 1, zb] - 
       208*G[0, 1, 0, 0, zb] + 176*G[0, 1, 0, 1, zb] + 152*G[0, 1, 1, 0, zb] - 
       64*G[0, 1, 1, 1, zb] - 8*G[0, 1, 2, 1, zb] - 168*G[1, 0, 0, 0, zb] + 
       168*G[1, 0, 0, 1, zb] + 148*G[1, 0, 1, 0, zb] - 192*G[1, 0, 1, 1, zb] + 
       208*G[1, 1, 0, 0, zb] - 172*G[1, 1, 0, 1, zb] - 156*G[1, 1, 1, 0, zb] + 
       118*G[1, 1, 1, 1, zb] - 152*G[1, 1, 2, 1, zb] + 192*G[1, 2, 1, 0, zb] - 
       320*G[1, 2, 1, 1, zb] + 208*G[1, 2, 2, 1, zb] - 96*G[2, 1, 0, 0, zb] + 
       96*G[2, 1, 0, 1, zb] + 216*G[2, 1, 1, 0, zb] - 240*G[2, 1, 1, 1, zb] + 
       216*G[2, 1, 2, 1, zb] - 240*G[2, 2, 1, 0, zb] + 384*G[2, 2, 1, 1, zb] - 
       240*G[2, 2, 2, 1, zb] + G[1, zb]*(28928/27 - (413*Pi^2)/3 - 
         150*Zeta[3]) - (3251*Zeta[3])/9 + G[0, zb]*(-12692/27 + 72*Pi^2 + 
         212*Zeta[3]))) + 
   Nc*nf*((335/54 - (8*Pi^2)/9 + (-16/9 - (32*G[0, zb])/9)/(-1 + zb) - 
       (121*G[0, zb])/9 + (544*G[1, zb])/9 + (20*G[0, 0, zb])/3 - 
       8*G[0, 1, zb] + (14*G[1, 0, zb])/3 - 26*G[1, 1, zb] + 
       zb^2*(1664/27 - (16*Pi^2)/9 - 54*G[0, zb] + (202*G[1, zb])/3 + 
         (40*G[0, 0, zb])/3 - 16*G[0, 1, zb] - 8*G[1, 0, zb] - 
         (16*G[1, 1, zb])/3 - (16*G[2, 1, zb])/3) - (40*G[2, 1, zb])/3 + 
       4*G[1, 1, 0, zb] - 12*G[1, 1, 1, zb] + 
       zb*(-62/27 + (16*Pi^2)/9 + (344*G[0, zb])/9 - (698*G[1, zb])/9 - 
         (40*G[0, 0, zb])/3 + 16*G[0, 1, zb] - (16*G[1, 0, zb])/3 + 
         (136*G[1, 1, zb])/3 + 16*G[2, 1, zb] - 8*G[1, 1, 0, zb] + 
         24*G[1, 1, 1, zb]))*plusL[1, t/mu2] + 
     (-101/18 - 16/(9*(-1 + zb)) + (10*G[0, zb])/3 + 
       zb^2*(-223/9 + (20*G[0, zb])/3 - (4*G[1, zb])/3) + (11*G[1, zb])/3 + 
       zb*(152/9 - (20*G[0, zb])/3 - (16*G[1, zb])/3 - 4*G[1, 1, zb]) + 
       2*G[1, 1, zb])*plusL[2, t/mu2] + (8/9 - (16*zb)/9 + (16*zb^2)/9)*
      plusL[3, t/mu2] + plusL[0, t/mu2]*(-4339/216 + (53*Pi^2)/27 + 
       (125/18 - (10*Pi^2)/9)*G[0, zb] + (398/27 - Pi^2)*G[1, zb] - 
       (121*G[0, 0, zb])/9 + (121*G[0, 1, zb])/9 + 
       (-688/81 + (16*Pi^2)/27 - (16*G[0, zb])/9 - (32*G[0, 0, zb])/9 + 
         (32*G[0, 1, zb])/9)/(-1 + zb) + (572*G[1, 0, zb])/9 + 
       (-1084/9 - (2*Pi^2)/3)*G[1, 1, zb] + (200*G[2, 1, zb])/9 + 
       (20*G[0, 0, 0, zb])/3 - (28*G[0, 0, 1, zb])/3 - (20*G[0, 1, 0, zb])/3 + 
       (40*G[0, 1, 1, zb])/3 + (14*G[1, 0, 0, zb])/3 - 6*G[1, 0, 1, zb] - 
       22*G[1, 1, 0, zb] + (203*G[1, 1, 1, zb])/3 + (40*G[1, 2, 1, zb])/3 - 
       (40*G[2, 1, 0, zb])/3 + 40*G[2, 1, 1, zb] - (40*G[2, 2, 1, zb])/3 + 
       4*G[1, 1, 0, 0, zb] - 4*G[1, 1, 0, 1, zb] - 12*G[1, 1, 1, 0, zb] + 
       22*G[1, 1, 1, 1, zb] + zb^2*(-43271/324 + (76*Pi^2)/9 + 
         (592/9 - (20*Pi^2)/9)*G[0, zb] + (-1160/27 + (8*Pi^2)/9)*G[1, zb] - 
         54*G[0, 0, zb] + (170*G[0, 1, zb])/3 + (686*G[1, 0, zb])/9 - 
         (1030*G[1, 1, zb])/9 + (80*G[2, 1, zb])/9 + (40*G[0, 0, 0, zb])/3 - 
         (56*G[0, 0, 1, zb])/3 - (40*G[0, 1, 0, zb])/3 + (80*G[0, 1, 1, zb])/
          3 - 8*G[1, 0, 0, zb] + (16*G[1, 0, 1, zb])/3 + (8*G[1, 1, 0, zb])/3 + 
         24*G[1, 1, 1, zb] + (16*G[1, 2, 1, zb])/3 - (16*G[2, 1, 0, zb])/3 + 
         16*G[2, 1, 1, zb] - (16*G[2, 2, 1, zb])/3 - (16*Zeta[3])/9) - 
       (8*Zeta[3])/9 + zb*(4321/108 - (157*Pi^2)/27 + (-58/9 + (20*Pi^2)/9)*
          G[0, zb] + (-1357/27 + (4*Pi^2)/3)*G[1, zb] + (344*G[0, 0, zb])/9 - 
         (368*G[0, 1, zb])/9 - (766*G[1, 0, zb])/9 + (479/3 + (4*Pi^2)/3)*
          G[1, 1, zb] - (80*G[2, 1, zb])/3 - (40*G[0, 0, 0, zb])/3 + 
         (56*G[0, 0, 1, zb])/3 + (40*G[0, 1, 0, zb])/3 - (80*G[0, 1, 1, zb])/
          3 - (16*G[1, 0, 0, zb])/3 + 8*G[1, 0, 1, zb] + (112*G[1, 1, 0, zb])/
          3 - 108*G[1, 1, 1, zb] - 16*G[1, 2, 1, zb] + 16*G[2, 1, 0, zb] - 
         48*G[2, 1, 1, zb] + 16*G[2, 2, 1, zb] - 8*G[1, 1, 0, 0, zb] + 
         8*G[1, 1, 0, 1, zb] + 24*G[1, 1, 1, 0, zb] - 44*G[1, 1, 1, 1, zb] + 
         (16*Zeta[3])/9)) + delta[t]*(10313/11664 - (1013*Pi^2)/972 + 
       (7*Pi^4)/54 + (1183/162 - (32*Pi^2)/27)*G[0, 0, zb] + 
       (-1081/162 + (34*Pi^2)/27)*G[0, 1, zb] + (1190/81 - (7*Pi^2)/9)*
        G[1, 0, zb] + (-1348/81 + (20*Pi^2)/9)*G[2, 1, zb] - 
       (343*G[0, 0, 0, zb])/27 + (443*G[0, 0, 1, zb])/27 + 
       (343*G[0, 1, 0, zb])/27 - (301*G[0, 1, 1, zb])/27 + 
       (1712*G[1, 0, 0, zb])/27 - (554*G[1, 0, 1, zb])/9 + 
       (-374/3 - (2*Pi^2)/3)*G[1, 1, 0, zb] + (2497/18 + 2*Pi^2)*
        G[1, 1, 1, zb] - (68*G[1, 2, 1, zb])/3 + (200*G[2, 1, 0, zb])/9 - 
       (1496*G[2, 1, 1, zb])/27 + (200*G[2, 2, 1, zb])/9 + 
       (62*G[0, 0, 0, 0, zb])/9 - (64*G[0, 0, 0, 1, zb])/9 - 
       (80*G[0, 0, 1, 0, zb])/9 + (80*G[0, 0, 1, 1, zb])/9 - 
       (56*G[0, 1, 0, 0, zb])/9 + (92*G[0, 1, 0, 1, zb])/9 + 
       (88*G[0, 1, 1, 0, zb])/9 - (188*G[0, 1, 1, 1, zb])/9 + 
       (44*G[1, 0, 0, 0, zb])/9 - 2*G[1, 0, 0, 1, zb] - 
       (22*G[1, 0, 1, 0, zb])/3 - 42*G[1, 0, 1, 1, zb] - 22*G[1, 1, 0, 0, zb] + 
       (70*G[1, 1, 0, 1, zb])/3 + (187*G[1, 1, 1, 0, zb])/3 - 
       (371*G[1, 1, 1, 1, zb])/3 - (40*G[1, 1, 2, 1, zb])/3 + 
       (40*G[1, 2, 1, 0, zb])/3 - 40*G[1, 2, 1, 1, zb] + 
       (40*G[1, 2, 2, 1, zb])/3 - (40*G[2, 1, 0, 0, zb])/3 + 
       (40*G[2, 1, 0, 1, zb])/3 + 40*G[2, 1, 1, 0, zb] - 
       (640*G[2, 1, 1, 1, zb])/9 + (40*G[2, 1, 2, 1, zb])/3 - 
       (40*G[2, 2, 1, 0, zb])/3 + 40*G[2, 2, 1, 1, zb] - 
       (40*G[2, 2, 2, 1, zb])/3 + 4*G[1, 1, 0, 0, 0, zb] - 
       4*G[1, 1, 0, 0, 1, zb] - 4*G[1, 1, 0, 1, 0, zb] + 
       4*G[1, 1, 0, 1, 1, zb] - 12*G[1, 1, 1, 0, 0, zb] + 
       12*G[1, 1, 1, 0, 1, zb] + 22*G[1, 1, 1, 1, 0, zb] - 
       30*G[1, 1, 1, 1, 1, zb] + (-9760/729 + (8*Pi^2)/27 + 
         (-712/81 + (16*Pi^2)/27)*G[0, zb] - (16*G[0, 0, zb])/9 + 
         (16*G[0, 1, zb])/9 - (32*G[0, 0, 0, zb])/9 + (32*G[0, 0, 1, zb])/9 + 
         (32*G[0, 1, 0, zb])/9 + (32*G[0, 1, 1, zb])/9 - (64*Zeta[3])/27)/
        (-1 + zb) - (44*Zeta[3])/9 + G[1, 1, zb]*(-12305/81 + (35*Pi^2)/9 + 
         (8*Zeta[3])/3) + G[0, zb]*(-34907/1944 + (169*Pi^2)/81 + 
         (28*Zeta[3])/9) + G[1, zb]*(319727/1944 - (187*Pi^2)/18 + 
         (28*Zeta[3])/3) + zb*(349189/5832 + (121*Pi^2)/243 - (7*Pi^4)/27 + 
         (-613/81 + (64*Pi^2)/27)*G[0, 0, zb] + (700/81 - (68*Pi^2)/27)*
          G[0, 1, zb] + (-3523/81 + (8*Pi^2)/9)*G[1, 0, zb] + 
         (592/27 - (8*Pi^2)/3)*G[2, 1, zb] + (1004*G[0, 0, 0, zb])/27 - 
         (1216*G[0, 0, 1, zb])/27 - (1040*G[0, 1, 0, zb])/27 + 
         (128*G[0, 1, 1, zb])/27 - (2302*G[1, 0, 0, zb])/27 + 
         (728*G[1, 0, 1, zb])/9 + (1535/9 + (4*Pi^2)/3)*G[1, 1, 0, zb] + 
         (-5726/27 - 4*Pi^2)*G[1, 1, 1, zb] + (244*G[1, 2, 1, zb])/9 - 
         (80*G[2, 1, 0, zb])/3 + (608*G[2, 1, 1, zb])/9 - 
         (80*G[2, 2, 1, zb])/3 - (124*G[0, 0, 0, 0, zb])/9 + 
         (128*G[0, 0, 0, 1, zb])/9 + (160*G[0, 0, 1, 0, zb])/9 - 
         (160*G[0, 0, 1, 1, zb])/9 + (112*G[0, 1, 0, 0, zb])/9 - 
         (184*G[0, 1, 0, 1, zb])/9 - (176*G[0, 1, 1, 0, zb])/9 + 
         (376*G[0, 1, 1, 1, zb])/9 - (52*G[1, 0, 0, 0, zb])/9 + 
         (32*G[1, 0, 1, 0, zb])/3 + (136*G[1, 0, 1, 1, zb])/3 + 
         (112*G[1, 1, 0, 0, zb])/3 - 40*G[1, 1, 0, 1, zb] - 
         (292*G[1, 1, 1, 0, zb])/3 + (1612*G[1, 1, 1, 1, zb])/9 + 
         16*G[1, 1, 2, 1, zb] - 16*G[1, 2, 1, 0, zb] + 48*G[1, 2, 1, 1, zb] - 
         16*G[1, 2, 2, 1, zb] + 16*G[2, 1, 0, 0, zb] - 16*G[2, 1, 0, 1, zb] - 
         48*G[2, 1, 1, 0, zb] + (256*G[2, 1, 1, 1, zb])/3 - 
         16*G[2, 1, 2, 1, zb] + 16*G[2, 2, 1, 0, zb] - 48*G[2, 2, 1, 1, zb] + 
         16*G[2, 2, 2, 1, zb] - 8*G[1, 1, 0, 0, 0, zb] + 
         8*G[1, 1, 0, 0, 1, zb] + 8*G[1, 1, 0, 1, 0, zb] - 
         8*G[1, 1, 0, 1, 1, zb] + 24*G[1, 1, 1, 0, 0, zb] - 
         24*G[1, 1, 1, 0, 1, zb] - 44*G[1, 1, 1, 1, 0, zb] + 
         60*G[1, 1, 1, 1, 1, zb] + G[1, zb]*(-211937/972 + (370*Pi^2)/27 - 
           16*Zeta[3]) + G[0, zb]*(40445/972 - (503*Pi^2)/81 - 
           (56*Zeta[3])/9) + G[1, 1, zb]*(40291/162 - (20*Pi^2)/3 - 
           (16*Zeta[3])/3) + (44*Zeta[3])/3) + 
       zb^2*(328817/2916 - (2515*Pi^2)/243 + (7*Pi^4)/27 + 
         (5392/81 - (64*Pi^2)/27)*G[0, 0, zb] + (-5425/81 + (68*Pi^2)/27)*
          G[0, 1, zb] + (-4160/81 + (4*Pi^2)/3)*G[1, 0, zb] - 
         (169*G[1, 1, zb])/9 + (-598/81 + (8*Pi^2)/9)*G[2, 1, zb] - 
         (1430*G[0, 0, 0, zb])/27 + (1642*G[0, 0, 1, zb])/27 + 
         (1466*G[0, 1, 0, zb])/27 - (818*G[0, 1, 1, zb])/27 + 
         (2086*G[1, 0, 0, zb])/27 - (646*G[1, 0, 1, zb])/9 - 
         (1150*G[1, 1, 0, zb])/9 + (4426*G[1, 1, 1, zb])/27 - 
         (80*G[1, 2, 1, zb])/9 + (80*G[2, 1, 0, zb])/9 - (608*G[2, 1, 1, zb])/
          27 + (80*G[2, 2, 1, zb])/9 + (124*G[0, 0, 0, 0, zb])/9 - 
         (128*G[0, 0, 0, 1, zb])/9 - (160*G[0, 0, 1, 0, zb])/9 + 
         (160*G[0, 0, 1, 1, zb])/9 - (112*G[0, 1, 0, 0, zb])/9 + 
         (184*G[0, 1, 0, 1, zb])/9 + (176*G[0, 1, 1, 0, zb])/9 - 
         (376*G[0, 1, 1, 1, zb])/9 - (68*G[1, 0, 0, 0, zb])/9 + 
         (40*G[1, 0, 0, 1, zb])/3 + (8*G[1, 0, 1, 0, zb])/3 - 
         (64*G[1, 0, 1, 1, zb])/3 + (8*G[1, 1, 0, 0, zb])/3 + 
         (40*G[1, 1, 1, 0, zb])/3 - (424*G[1, 1, 1, 1, zb])/9 - 
         (16*G[1, 1, 2, 1, zb])/3 + (16*G[1, 2, 1, 0, zb])/3 - 
         16*G[1, 2, 1, 1, zb] + (16*G[1, 2, 2, 1, zb])/3 - 
         (16*G[2, 1, 0, 0, zb])/3 + (16*G[2, 1, 0, 1, zb])/3 + 
         16*G[2, 1, 1, 0, zb] - (256*G[2, 1, 1, 1, zb])/9 + 
         (16*G[2, 1, 2, 1, zb])/3 - (16*G[2, 2, 1, 0, zb])/3 + 
         16*G[2, 2, 1, 1, zb] - (16*G[2, 2, 2, 1, zb])/3 - (680*Zeta[3])/27 + 
         G[0, zb]*(-132197/972 + (716*Pi^2)/81 + (56*Zeta[3])/9) + 
         G[1, zb]*(70903/324 - (328*Pi^2)/27 + (64*Zeta[3])/9)))) + 
   (nf*((-67/54 + (2*Pi^2)/3 + (65*G[0, zb])/9 + (128/27 + (16*G[0, zb])/9)/
         (-1 + zb) - (632*G[1, zb])/9 - 4*G[0, 0, zb] + (16*G[0, 1, zb])/3 + 
        6*G[1, 0, zb] + 2*G[1, 1, zb] + zb^2*(-28 + (4*Pi^2)/3 + 
          (94*G[0, zb])/3 - (410*G[1, zb])/9 - 8*G[0, 0, zb] + 
          (32*G[0, 1, zb])/3 + (8*G[1, 0, zb])/3 + (16*G[1, 1, zb])/3) - 
        4*G[1, 1, 0, zb] + zb*(-974/27 - (4*Pi^2)/3 - (112*G[0, zb])/9 + 
          (562*G[1, zb])/9 + 8*G[0, 0, zb] - (32*G[0, 1, zb])/3 - 
          24*G[1, 1, zb] + 8*G[1, 1, 0, zb] - 24*G[1, 1, 1, zb]) + 
        12*G[1, 1, 1, zb])*plusL[1, t/mu2] + 
      (85/18 + 8/(9*(-1 + zb)) - 2*G[0, zb] + 3*G[1, zb] + 
        zb^2*(161/9 - 4*G[0, zb] + (4*G[1, zb])/3) - 2*G[1, 1, zb] + 
        zb*(-76/9 + 4*G[0, zb] + 4*G[1, 1, zb]))*plusL[2, t/mu2] + 
      (-8/9 + (16*zb)/9 - (16*zb^2)/9)*plusL[3, t/mu2] + 
      plusL[0, t/mu2]*(2923/216 - (35*Pi^2)/27 + (1/6 + (2*Pi^2)/3)*G[0, zb] + 
        (-208/27 - Pi^2)*G[1, zb] + (65*G[0, 0, zb])/9 + 
        (760/81 - (8*Pi^2)/27 + (128*G[0, zb])/27 + (16*G[0, 0, zb])/9 - 
          (16*G[0, 1, zb])/9)/(-1 + zb) - (65*G[0, 1, zb])/9 - 
        (632*G[1, 0, zb])/9 + (1210/9 + (2*Pi^2)/3)*G[1, 1, zb] - 
        4*G[0, 0, 0, zb] + (8*G[0, 0, 1, zb])/3 + (20*G[0, 1, 0, zb])/3 - 
        (20*G[0, 1, 1, zb])/3 + 6*G[1, 0, 0, zb] - (14*G[1, 0, 1, zb])/3 + 
        (2*G[1, 1, 0, zb])/3 - (95*G[1, 1, 1, zb])/3 - 4*G[1, 1, 0, 0, zb] + 
        4*G[1, 1, 0, 1, zb] + 12*G[1, 1, 1, 0, zb] - 22*G[1, 1, 1, 1, zb] + 
        zb^2*(23903/324 - (146*Pi^2)/27 + (-644/27 + (4*Pi^2)/3)*G[0, zb] + 
          (-80/27 - (4*Pi^2)/9)*G[1, zb] + (94*G[0, 0, zb])/3 - 
          34*G[0, 1, zb] - (410*G[1, 0, zb])/9 + (230*G[1, 1, zb])/3 - 
          8*G[0, 0, 0, zb] + (16*G[0, 0, 1, zb])/3 + (40*G[0, 1, 0, zb])/3 - 
          (40*G[0, 1, 1, zb])/3 + (8*G[1, 0, 0, zb])/3 + (8*G[1, 1, 0, zb])/3 - 
          24*G[1, 1, 1, zb] - (128*Zeta[3])/9) - (64*Zeta[3])/9 + 
        zb*(3647/108 + (61*Pi^2)/27 + (-356/9 - (4*Pi^2)/3)*G[0, zb] + 
          (2345*G[1, zb])/27 - (112*G[0, 0, zb])/9 + (136*G[0, 1, zb])/9 + 
          (562*G[1, 0, zb])/9 + (-1193/9 - (4*Pi^2)/3)*G[1, 1, zb] + 
          8*G[0, 0, 0, zb] - (16*G[0, 0, 1, zb])/3 - (40*G[0, 1, 0, zb])/3 + 
          (40*G[0, 1, 1, zb])/3 - (8*G[1, 0, 1, zb])/3 - (64*G[1, 1, 0, zb])/
           3 + (220*G[1, 1, 1, zb])/3 + 8*G[1, 1, 0, 0, zb] - 
          8*G[1, 1, 0, 1, zb] - 24*G[1, 1, 1, 0, zb] + 44*G[1, 1, 1, 1, zb] + 
          (128*Zeta[3])/9)) + delta[t]*(168647/11664 + (85*Pi^2)/972 - 
        (31*Pi^4)/810 + (121/162 + (2*Pi^2)/3)*G[0, 0, zb] + 
        (-251/162 - (10*Pi^2)/9)*G[0, 1, zb] + (-626/81 - Pi^2)*G[1, 0, zb] + 
        (215*G[0, 0, 0, zb])/27 - 5*G[0, 0, 1, zb] - (85*G[0, 1, 0, zb])/9 + 
        (89*G[0, 1, 1, zb])/27 - (1916*G[1, 0, 0, zb])/27 + 68*G[1, 0, 1, zb] + 
        (410/3 + (2*Pi^2)/3)*G[1, 1, 0, zb] + (-8623/54 - 2*Pi^2)*
         G[1, 1, 1, zb] - (34*G[0, 0, 0, 0, zb])/9 + (8*G[0, 0, 0, 1, zb])/3 + 
        4*G[0, 0, 1, 0, zb] - (4*G[0, 0, 1, 1, zb])/3 + (20*G[0, 1, 0, 0, zb])/
         3 - (16*G[0, 1, 0, 1, zb])/3 - (28*G[0, 1, 1, 0, zb])/3 + 
        (68*G[0, 1, 1, 1, zb])/9 + (52*G[1, 0, 0, 0, zb])/9 - 
        (14*G[1, 0, 0, 1, zb])/3 - 6*G[1, 0, 1, 0, zb] + 38*G[1, 0, 1, 1, zb] + 
        (2*G[1, 1, 0, 0, zb])/3 - 2*G[1, 1, 0, 1, zb] - 29*G[1, 1, 1, 0, zb] + 
        (701*G[1, 1, 1, 1, zb])/9 - 4*G[1, 1, 0, 0, 0, zb] + 
        4*G[1, 1, 0, 0, 1, zb] + 4*G[1, 1, 0, 1, 0, zb] - 
        4*G[1, 1, 0, 1, 1, zb] + 12*G[1, 1, 1, 0, 0, zb] - 
        12*G[1, 1, 1, 0, 1, zb] - 22*G[1, 1, 1, 1, 0, zb] + 
        30*G[1, 1, 1, 1, 1, zb] + G[0, zb]*(26851/1944 - (35*Pi^2)/27 - 
          (56*Zeta[3])/9) + G[1, 1, zb]*(9026/81 - Pi^2/9 - (8*Zeta[3])/3) + 
        (40*Zeta[3])/3 + (12098/729 - (64*Pi^2)/81 + (760/81 - (8*Pi^2)/27)*
           G[0, zb] + (128*G[0, 0, zb])/27 - (128*G[0, 1, zb])/27 + 
          (16*G[0, 0, 0, zb])/9 - (16*G[0, 0, 1, zb])/9 - (16*G[0, 1, 0, zb])/
           9 - (16*G[0, 1, 1, zb])/9 + (32*Zeta[3])/27)/(-1 + zb) + 
        G[1, zb]*(-392863/1944 + (637*Pi^2)/54 + (68*Zeta[3])/9) + 
        zb^2*(-18685/2916 + (1025*Pi^2)/243 - (31*Pi^4)/405 + 
          (-1904/81 + (4*Pi^2)/3)*G[0, 0, zb] + (1984/81 - (20*Pi^2)/9)*
           G[0, 1, zb] + (-268/81 - (4*Pi^2)/9)*G[1, 0, zb] + 
          (5428/81 - (4*Pi^2)/9)*G[1, 1, zb] + (874*G[0, 0, 0, zb])/27 - 
          (242*G[0, 0, 1, zb])/9 - (346*G[0, 1, 0, zb])/9 + 
          (430*G[0, 1, 1, zb])/27 - (1258*G[1, 0, 0, zb])/27 + 
          (370*G[1, 0, 1, zb])/9 + (730*G[1, 1, 0, zb])/9 - 
          (334*G[1, 1, 1, zb])/3 - (68*G[0, 0, 0, 0, zb])/9 + 
          (16*G[0, 0, 0, 1, zb])/3 + 8*G[0, 0, 1, 0, zb] - 
          (8*G[0, 0, 1, 1, zb])/3 + (40*G[0, 1, 0, 0, zb])/3 - 
          (32*G[0, 1, 0, 1, zb])/3 - (56*G[0, 1, 1, 0, zb])/3 + 
          (136*G[0, 1, 1, 1, zb])/9 + (20*G[1, 0, 0, 0, zb])/9 - 
          (8*G[1, 0, 1, 0, zb])/3 + 8*G[1, 0, 1, 1, zb] + (8*G[1, 1, 0, 0, zb])/
           3 - (16*G[1, 1, 0, 1, zb])/3 - (56*G[1, 1, 1, 0, zb])/3 + 
          (424*G[1, 1, 1, 1, zb])/9 + G[0, zb]*(68749/972 - (146*Pi^2)/27 - 
            (112*Zeta[3])/9) + (1012*Zeta[3])/27 + 
          G[1, zb]*(-45455/324 + (70*Pi^2)/9 + (80*Zeta[3])/9)) + 
        zb*(-1182509/5832 + (1543*Pi^2)/243 + (31*Pi^4)/405 + 
          (-3223/81 - (4*Pi^2)/3)*G[0, 0, zb] + (3152/81 + (20*Pi^2)/9)*
           G[0, 1, zb] + (7009*G[1, 0, zb])/81 - (364*G[0, 0, 0, zb])/27 + 
          8*G[0, 0, 1, zb] + (176*G[0, 1, 0, zb])/9 + (392*G[0, 1, 1, zb])/27 + 
          (1714*G[1, 0, 0, zb])/27 - 58*G[1, 0, 1, zb] + (-137 - (4*Pi^2)/3)*
           G[1, 1, 0, zb] + (4714/27 + 4*Pi^2)*G[1, 1, 1, zb] + 
          (68*G[0, 0, 0, 0, zb])/9 - (16*G[0, 0, 0, 1, zb])/3 - 
          8*G[0, 0, 1, 0, zb] + (8*G[0, 0, 1, 1, zb])/3 - 
          (40*G[0, 1, 0, 0, zb])/3 + (32*G[0, 1, 0, 1, zb])/3 + 
          (56*G[0, 1, 1, 0, zb])/3 - (136*G[0, 1, 1, 1, zb])/9 + 
          (4*G[1, 0, 0, 0, zb])/9 - (8*G[1, 0, 0, 1, zb])/3 - 
          32*G[1, 0, 1, 1, zb] - (64*G[1, 1, 0, 0, zb])/3 + 
          24*G[1, 1, 0, 1, zb] + 68*G[1, 1, 1, 0, zb] - 
          (1204*G[1, 1, 1, 1, zb])/9 + 8*G[1, 1, 0, 0, 0, zb] - 
          8*G[1, 1, 0, 0, 1, zb] - 8*G[1, 1, 0, 1, 0, zb] + 
          8*G[1, 1, 0, 1, 1, zb] - 24*G[1, 1, 1, 0, 0, zb] + 
          24*G[1, 1, 1, 0, 1, zb] + 44*G[1, 1, 1, 1, 0, zb] - 
          60*G[1, 1, 1, 1, 1, zb] + G[1, zb]*(159013/972 - (286*Pi^2)/27 - 
            (64*Zeta[3])/9) - (224*Zeta[3])/9 + G[1, 1, zb]*
           (-40871/162 + (32*Pi^2)/9 + (16*Zeta[3])/3) + 
          G[0, zb]*(34091/972 + (61*Pi^2)/27 + (112*Zeta[3])/9)))))/Nc + 
   delta[t]*(-1775/432 - (4283*Pi^2)/324 + (1763*Pi^4)/1620 + 
     (4*Pi^4*G[-1, x])/5 - (3*Pi^4*G[r3, x])/10 - (3*Pi^4*G[r4, x])/10 + 
     G[1, 1, zb]/zb + (2*Pi^2*G[0, 0, -1, zb])/3 + (-1732/27 + (182*Pi^2)/9)*
      G[0, 0, 0, zb] + (1436/27 - (61*Pi^2)/3)*G[0, 0, 1, zb] + 
     (2216/27 - (197*Pi^2)/9)*G[0, 1, 0, zb] + (-64 + (119*Pi^2)/6)*
      G[0, 1, 1, zb] - (Pi^2*G[1, 0, -1, zb])/3 + (-775/9 + (107*Pi^2)/9)*
      G[1, 0, 0, zb] + (4733/108 - (220*Pi^2)/9)*G[1, 0, 1, zb] + 
     (-571/9 - 12*Pi^2)*G[1, 1, 0, zb] + (6554/27 + (341*Pi^2)/18)*
      G[1, 1, 1, zb] + (-613/3 + (49*Pi^2)/3)*G[1, 2, 1, zb] + 
     (306 - (175*Pi^2)/9)*G[2, 1, 0, zb] + (-1400/3 + (115*Pi^2)/3)*
      G[2, 1, 1, zb] + (586/3 - (215*Pi^2)/9)*G[2, 2, 1, zb] - 
     24*G[0, 0, -1, -1, x] + 12*G[0, 0, -1, 0, x] + 30*G[0, 0, 0, -1, x] - 
     15*G[0, 0, 0, 0, x] + (695*G[0, 0, 0, 0, zb])/9 - 
     (566*G[0, 0, 0, 1, zb])/9 - (641*G[0, 0, 1, 0, zb])/9 + 
     (289*G[0, 0, 1, 1, zb])/9 - 18*G[0, 0, r3, -1, x] + 9*G[0, 0, r3, 0, x] - 
     18*G[0, 0, r4, -1, x] + 9*G[0, 0, r4, 0, x] - 92*G[0, 1, 0, 0, zb] + 
     (587*G[0, 1, 0, 1, zb])/9 + (715*G[0, 1, 1, 0, zb])/9 - 
     (98*G[0, 1, 1, 1, zb])/3 - (895*G[1, 0, 0, 0, zb])/3 + 
     178*G[1, 0, 0, 1, zb] + 255*G[1, 0, 1, 0, zb] - 
     (143*G[1, 0, 1, 1, zb])/3 + (4547*G[1, 1, 0, 0, zb])/9 - 
     (2617*G[1, 1, 0, 1, zb])/9 - (10157*G[1, 1, 1, 0, zb])/18 + 
     (5425*G[1, 1, 1, 1, zb])/18 - 124*G[1, 1, 2, 1, zb] + 
     254*G[1, 2, 1, 0, zb] - 320*G[1, 2, 1, 1, zb] + 
     (470*G[1, 2, 2, 1, zb])/3 - 270*G[2, 1, 0, 0, zb] + 
     310*G[2, 1, 0, 1, zb] + 498*G[2, 1, 1, 0, zb] - (1679*G[2, 1, 1, 1, zb])/
      3 + 192*G[2, 1, 2, 1, zb] - 278*G[2, 2, 1, 0, zb] + 
     312*G[2, 2, 1, 1, zb] - 170*G[2, 2, 2, 1, zb] - 
     64*G[-1, 0, 0, -1, -1, x] + 32*G[-1, 0, 0, -1, 0, x] + 
     80*G[-1, 0, 0, 0, -1, x] - 40*G[-1, 0, 0, 0, 0, x] - 
     48*G[-1, 0, 0, r3, -1, x] + 24*G[-1, 0, 0, r3, 0, x] - 
     48*G[-1, 0, 0, r4, -1, x] + 24*G[-1, 0, 0, r4, 0, x] - 
     8*G[0, 0, -1, 0, 1, zb] + 8*G[0, 0, 0, -1, -1, x] - 
     4*G[0, 0, 0, -1, 0, x] - 10*G[0, 0, 0, 0, -1, x] + 5*G[0, 0, 0, 0, 0, x] - 
     100*G[0, 0, 0, 0, 0, zb] + (298*G[0, 0, 0, 0, 1, zb])/3 + 
     (314*G[0, 0, 0, 1, 0, zb])/3 - (230*G[0, 0, 0, 1, 1, zb])/3 + 
     6*G[0, 0, 0, r3, -1, x] - 3*G[0, 0, 0, r3, 0, x] + 
     6*G[0, 0, 0, r4, -1, x] - 3*G[0, 0, 0, r4, 0, x] + 
     (332*G[0, 0, 1, 0, 0, zb])/3 - (298*G[0, 0, 1, 0, 1, zb])/3 - 
     (332*G[0, 0, 1, 1, 0, zb])/3 + (118*G[0, 0, 1, 1, 1, zb])/3 + 
     4*G[0, 0, 1, 2, 1, zb] + (352*G[0, 1, 0, 0, 0, zb])/3 - 
     (308*G[0, 1, 0, 0, 1, zb])/3 - (350*G[0, 1, 0, 1, 0, zb])/3 + 
     (254*G[0, 1, 0, 1, 1, zb])/3 - (322*G[0, 1, 1, 0, 0, zb])/3 + 
     85*G[0, 1, 1, 0, 1, zb] + (170*G[0, 1, 1, 1, 0, zb])/3 + 
     (14*G[0, 1, 1, 1, 1, zb])/3 - 8*G[0, 1, 1, 2, 1, zb] + 
     (20*G[0, 1, 2, 1, 0, zb])/3 + (20*G[0, 1, 2, 1, 1, zb])/3 + 
     (20*G[0, 1, 2, 2, 1, zb])/3 + 4*G[1, 0, -1, 0, 1, zb] - 
     (28*G[1, 0, 0, 0, 0, zb])/3 - 8*G[1, 0, 0, 0, 1, zb] - 
     (118*G[1, 0, 0, 1, 0, zb])/3 + 142*G[1, 0, 0, 1, 1, zb] + 
     (26*G[1, 0, 1, 0, 0, zb])/3 + 78*G[1, 0, 1, 0, 1, zb] + 
     138*G[1, 0, 1, 1, 0, zb] - (842*G[1, 0, 1, 1, 1, zb])/3 - 
     (52*G[1, 0, 1, 2, 1, zb])/3 + (4*G[1, 1, 0, 0, 0, zb])/3 + 
     74*G[1, 1, 0, 0, 1, zb] - (20*G[1, 1, 0, 1, 0, zb])/3 - 
     170*G[1, 1, 0, 1, 1, zb] - 12*G[1, 1, 1, 0, 0, zb] - 
     34*G[1, 1, 1, 0, 1, zb] + (35*G[1, 1, 1, 1, 0, zb])/3 + 
     143*G[1, 1, 1, 1, 1, zb] - (296*G[1, 1, 1, 2, 1, zb])/3 + 
     (608*G[1, 1, 2, 1, 0, zb])/3 - 356*G[1, 1, 2, 1, 1, zb] + 
     (832*G[1, 1, 2, 2, 1, zb])/3 - (608*G[1, 2, 1, 0, 0, zb])/3 + 
     (656*G[1, 2, 1, 0, 1, zb])/3 + (1324*G[1, 2, 1, 1, 0, zb])/3 - 
     468*G[1, 2, 1, 1, 1, zb] + (776*G[1, 2, 1, 2, 1, zb])/3 - 
     (992*G[1, 2, 2, 1, 0, zb])/3 + 430*G[1, 2, 2, 1, 1, zb] - 
     (1156*G[1, 2, 2, 2, 1, zb])/3 + (320*G[2, 1, 0, 0, 0, zb])/3 - 
     80*G[2, 1, 0, 0, 1, zb] - (340*G[2, 1, 0, 1, 0, zb])/3 + 
     80*G[2, 1, 0, 1, 1, zb] - 260*G[2, 1, 1, 0, 0, zb] + 
     190*G[2, 1, 1, 0, 1, zb] + (1100*G[2, 1, 1, 1, 0, zb])/3 - 
     (790*G[2, 1, 1, 1, 1, zb])/3 + 220*G[2, 1, 1, 2, 1, zb] - 
     380*G[2, 1, 2, 1, 0, zb] + (1570*G[2, 1, 2, 1, 1, zb])/3 - 
     (1000*G[2, 1, 2, 2, 1, zb])/3 + 280*G[2, 2, 1, 0, 0, zb] - 
     (940*G[2, 2, 1, 0, 1, zb])/3 - (1850*G[2, 2, 1, 1, 0, zb])/3 + 
     670*G[2, 2, 1, 1, 1, zb] - (940*G[2, 2, 1, 2, 1, zb])/3 + 
     460*G[2, 2, 2, 1, 0, zb] - (1670*G[2, 2, 2, 1, 1, zb])/3 + 
     400*G[2, 2, 2, 2, 1, zb] + 24*G[r3, 0, 0, -1, -1, x] - 
     12*G[r3, 0, 0, -1, 0, x] - 30*G[r3, 0, 0, 0, -1, x] + 
     15*G[r3, 0, 0, 0, 0, x] + 18*G[r3, 0, 0, r3, -1, x] - 
     9*G[r3, 0, 0, r3, 0, x] + 18*G[r3, 0, 0, r4, -1, x] - 
     9*G[r3, 0, 0, r4, 0, x] + 24*G[r4, 0, 0, -1, -1, x] - 
     12*G[r4, 0, 0, -1, 0, x] - 30*G[r4, 0, 0, 0, -1, x] + 
     15*G[r4, 0, 0, 0, 0, x] + 18*G[r4, 0, 0, r3, -1, x] - 
     9*G[r4, 0, 0, r3, 0, x] + 18*G[r4, 0, 0, r4, -1, x] - 
     9*G[r4, 0, 0, r4, 0, x] + G[1, zb]*(638365/1944 + (3521*Pi^2)/648 - 
       (431*Pi^4)/360 - (1628*Zeta[3])/3) + 
     G[0, 0, zb]*(5318/81 - (394*Pi^2)/27 - (302*Zeta[3])/3) + 
     G[1, 0, zb]*(-16681/27 + (383*Pi^2)/6 - (85*Zeta[3])/3) + 
     ((82*I)*G[0, -1, -1, x] - (41*I)*G[0, -1, 0, x] - 
       ((205*I)/2)*G[0, 0, -1, x] + ((205*I)/4)*G[0, 0, 0, x] + 
       ((123*I)/2)*G[0, r3, -1, x] - ((123*I)/4)*G[0, r3, 0, x] + 
       ((123*I)/2)*G[0, r4, -1, x] - ((123*I)/4)*G[0, r4, 0, x] + 
       zb^2*((-2*I)*G[0, -1, -1, x] + I*G[0, -1, 0, x] + 
         ((5*I)/2)*G[0, 0, -1, x] - ((5*I)/4)*G[0, 0, 0, x] - 
         ((3*I)/2)*G[0, r3, -1, x] + ((3*I)/4)*G[0, r3, 0, x] - 
         ((3*I)/2)*G[0, r4, -1, x] + ((3*I)/4)*G[0, r4, 0, x] + 
         ((3*I)/2)*Zeta[3]) + zb^3*((14*I)*G[0, -1, -1, x] - 
         (7*I)*G[0, -1, 0, x] - ((35*I)/2)*G[0, 0, -1, x] + 
         ((35*I)/4)*G[0, 0, 0, x] + ((21*I)/2)*G[0, r3, -1, x] - 
         ((21*I)/4)*G[0, r3, 0, x] + ((21*I)/2)*G[0, r4, -1, x] - 
         ((21*I)/4)*G[0, r4, 0, x] - ((21*I)/2)*Zeta[3]) + 
       zb*((-94*I)*G[0, -1, -1, x] + (47*I)*G[0, -1, 0, x] + 
         ((235*I)/2)*G[0, 0, -1, x] - ((235*I)/4)*G[0, 0, 0, x] - 
         ((141*I)/2)*G[0, r3, -1, x] + ((141*I)/4)*G[0, r3, 0, x] - 
         ((141*I)/2)*G[0, r4, -1, x] + ((141*I)/4)*G[0, r4, 0, x] + 
         ((141*I)/2)*Zeta[3]) - ((123*I)/2)*Zeta[3])/
      (Sqrt[1 - zb]*Sqrt[3 + zb]) - (2441*Zeta[3])/27 + (317*Pi^2*Zeta[3])/18 + 
     48*G[-1, 0, x]*Zeta[3] - 6*G[0, 0, x]*Zeta[3] - 18*G[r3, 0, x]*Zeta[3] - 
     18*G[r4, 0, x]*Zeta[3] + G[0, x]*(-1/10*Pi^4 + 18*Zeta[3]) + 
     G[1, 1, zb]*(136591/162 - (10325*Pi^2)/108 + (97*Zeta[3])/3) + 
     G[0, zb]*(-60305/1944 + (3643*Pi^2)/324 - (31*Pi^4)/24 + 
       (788*Zeta[3])/9) + G[0, 1, zb]*(-1327/18 + (457*Pi^2)/27 + 
       (394*Zeta[3])/3) + G[2, 1, zb]*(-442/3 + (95*Pi^2)/3 + 
       (530*Zeta[3])/3) + (-1103/54 - (629*Pi^2)/243 + (14*Pi^4)/45 + 
       (1261/81 - (124*Pi^2)/27)*G[0, 0, zb] + (-1234/81 + (148*Pi^2)/27)*
        G[0, 1, zb] + (520*G[0, 0, 0, zb])/27 - (100*G[0, 0, 1, zb])/27 - 
       (628*G[0, 1, 0, zb])/27 + (80*G[0, 1, 1, zb])/27 + 
       (184*G[0, 0, 0, 0, zb])/9 - (128*G[0, 0, 0, 1, zb])/9 - 
       (128*G[0, 0, 1, 0, zb])/9 + (16*G[0, 0, 1, 1, zb])/9 - 
       (64*G[0, 1, 0, 0, zb])/3 + (80*G[0, 1, 0, 1, zb])/9 + 
       (64*G[0, 1, 1, 0, zb])/9 + (152*G[0, 1, 1, 1, zb])/9 + 
       (1004*Zeta[3])/27 + G[0, zb]*(5525/486 - (284*Pi^2)/81 + 
         (64*Zeta[3])/3))/(-1 + zb) + zb*(360665/1944 + (6586*Pi^2)/81 - 
       (383*Pi^4)/81 - (8*Pi^4*G[-1, x])/5 + (3*Pi^4*G[r3, x])/5 + 
       (3*Pi^4*G[r4, x])/5 - (4*Pi^2*G[0, 0, -1, zb])/3 + 
       (8795/27 - (364*Pi^2)/9)*G[0, 0, 0, zb] + (-8653/27 + (122*Pi^2)/3)*
        G[0, 0, 1, zb] + (-10519/27 + (394*Pi^2)/9)*G[0, 1, 0, zb] + 
       (2824/9 - (119*Pi^2)/3)*G[0, 1, 1, zb] + (2*Pi^2*G[1, 0, -1, zb])/3 + 
       (-340 + (178*Pi^2)/9)*G[1, 0, 0, zb] + (9998/27 - (16*Pi^2)/3)*
        G[1, 0, 1, zb] + (10913/18 - (248*Pi^2)/9)*G[1, 1, 0, zb] + 
       (-40865/54 + (163*Pi^2)/9)*G[1, 1, 1, zb] + (1022/3 - 22*Pi^2)*
        G[1, 2, 1, zb] + (-378 + (70*Pi^2)/3)*G[2, 1, 0, zb] + 
       (1901/3 - 46*Pi^2)*G[2, 1, 1, zb] + (-856/3 + (86*Pi^2)/3)*
        G[2, 2, 1, zb] + 8*G[0, 0, -1, -1, x] - 4*G[0, 0, -1, 0, x] - 
       10*G[0, 0, 0, -1, x] + 5*G[0, 0, 0, 0, x] - (3370*G[0, 0, 0, 0, zb])/9 + 
       (2974*G[0, 0, 0, 1, zb])/9 + (3172*G[0, 0, 1, 0, zb])/9 - 
       (1298*G[0, 0, 1, 1, zb])/9 + 6*G[0, 0, r3, -1, x] - 
       3*G[0, 0, r3, 0, x] + 6*G[0, 0, r4, -1, x] - 3*G[0, 0, r4, 0, x] + 
       (1304*G[0, 1, 0, 0, zb])/3 - (2584*G[0, 1, 0, 1, zb])/9 - 
       (2756*G[0, 1, 1, 0, zb])/9 - (46*G[0, 1, 1, 1, zb])/3 - 
       (32*G[0, 1, 2, 1, zb])/3 + (2374*G[1, 0, 0, 0, zb])/3 - 
       (1576*G[1, 0, 0, 1, zb])/3 - (2278*G[1, 0, 1, 0, zb])/3 + 
       (872*G[1, 0, 1, 1, zb])/3 - (10810*G[1, 1, 0, 0, zb])/9 + 
       (7067*G[1, 1, 0, 1, zb])/9 + (11756*G[1, 1, 1, 0, zb])/9 - 
       (6460*G[1, 1, 1, 1, zb])/9 + (644*G[1, 1, 2, 1, zb])/3 - 
       304*G[1, 2, 1, 0, zb] + (1288*G[1, 2, 1, 1, zb])/3 - 
       (680*G[1, 2, 2, 1, zb])/3 + (812*G[2, 1, 0, 0, zb])/3 - 
       (896*G[2, 1, 0, 1, zb])/3 - 510*G[2, 1, 1, 0, zb] + 
       584*G[2, 1, 1, 1, zb] - (680*G[2, 1, 2, 1, zb])/3 + 
       296*G[2, 2, 1, 0, zb] - (1186*G[2, 2, 1, 1, zb])/3 + 
       212*G[2, 2, 2, 1, zb] + 128*G[-1, 0, 0, -1, -1, x] - 
       64*G[-1, 0, 0, -1, 0, x] - 160*G[-1, 0, 0, 0, -1, x] + 
       80*G[-1, 0, 0, 0, 0, x] + 96*G[-1, 0, 0, r3, -1, x] - 
       48*G[-1, 0, 0, r3, 0, x] + 96*G[-1, 0, 0, r4, -1, x] - 
       48*G[-1, 0, 0, r4, 0, x] + 16*G[0, 0, -1, 0, 1, zb] - 
       16*G[0, 0, 0, -1, -1, x] + 8*G[0, 0, 0, -1, 0, x] + 
       20*G[0, 0, 0, 0, -1, x] - 10*G[0, 0, 0, 0, 0, x] + 
       200*G[0, 0, 0, 0, 0, zb] - (596*G[0, 0, 0, 0, 1, zb])/3 - 
       (628*G[0, 0, 0, 1, 0, zb])/3 + (460*G[0, 0, 0, 1, 1, zb])/3 - 
       12*G[0, 0, 0, r3, -1, x] + 6*G[0, 0, 0, r3, 0, x] - 
       12*G[0, 0, 0, r4, -1, x] + 6*G[0, 0, 0, r4, 0, x] - 
       (664*G[0, 0, 1, 0, 0, zb])/3 + (596*G[0, 0, 1, 0, 1, zb])/3 + 
       (664*G[0, 0, 1, 1, 0, zb])/3 - (236*G[0, 0, 1, 1, 1, zb])/3 - 
       8*G[0, 0, 1, 2, 1, zb] - (704*G[0, 1, 0, 0, 0, zb])/3 + 
       (616*G[0, 1, 0, 0, 1, zb])/3 + (700*G[0, 1, 0, 1, 0, zb])/3 - 
       (508*G[0, 1, 0, 1, 1, zb])/3 + (644*G[0, 1, 1, 0, 0, zb])/3 - 
       170*G[0, 1, 1, 0, 1, zb] - (340*G[0, 1, 1, 1, 0, zb])/3 - 
       (28*G[0, 1, 1, 1, 1, zb])/3 + 16*G[0, 1, 1, 2, 1, zb] - 
       (40*G[0, 1, 2, 1, 0, zb])/3 - (40*G[0, 1, 2, 1, 1, zb])/3 - 
       (40*G[0, 1, 2, 2, 1, zb])/3 - 8*G[1, 0, -1, 0, 1, zb] - 
       (496*G[1, 0, 0, 0, 0, zb])/3 + (464*G[1, 0, 0, 0, 1, zb])/3 + 
       204*G[1, 0, 0, 1, 0, zb] - (772*G[1, 0, 0, 1, 1, zb])/3 + 
       (524*G[1, 0, 1, 0, 0, zb])/3 - (692*G[1, 0, 1, 0, 1, zb])/3 - 
       308*G[1, 0, 1, 1, 0, zb] + (1132*G[1, 0, 1, 1, 1, zb])/3 + 
       (56*G[1, 0, 1, 2, 1, zb])/3 + (728*G[1, 1, 0, 0, 0, zb])/3 - 
       (812*G[1, 1, 0, 0, 1, zb])/3 - (608*G[1, 1, 0, 1, 0, zb])/3 + 
       (964*G[1, 1, 0, 1, 1, zb])/3 - (784*G[1, 1, 1, 0, 0, zb])/3 + 
       (724*G[1, 1, 1, 0, 1, zb])/3 + (538*G[1, 1, 1, 1, 0, zb])/3 - 
       222*G[1, 1, 1, 1, 1, zb] + (512*G[1, 1, 1, 2, 1, zb])/3 - 
       (848*G[1, 1, 2, 1, 0, zb])/3 + 504*G[1, 1, 2, 1, 1, zb] - 
       368*G[1, 1, 2, 2, 1, zb] + (800*G[1, 2, 1, 0, 0, zb])/3 - 
       288*G[1, 2, 1, 0, 1, zb] - (1744*G[1, 2, 1, 1, 0, zb])/3 + 
       632*G[1, 2, 1, 1, 1, zb] - (992*G[1, 2, 1, 2, 1, zb])/3 + 
       (1264*G[1, 2, 2, 1, 0, zb])/3 - (1676*G[1, 2, 2, 1, 1, zb])/3 + 
       (1448*G[1, 2, 2, 2, 1, zb])/3 - 128*G[2, 1, 0, 0, 0, zb] + 
       96*G[2, 1, 0, 0, 1, zb] + 136*G[2, 1, 0, 1, 0, zb] - 
       96*G[2, 1, 0, 1, 1, zb] + 312*G[2, 1, 1, 0, 0, zb] - 
       228*G[2, 1, 1, 0, 1, zb] - 440*G[2, 1, 1, 1, 0, zb] + 
       316*G[2, 1, 1, 1, 1, zb] - 264*G[2, 1, 1, 2, 1, zb] + 
       456*G[2, 1, 2, 1, 0, zb] - 628*G[2, 1, 2, 1, 1, zb] + 
       400*G[2, 1, 2, 2, 1, zb] - 336*G[2, 2, 1, 0, 0, zb] + 
       376*G[2, 2, 1, 0, 1, zb] + 740*G[2, 2, 1, 1, 0, zb] - 
       804*G[2, 2, 1, 1, 1, zb] + 376*G[2, 2, 1, 2, 1, zb] - 
       552*G[2, 2, 2, 1, 0, zb] + 668*G[2, 2, 2, 1, 1, zb] - 
       480*G[2, 2, 2, 2, 1, zb] - 48*G[r3, 0, 0, -1, -1, x] + 
       24*G[r3, 0, 0, -1, 0, x] + 60*G[r3, 0, 0, 0, -1, x] - 
       30*G[r3, 0, 0, 0, 0, x] - 36*G[r3, 0, 0, r3, -1, x] + 
       18*G[r3, 0, 0, r3, 0, x] - 36*G[r3, 0, 0, r4, -1, x] + 
       18*G[r3, 0, 0, r4, 0, x] - 48*G[r4, 0, 0, -1, -1, x] + 
       24*G[r4, 0, 0, -1, 0, x] + 60*G[r4, 0, 0, 0, -1, x] - 
       30*G[r4, 0, 0, 0, 0, x] - 36*G[r4, 0, 0, r3, -1, x] + 
       18*G[r4, 0, 0, r3, 0, x] - 36*G[r4, 0, 0, r4, -1, x] + 
       18*G[r4, 0, 0, r4, 0, x] + G[0, zb]*(62495/972 - (9307*Pi^2)/162 + 
         (31*Pi^4)/12 - (3565*Zeta[3])/9) + G[0, 1, zb]*
        (1715/3 - (2531*Pi^2)/27 - (788*Zeta[3])/3) + 
       G[2, 1, zb]*(353 - (302*Pi^2)/9 - 212*Zeta[3]) + 
       G[1, 0, zb]*(35506/27 - (458*Pi^2)/3 - 134*Zeta[3]) + 
       G[0, x]*(Pi^4/5 - 6*Zeta[3]) + (4825*Zeta[3])/27 - 
       (317*Pi^2*Zeta[3])/9 - 96*G[-1, 0, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] + 
       36*G[r3, 0, x]*Zeta[3] + 36*G[r4, 0, x]*Zeta[3] + 
       G[1, 1, zb]*(-295589/162 + (11261*Pi^2)/54 + 190*Zeta[3]) + 
       G[0, 0, zb]*(-87065/162 + (2105*Pi^2)/27 + (604*Zeta[3])/3) + 
       G[1, zb]*(-607723/972 + (19183*Pi^2)/324 - (119*Pi^4)/180 + 
         1063*Zeta[3]) - 13*Zeta[5]) + (13*Zeta[5])/2 + 
     zb^2*(4511/648 - (46355*Pi^2)/486 + (1927*Pi^4)/405 + 
       (4*Pi^4*G[-1, x])/5 + (Pi^4*G[0, x])/5 - (3*Pi^4*G[r3, x])/5 - 
       (3*Pi^4*G[r4, x])/5 + (4*Pi^2*G[0, 0, -1, zb])/3 + 
       (-3211/9 + (364*Pi^2)/9)*G[0, 0, 0, zb] + (20983/54 - (122*Pi^2)/3)*
        G[0, 0, 1, zb] + (10991/27 - (394*Pi^2)/9)*G[0, 1, 0, zb] + 
       (-22069/54 + (119*Pi^2)/3)*G[0, 1, 1, zb] - (2*Pi^2*G[1, 0, -1, zb])/3 + 
       (12458/27 - (368*Pi^2)/9)*G[1, 0, 0, zb] + (-45661/108 + (98*Pi^2)/3)*
        G[1, 0, 1, zb] + (-5174/9 + (134*Pi^2)/3)*G[1, 1, 0, zb] + 
       (3059/6 - (310*Pi^2)/9)*G[1, 1, 1, zb] + (-289/3 + (82*Pi^2)/9)*
        G[1, 2, 1, zb] + (344/3 - (70*Pi^2)/9)*G[2, 1, 0, zb] + 
       (-1219/6 + (46*Pi^2)/3)*G[2, 1, 1, zb] + (289/3 - (86*Pi^2)/9)*
        G[2, 2, 1, zb] + (1160*G[0, 0, 0, 0, zb])/3 - (3089*G[0, 0, 0, 1, zb])/
        9 - (3425*G[0, 0, 1, 0, zb])/9 + (2014*G[0, 0, 1, 1, zb])/9 - 
       (1364*G[0, 1, 0, 0, zb])/3 + (2957*G[0, 1, 0, 1, zb])/9 + 
       (3604*G[0, 1, 1, 0, zb])/9 - (956*G[0, 1, 1, 1, zb])/9 - 
       (56*G[0, 1, 2, 1, zb])/3 - (5314*G[1, 0, 0, 0, zb])/9 + 
       (1271*G[1, 0, 0, 1, zb])/3 + (1739*G[1, 0, 1, 0, zb])/3 - 
       (874*G[1, 0, 1, 1, zb])/3 + (7070*G[1, 1, 0, 0, zb])/9 - 
       (4705*G[1, 1, 0, 1, zb])/9 - (7144*G[1, 1, 1, 0, zb])/9 + 
       370*G[1, 1, 1, 1, zb] - (146*G[1, 1, 2, 1, zb])/3 + 
       80*G[1, 2, 1, 0, zb] - (365*G[1, 2, 1, 1, zb])/3 + 
       66*G[1, 2, 2, 1, zb] - (208*G[2, 1, 0, 0, zb])/3 + 
       (220*G[2, 1, 0, 1, zb])/3 + 132*G[2, 1, 1, 0, zb] - 
       (454*G[2, 1, 1, 1, zb])/3 + (202*G[2, 1, 2, 1, zb])/3 - 
       80*G[2, 2, 1, 0, zb] + (365*G[2, 2, 1, 1, zb])/3 - 
       66*G[2, 2, 2, 1, zb] - 64*G[-1, 0, 0, -1, -1, x] + 
       32*G[-1, 0, 0, -1, 0, x] + 80*G[-1, 0, 0, 0, -1, x] - 
       40*G[-1, 0, 0, 0, 0, x] - 48*G[-1, 0, 0, r3, -1, x] + 
       24*G[-1, 0, 0, r3, 0, x] - 48*G[-1, 0, 0, r4, -1, x] + 
       24*G[-1, 0, 0, r4, 0, x] - 16*G[0, 0, -1, 0, 1, zb] - 
       16*G[0, 0, 0, -1, -1, x] + 8*G[0, 0, 0, -1, 0, x] + 
       20*G[0, 0, 0, 0, -1, x] - 10*G[0, 0, 0, 0, 0, x] - 
       200*G[0, 0, 0, 0, 0, zb] + (596*G[0, 0, 0, 0, 1, zb])/3 + 
       (628*G[0, 0, 0, 1, 0, zb])/3 - (460*G[0, 0, 0, 1, 1, zb])/3 - 
       12*G[0, 0, 0, r3, -1, x] + 6*G[0, 0, 0, r3, 0, x] - 
       12*G[0, 0, 0, r4, -1, x] + 6*G[0, 0, 0, r4, 0, x] + 
       (664*G[0, 0, 1, 0, 0, zb])/3 - (596*G[0, 0, 1, 0, 1, zb])/3 - 
       (664*G[0, 0, 1, 1, 0, zb])/3 + (236*G[0, 0, 1, 1, 1, zb])/3 + 
       8*G[0, 0, 1, 2, 1, zb] + (704*G[0, 1, 0, 0, 0, zb])/3 - 
       (616*G[0, 1, 0, 0, 1, zb])/3 - (700*G[0, 1, 0, 1, 0, zb])/3 + 
       (508*G[0, 1, 0, 1, 1, zb])/3 - (644*G[0, 1, 1, 0, 0, zb])/3 + 
       170*G[0, 1, 1, 0, 1, zb] + (340*G[0, 1, 1, 1, 0, zb])/3 + 
       (28*G[0, 1, 1, 1, 1, zb])/3 - 16*G[0, 1, 1, 2, 1, zb] + 
       (40*G[0, 1, 2, 1, 0, zb])/3 + (40*G[0, 1, 2, 1, 1, zb])/3 + 
       (40*G[0, 1, 2, 2, 1, zb])/3 + 8*G[1, 0, -1, 0, 1, zb] + 
       240*G[1, 0, 0, 0, 0, zb] - (596*G[1, 0, 0, 0, 1, zb])/3 - 
       (704*G[1, 0, 0, 1, 0, zb])/3 + (524*G[1, 0, 0, 1, 1, zb])/3 - 
       (740*G[1, 0, 1, 0, 0, zb])/3 + 224*G[1, 0, 1, 0, 1, zb] + 
       240*G[1, 0, 1, 1, 0, zb] - 184*G[1, 0, 1, 1, 1, zb] - 
       (8*G[1, 0, 1, 2, 1, zb])/3 - 296*G[1, 1, 0, 0, 0, zb] + 
       (736*G[1, 1, 0, 0, 1, zb])/3 + (716*G[1, 1, 0, 1, 0, zb])/3 - 
       (604*G[1, 1, 0, 1, 1, zb])/3 + (872*G[1, 1, 1, 0, 0, zb])/3 - 
       (704*G[1, 1, 1, 0, 1, zb])/3 - 152*G[1, 1, 1, 1, 0, zb] + 
       104*G[1, 1, 1, 1, 1, zb] - 80*G[1, 1, 1, 2, 1, zb] + 
       (368*G[1, 1, 2, 1, 0, zb])/3 - (632*G[1, 1, 2, 1, 1, zb])/3 + 
       (416*G[1, 1, 2, 2, 1, zb])/3 - 112*G[1, 2, 1, 0, 0, zb] + 
       (376*G[1, 2, 1, 0, 1, zb])/3 + (716*G[1, 2, 1, 1, 0, zb])/3 - 
       260*G[1, 2, 1, 1, 1, zb] + 128*G[1, 2, 1, 2, 1, zb] - 
       168*G[1, 2, 2, 1, 0, zb] + (632*G[1, 2, 2, 1, 1, zb])/3 - 
       (536*G[1, 2, 2, 2, 1, zb])/3 + (128*G[2, 1, 0, 0, 0, zb])/3 - 
       32*G[2, 1, 0, 0, 1, zb] - (136*G[2, 1, 0, 1, 0, zb])/3 + 
       32*G[2, 1, 0, 1, 1, zb] - 104*G[2, 1, 1, 0, 0, zb] + 
       76*G[2, 1, 1, 0, 1, zb] + (440*G[2, 1, 1, 1, 0, zb])/3 - 
       (316*G[2, 1, 1, 1, 1, zb])/3 + 88*G[2, 1, 1, 2, 1, zb] - 
       152*G[2, 1, 2, 1, 0, zb] + (628*G[2, 1, 2, 1, 1, zb])/3 - 
       (400*G[2, 1, 2, 2, 1, zb])/3 + 112*G[2, 2, 1, 0, 0, zb] - 
       (376*G[2, 2, 1, 0, 1, zb])/3 - (740*G[2, 2, 1, 1, 0, zb])/3 + 
       268*G[2, 2, 1, 1, 1, zb] - (376*G[2, 2, 1, 2, 1, zb])/3 + 
       184*G[2, 2, 2, 1, 0, zb] - (668*G[2, 2, 2, 1, 1, zb])/3 + 
       160*G[2, 2, 2, 2, 1, zb] + 48*G[r3, 0, 0, -1, -1, x] - 
       24*G[r3, 0, 0, -1, 0, x] - 60*G[r3, 0, 0, 0, -1, x] + 
       30*G[r3, 0, 0, 0, 0, x] + 36*G[r3, 0, 0, r3, -1, x] - 
       18*G[r3, 0, 0, r3, 0, x] + 36*G[r3, 0, 0, r4, -1, x] - 
       18*G[r3, 0, 0, r4, 0, x] + 48*G[r4, 0, 0, -1, -1, x] - 
       24*G[r4, 0, 0, -1, 0, x] - 60*G[r4, 0, 0, 0, -1, x] + 
       30*G[r4, 0, 0, 0, 0, x] + 36*G[r4, 0, 0, r3, -1, x] - 
       18*G[r4, 0, 0, r3, 0, x] + 36*G[r4, 0, 0, r4, -1, x] - 
       18*G[r4, 0, 0, r4, 0, x] + G[1, zb]*(3827/9 - (50881*Pi^2)/648 + 
         (1247*Pi^4)/540 - (2009*Zeta[3])/3) + G[1, 1, zb]*
        (6257/6 - (3608*Pi^2)/27 - (760*Zeta[3])/3) + 
       G[0, 0, zb]*(9463/18 - (2125*Pi^2)/27 - (604*Zeta[3])/3) - 
       (910*Zeta[3])/3 + (317*Pi^2*Zeta[3])/9 + 48*G[-1, 0, x]*Zeta[3] + 
       12*G[0, 0, x]*Zeta[3] - 36*G[r3, 0, x]*Zeta[3] - 
       36*G[r4, 0, x]*Zeta[3] + G[2, 1, zb]*(-141 + (82*Pi^2)/9 + 
         (212*Zeta[3])/3) + G[1, 0, zb]*(-132353/162 + (973*Pi^2)/9 + 
         (644*Zeta[3])/3) + G[0, 1, zb]*(-93835/162 + (2482*Pi^2)/27 + 
         (788*Zeta[3])/3) + G[0, zb]*(-1207/6 + (5377*Pi^2)/81 - (31*Pi^4)/12 + 
         (3739*Zeta[3])/9) + 21*Zeta[5])) + 
   ((69/8 - (23*Pi^2)/6 - 6*G[0, zb] + (33*G[1, zb])/4 + 16*G[0, 0, zb] - 
       14*G[0, 1, zb] - 21*G[1, 0, zb] + zb*(-85/2 + (23*Pi^2)/3 + 
         29*G[0, zb] - 36*G[1, zb] - 32*G[0, 0, zb] + 28*G[0, 1, zb] + 
         42*G[1, 0, zb] - 43*G[1, 1, zb]) + (43*G[1, 1, zb])/2 + 
       zb^2*(237/4 - (23*Pi^2)/3 - 39*G[0, zb] + 39*G[1, zb] + 32*G[0, 0, zb] - 
         28*G[0, 1, zb] - 32*G[1, 0, zb] + 28*G[1, 1, zb]))*plusL[2, t/mu2] + 
     (-3 + 6*G[0, zb] + zb^2*(-16 + 12*G[0, zb] - 12*G[1, zb]) - 8*G[1, zb] + 
       zb*(12 - 12*G[0, zb] + 16*G[1, zb]))*plusL[3, t/mu2] + 
     (5/2 - 5*zb + 5*zb^2)*plusL[4, t/mu2] + plusL[1, t/mu2]*
      (-73/8 + (11*Pi^2)/4 + (53/4 - 6*Pi^2)*G[0, zb] + 
       (-61/2 + (47*Pi^2)/6)*G[1, zb] - 9*G[0, 0, zb] + 6*G[0, 1, zb] + 
       (33*G[1, 0, zb])/2 - 48*G[1, 1, zb] + 40*G[2, 1, zb] + 
       34*G[0, 0, 0, zb] - 24*G[0, 0, 1, zb] - 32*G[0, 1, 0, zb] + 
       14*G[0, 1, 1, zb] - 44*G[1, 0, 0, zb] + 34*G[1, 0, 1, zb] + 
       47*G[1, 1, 0, zb] - 40*G[1, 1, 1, zb] + 28*G[1, 2, 1, zb] + 
       20*G[2, 1, 1, zb] - 40*G[2, 2, 1, zb] + 
       zb*(66 - (34*Pi^2)/3 + (-71 + 12*Pi^2)*G[0, zb] + (105 - (47*Pi^2)/3)*
          G[1, zb] + 56*G[0, 0, zb] - 42*G[0, 1, zb] - 72*G[1, 0, zb] + 
         112*G[1, 1, zb] - 44*G[2, 1, zb] - 68*G[0, 0, 0, zb] + 
         48*G[0, 0, 1, zb] + 64*G[0, 1, 0, zb] - 28*G[0, 1, 1, zb] + 
         88*G[1, 0, 0, zb] - 68*G[1, 0, 1, zb] - 94*G[1, 1, 0, zb] + 
         72*G[1, 1, 1, zb] - 40*G[1, 2, 1, zb] - 24*G[2, 1, 1, zb] + 
         48*G[2, 2, 1, zb] - 80*Zeta[3]) + 40*Zeta[3] + 
       zb^2*(-97 + 15*Pi^2 + (197/2 - 12*Pi^2)*G[0, zb] + 
         (-197/2 + 12*Pi^2)*G[1, zb] - 76*G[0, 0, zb] + 62*G[0, 1, zb] + 
         76*G[1, 0, zb] - 74*G[1, 1, zb] + 12*G[2, 1, zb] + 68*G[0, 0, 0, zb] - 
         48*G[0, 0, 1, zb] - 64*G[0, 1, 0, zb] + 28*G[0, 1, 1, zb] - 
         68*G[1, 0, 0, zb] + 48*G[1, 0, 1, zb] + 64*G[1, 1, 0, zb] - 
         36*G[1, 1, 1, zb] + 16*G[1, 2, 1, zb] + 8*G[2, 1, 1, zb] - 
         16*G[2, 2, 1, zb] + 80*Zeta[3])) + plusL[0, t/mu2]*
      (125/32 - (71*Pi^2)/24 + (29*Pi^4)/60 + (57/4 - (17*Pi^2)/3)*
        G[0, 0, zb] + (-53/4 + (19*Pi^2)/3)*G[0, 1, zb] + 
       (-47/2 + (13*Pi^2)/2)*G[1, 0, zb] + (509/4 - (47*Pi^2)/6)*G[1, 1, zb] + 
       (-132 - (5*Pi^2)/3)*G[2, 1, zb] - 9*G[0, 0, 0, zb] + 3*G[0, 0, 1, zb] + 
       6*G[0, 1, 0, zb] + (31*G[1, 0, 0, zb])/2 - (25*G[1, 0, 1, zb])/2 - 
       47*G[1, 1, 0, zb] + (463*G[1, 1, 1, zb])/4 - 80*G[1, 2, 1, zb] + 
       40*G[2, 1, 0, zb] - 152*G[2, 1, 1, zb] + 104*G[2, 2, 1, zb] + 
       40*G[0, 0, 0, 0, zb] - 34*G[0, 0, 0, 1, zb] - 38*G[0, 0, 1, 0, zb] + 
       34*G[0, 0, 1, 1, zb] - 42*G[0, 1, 0, 0, zb] + 32*G[0, 1, 0, 1, zb] + 
       34*G[0, 1, 1, 0, zb] - 10*G[0, 1, 1, 1, zb] + 4*G[0, 1, 2, 1, zb] - 
       51*G[1, 0, 0, 0, zb] + 44*G[1, 0, 0, 1, zb] + 50*G[1, 0, 1, 0, zb] - 
       43*G[1, 0, 1, 1, zb] + 60*G[1, 1, 0, 0, zb] - 47*G[1, 1, 0, 1, zb] - 
       68*G[1, 1, 1, 0, zb] + (97*G[1, 1, 1, 1, zb])/2 - 52*G[1, 1, 2, 1, zb] + 
       28*G[1, 2, 1, 0, zb] - 88*G[1, 2, 1, 1, zb] + 36*G[1, 2, 2, 1, zb] + 
       20*G[2, 1, 1, 0, zb] - 40*G[2, 1, 1, 1, zb] + 60*G[2, 1, 2, 1, zb] - 
       40*G[2, 2, 1, 0, zb] + 120*G[2, 2, 1, 1, zb] - 40*G[2, 2, 2, 1, zb] + 
       G[1, zb]*(261/4 - (5*Pi^2)/12 - 37*Zeta[3]) - (57*Zeta[3])/2 + 
       G[0, zb]*(-73/8 + (9*Pi^2)/4 + 34*Zeta[3]) + 
       zb^2*(839/16 - (62*Pi^2)/3 + (29*Pi^4)/30 + (221/2 - (34*Pi^2)/3)*
          G[0, 0, zb] + (-191/2 + (38*Pi^2)/3)*G[0, 1, zb] + 
         (-221/2 + (34*Pi^2)/3)*G[1, 0, zb] + (243/2 - 12*Pi^2)*G[1, 1, zb] + 
         (-26 - (2*Pi^2)/3)*G[2, 1, zb] - 87*G[0, 0, 0, zb] + 
         68*G[0, 0, 1, zb] + 80*G[0, 1, 0, zb] - 51*G[0, 1, 1, zb] + 
         87*G[1, 0, 0, zb] - 68*G[1, 0, 1, zb] - 92*G[1, 1, 0, zb] + 
         95*G[1, 1, 1, zb] - 28*G[1, 2, 1, zb] + 12*G[2, 1, 0, zb] - 
         44*G[2, 1, 1, zb] + 28*G[2, 2, 1, zb] + 80*G[0, 0, 0, 0, zb] - 
         68*G[0, 0, 0, 1, zb] - 76*G[0, 0, 1, 0, zb] + 68*G[0, 0, 1, 1, zb] - 
         84*G[0, 1, 0, 0, zb] + 64*G[0, 1, 0, 1, zb] + 68*G[0, 1, 1, 0, zb] - 
         20*G[0, 1, 1, 1, zb] + 8*G[0, 1, 2, 1, zb] - 80*G[1, 0, 0, 0, zb] + 
         68*G[1, 0, 0, 1, zb] + 76*G[1, 0, 1, 0, zb] - 68*G[1, 0, 1, 1, zb] + 
         84*G[1, 1, 0, 0, zb] - 64*G[1, 1, 0, 1, zb] - 76*G[1, 1, 1, 0, zb] + 
         36*G[1, 1, 1, 1, zb] - 32*G[1, 1, 2, 1, zb] + 16*G[1, 2, 1, 0, zb] - 
         48*G[1, 2, 1, 1, zb] + 16*G[1, 2, 2, 1, zb] + 8*G[2, 1, 1, 0, zb] - 
         16*G[2, 1, 1, 1, zb] + 24*G[2, 1, 2, 1, zb] - 16*G[2, 2, 1, 0, zb] + 
         48*G[2, 2, 1, 1, zb] - 16*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(102 - (41*Pi^2)/3 - 68*Zeta[3]) - 104*Zeta[3] + 
         G[0, zb]*(-102 + (41*Pi^2)/3 + 68*Zeta[3])) + 
       zb*(-475/16 + (217*Pi^2)/12 - (29*Pi^4)/30 + (-82 + (34*Pi^2)/3)*
          G[0, 0, zb] + (67 - (38*Pi^2)/3)*G[0, 1, zb] + (217/2 - (43*Pi^2)/3)*
          G[1, 0, zb] + (-945/4 + 17*Pi^2)*G[1, 1, zb] + 
         (116 + 2*Pi^2)*G[2, 1, zb] + 65*G[0, 0, 0, zb] - 48*G[0, 0, 1, zb] - 
         56*G[0, 1, 0, zb] + 33*G[0, 1, 1, zb] - 79*G[1, 0, 0, zb] + 
         66*G[1, 0, 1, zb] + 124*G[1, 1, 0, zb] - 211*G[1, 1, 1, zb] + 
         84*G[1, 2, 1, zb] - 44*G[2, 1, 0, zb] + 164*G[2, 1, 1, zb] - 
         108*G[2, 2, 1, zb] - 80*G[0, 0, 0, 0, zb] + 68*G[0, 0, 0, 1, zb] + 
         76*G[0, 0, 1, 0, zb] - 68*G[0, 0, 1, 1, zb] + 84*G[0, 1, 0, 0, zb] - 
         64*G[0, 1, 0, 1, zb] - 68*G[0, 1, 1, 0, zb] + 20*G[0, 1, 1, 1, zb] - 
         8*G[0, 1, 2, 1, zb] + 102*G[1, 0, 0, 0, zb] - 88*G[1, 0, 0, 1, zb] - 
         100*G[1, 0, 1, 0, zb] + 94*G[1, 0, 1, 1, zb] - 120*G[1, 1, 0, 0, zb] + 
         94*G[1, 1, 0, 1, zb] + 128*G[1, 1, 1, 0, zb] - 81*G[1, 1, 1, 1, zb] + 
         72*G[1, 1, 2, 1, zb] - 40*G[1, 2, 1, 0, zb] + 120*G[1, 2, 1, 1, zb] - 
         40*G[1, 2, 2, 1, zb] - 24*G[2, 1, 1, 0, zb] + 48*G[2, 1, 1, 1, zb] - 
         72*G[2, 1, 2, 1, zb] + 48*G[2, 2, 1, 0, zb] - 144*G[2, 2, 1, 1, zb] + 
         48*G[2, 2, 2, 1, zb] + G[0, zb]*(84 - 12*Pi^2 - 68*Zeta[3]) + 
         98*Zeta[3] + G[1, zb]*(-297/2 + 11*Pi^2 + 86*Zeta[3]))) + 
     delta[t]*(-487/192 + (251*Pi^2)/144 + (53*Pi^4)/180 + G[1, 1, zb]/zb + 
       (Pi^2*G[0, 0, -1, zb])/3 + (235/12 - (115*Pi^2)/18)*G[0, 0, 0, zb] + 
       (-41/4 + (59*Pi^2)/9)*G[0, 0, 1, zb] + (-227/12 + (64*Pi^2)/9)*
        G[0, 1, 0, zb] + (163/12 - (139*Pi^2)/18)*G[0, 1, 1, zb] - 
       (Pi^2*G[1, 0, -1, zb])/3 + (-39/2 + (41*Pi^2)/6)*G[1, 0, 0, zb] + 
       (71/4 - (145*Pi^2)/18)*G[1, 0, 1, zb] + (1379/12 - (67*Pi^2)/9)*
        G[1, 1, 0, zb] + (-5333/24 + (407*Pi^2)/36)*G[1, 1, 1, zb] + 
       (467/3 - (47*Pi^2)/9)*G[1, 2, 1, zb] + (-132 - (5*Pi^2)/3)*
        G[2, 1, 0, zb] + (952/3 - (5*Pi^2)/9)*G[2, 1, 1, zb] + 
       (-548/3 + (65*Pi^2)/9)*G[2, 2, 1, zb] - 24*G[0, 0, -1, -1, x] + 
       12*G[0, 0, -1, 0, x] + 30*G[0, 0, 0, -1, x] - 15*G[0, 0, 0, 0, x] - 
       (23*G[0, 0, 0, 0, zb])/2 + 4*G[0, 0, 0, 1, zb] + 9*G[0, 0, 1, 0, zb] - 
       2*G[0, 0, 1, 1, zb] - 18*G[0, 0, r3, -1, x] + 9*G[0, 0, r3, 0, x] - 
       18*G[0, 0, r4, -1, x] + 9*G[0, 0, r4, 0, x] + 8*G[0, 1, 0, 0, zb] - 
       2*G[0, 1, 0, 1, zb] - 8*G[0, 1, 1, 0, zb] + G[0, 1, 1, 1, zb] + 
       4*G[0, 1, 2, 1, zb] + (49*G[1, 0, 0, 0, zb])/3 - 
       (29*G[1, 0, 0, 1, zb])/2 - (13*G[1, 0, 1, 0, zb])/2 + 
       (203*G[1, 0, 1, 1, zb])/6 - (127*G[1, 1, 0, 0, zb])/3 + 
       (118*G[1, 1, 0, 1, zb])/3 + (377*G[1, 1, 1, 0, zb])/4 - 
       (713*G[1, 1, 1, 1, zb])/4 + (310*G[1, 1, 2, 1, zb])/3 - 
       80*G[1, 2, 1, 0, zb] + (680*G[1, 2, 1, 1, zb])/3 - 
       (352*G[1, 2, 2, 1, zb])/3 + 40*G[2, 1, 0, 0, zb] - 
       40*G[2, 1, 0, 1, zb] - 152*G[2, 1, 1, 0, zb] + (770*G[2, 1, 1, 1, zb])/
        3 - (376*G[2, 1, 2, 1, zb])/3 + 104*G[2, 2, 1, 0, zb] - 
       (812*G[2, 2, 1, 1, zb])/3 + 144*G[2, 2, 2, 1, zb] - 
       4*G[0, 0, -1, 0, 1, zb] + 50*G[0, 0, 0, 0, 0, zb] - 
       (134*G[0, 0, 0, 0, 1, zb])/3 - (130*G[0, 0, 0, 1, 0, zb])/3 + 
       40*G[0, 0, 0, 1, 1, zb] - (166*G[0, 0, 1, 0, 0, zb])/3 + 
       (134*G[0, 0, 1, 0, 1, zb])/3 + (136*G[0, 0, 1, 1, 0, zb])/3 - 
       (178*G[0, 0, 1, 1, 1, zb])/3 - (4*G[0, 0, 1, 2, 1, zb])/3 - 
       (176*G[0, 1, 0, 0, 0, zb])/3 + (154*G[0, 1, 0, 0, 1, zb])/3 + 
       46*G[0, 1, 0, 1, 0, zb] - (110*G[0, 1, 0, 1, 1, zb])/3 + 
       62*G[0, 1, 1, 0, 0, zb] - (146*G[0, 1, 1, 0, 1, zb])/3 - 
       38*G[0, 1, 1, 1, 0, zb] + (44*G[0, 1, 1, 1, 1, zb])/3 - 
       (20*G[0, 1, 1, 2, 1, zb])/3 + 4*G[0, 1, 2, 1, 0, zb] - 
       (4*G[0, 1, 2, 1, 1, zb])/3 + 4*G[0, 1, 2, 2, 1, zb] + 
       4*G[1, 0, -1, 0, 1, zb] - (187*G[1, 0, 0, 0, 0, zb])/3 + 
       (179*G[1, 0, 0, 0, 1, zb])/3 + (163*G[1, 0, 0, 1, 0, zb])/3 - 
       (101*G[1, 0, 0, 1, 1, zb])/3 + 69*G[1, 0, 1, 0, 0, zb] - 
       (176*G[1, 0, 1, 0, 1, zb])/3 - (157*G[1, 0, 1, 1, 0, zb])/3 + 
       (215*G[1, 0, 1, 1, 1, zb])/3 - (28*G[1, 0, 1, 2, 1, zb])/3 + 
       81*G[1, 1, 0, 0, 0, zb] - (218*G[1, 1, 0, 0, 1, zb])/3 - 
       (200*G[1, 1, 0, 1, 0, zb])/3 + (274*G[1, 1, 0, 1, 1, zb])/3 - 
       105*G[1, 1, 1, 0, 0, zb] + 84*G[1, 1, 1, 0, 1, zb] + 
       (187*G[1, 1, 1, 1, 0, zb])/2 - (379*G[1, 1, 1, 1, 1, zb])/6 + 
       (220*G[1, 1, 1, 2, 1, zb])/3 - 52*G[1, 1, 2, 1, 0, zb] + 
       (370*G[1, 1, 2, 1, 1, zb])/3 - 48*G[1, 1, 2, 2, 1, zb] + 
       28*G[1, 2, 1, 0, 0, zb] - 28*G[1, 2, 1, 0, 1, zb] - 
       88*G[1, 2, 1, 1, 0, zb] + (430*G[1, 2, 1, 1, 1, zb])/3 - 
       28*G[1, 2, 1, 2, 1, zb] + 36*G[1, 2, 2, 1, 0, zb] - 
       (292*G[1, 2, 2, 1, 1, zb])/3 + (28*G[1, 2, 2, 2, 1, zb])/3 - 
       (220*G[2, 1, 0, 1, 1, zb])/3 + 20*G[2, 1, 1, 0, 0, zb] - 
       20*G[2, 1, 1, 0, 1, zb] - 40*G[2, 1, 1, 1, 0, zb] + 
       (170*G[2, 1, 1, 1, 1, zb])/3 - (220*G[2, 1, 1, 2, 1, zb])/3 + 
       60*G[2, 1, 2, 1, 0, zb] - 160*G[2, 1, 2, 1, 1, zb] + 
       (140*G[2, 1, 2, 2, 1, zb])/3 - 40*G[2, 2, 1, 0, 0, zb] + 
       40*G[2, 2, 1, 0, 1, zb] + 120*G[2, 2, 1, 1, 0, zb] - 
       200*G[2, 2, 1, 1, 1, zb] + (100*G[2, 2, 1, 2, 1, zb])/3 - 
       40*G[2, 2, 2, 1, 0, zb] + 120*G[2, 2, 2, 1, 1, zb] - 
       (40*G[2, 2, 2, 2, 1, zb])/3 + G[0, 1, zb]*(359/24 - (13*Pi^2)/12 - 
         44*Zeta[3]) + G[1, 0, zb]*(223/12 - (61*Pi^2)/36 - (110*Zeta[3])/3) + 
       G[0, zb]*(695/96 - (239*Pi^2)/72 + Pi^4/3 - (37*Zeta[3])/2) + 
       ((42*I)*G[0, -1, -1, x] - (21*I)*G[0, -1, 0, x] - 
         ((105*I)/2)*G[0, 0, -1, x] + ((105*I)/4)*G[0, 0, 0, x] + 
         ((63*I)/2)*G[0, r3, -1, x] - ((63*I)/4)*G[0, r3, 0, x] + 
         ((63*I)/2)*G[0, r4, -1, x] - ((63*I)/4)*G[0, r4, 0, x] + 
         zb^2*((6*I)*G[0, -1, -1, x] - (3*I)*G[0, -1, 0, x] - 
           ((15*I)/2)*G[0, 0, -1, x] + ((15*I)/4)*G[0, 0, 0, x] + 
           ((9*I)/2)*G[0, r3, -1, x] - ((9*I)/4)*G[0, r3, 0, x] + 
           ((9*I)/2)*G[0, r4, -1, x] - ((9*I)/4)*G[0, r4, 0, x] - 
           ((9*I)/2)*Zeta[3]) + zb^3*((10*I)*G[0, -1, -1, x] - 
           (5*I)*G[0, -1, 0, x] - ((25*I)/2)*G[0, 0, -1, x] + 
           ((25*I)/4)*G[0, 0, 0, x] + ((15*I)/2)*G[0, r3, -1, x] - 
           ((15*I)/4)*G[0, r3, 0, x] + ((15*I)/2)*G[0, r4, -1, x] - 
           ((15*I)/4)*G[0, r4, 0, x] - ((15*I)/2)*Zeta[3]) + 
         zb*((-58*I)*G[0, -1, -1, x] + (29*I)*G[0, -1, 0, x] + 
           ((145*I)/2)*G[0, 0, -1, x] - ((145*I)/4)*G[0, 0, 0, x] - 
           ((87*I)/2)*G[0, r3, -1, x] + ((87*I)/4)*G[0, r3, 0, x] - 
           ((87*I)/2)*G[0, r4, -1, x] + ((87*I)/4)*G[0, r4, 0, x] + 
           ((87*I)/2)*Zeta[3]) - ((63*I)/2)*Zeta[3])/(Sqrt[1 - zb]*
         Sqrt[3 + zb]) + (164*Zeta[3])/3 - (86*Pi^2*Zeta[3])/9 + 
       18*G[0, x]*Zeta[3] + G[1, zb]*(-9727/96 + (17*Pi^2)/36 - 
         (221*Pi^4)/540 + (11*Zeta[3])/6) + G[2, 1, zb]*(856/3 - (19*Pi^2)/9 + 
         (70*Zeta[3])/3) + G[1, 1, zb]*(-213 + (139*Pi^2)/72 + 28*Zeta[3]) + 
       G[0, 0, zb]*(-337/24 + (29*Pi^2)/12 + 42*Zeta[3]) + 
       zb^2*(-1031/24 + (1643*Pi^2)/72 - (59*Pi^4)/108 + 
         (2*Pi^2*G[0, 0, -1, zb])/3 + (293/2 - (115*Pi^2)/9)*G[0, 0, 0, zb] + 
         (-335/3 + (118*Pi^2)/9)*G[0, 0, 1, zb] + (-277/2 + (128*Pi^2)/9)*
          G[0, 1, 0, zb] + (487/6 - (139*Pi^2)/9)*G[0, 1, 1, zb] - 
         (2*Pi^2*G[1, 0, -1, zb])/3 + (-293/2 + 13*Pi^2)*G[1, 0, 0, zb] + 
         (1295/12 - (118*Pi^2)/9)*G[1, 0, 1, zb] + (329/2 - (124*Pi^2)/9)*
          G[1, 1, 0, zb] + (-319/2 + (47*Pi^2)/3)*G[1, 1, 1, zb] + 
         (25 - (26*Pi^2)/9)*G[1, 2, 1, zb] + (-26 - (2*Pi^2)/3)*
          G[2, 1, 0, zb] + (455/6 - (2*Pi^2)/9)*G[2, 1, 1, zb] + 
         (-25 + (26*Pi^2)/9)*G[2, 2, 1, zb] - (332*G[0, 0, 0, 0, zb])/3 + 
         (286*G[0, 0, 0, 1, zb])/3 + (275*G[0, 0, 1, 0, zb])/3 - 
         (229*G[0, 0, 1, 1, zb])/3 + 113*G[0, 1, 0, 0, zb] - 
         77*G[0, 1, 0, 1, zb] - (283*G[0, 1, 1, 0, zb])/3 + 
         60*G[0, 1, 1, 1, zb] - (8*G[0, 1, 2, 1, zb])/3 + 
         (332*G[1, 0, 0, 0, zb])/3 - (286*G[1, 0, 0, 1, zb])/3 - 
         (275*G[1, 0, 1, 0, zb])/3 + (229*G[1, 0, 1, 1, zb])/3 - 
         125*G[1, 1, 0, 0, zb] + 89*G[1, 1, 0, 1, zb] + (415*G[1, 1, 1, 0, zb])/
          3 - (418*G[1, 1, 1, 1, zb])/3 + (106*G[1, 1, 2, 1, zb])/3 - 
         28*G[1, 2, 1, 0, zb] + (229*G[1, 2, 1, 1, zb])/3 - 
         30*G[1, 2, 2, 1, zb] + 12*G[2, 1, 0, 0, zb] - 12*G[2, 1, 0, 1, zb] - 
         44*G[2, 1, 1, 0, zb] + (238*G[2, 1, 1, 1, zb])/3 - 
         (98*G[2, 1, 2, 1, zb])/3 + 28*G[2, 2, 1, 0, zb] - 
         (229*G[2, 2, 1, 1, zb])/3 + 30*G[2, 2, 2, 1, zb] - 
         8*G[0, 0, -1, 0, 1, zb] + 100*G[0, 0, 0, 0, 0, zb] - 
         (268*G[0, 0, 0, 0, 1, zb])/3 - (260*G[0, 0, 0, 1, 0, zb])/3 + 
         80*G[0, 0, 0, 1, 1, zb] - (332*G[0, 0, 1, 0, 0, zb])/3 + 
         (268*G[0, 0, 1, 0, 1, zb])/3 + (272*G[0, 0, 1, 1, 0, zb])/3 - 
         (356*G[0, 0, 1, 1, 1, zb])/3 - (8*G[0, 0, 1, 2, 1, zb])/3 - 
         (352*G[0, 1, 0, 0, 0, zb])/3 + (308*G[0, 1, 0, 0, 1, zb])/3 + 
         92*G[0, 1, 0, 1, 0, zb] - (220*G[0, 1, 0, 1, 1, zb])/3 + 
         124*G[0, 1, 1, 0, 0, zb] - (292*G[0, 1, 1, 0, 1, zb])/3 - 
         76*G[0, 1, 1, 1, 0, zb] + (88*G[0, 1, 1, 1, 1, zb])/3 - 
         (40*G[0, 1, 1, 2, 1, zb])/3 + 8*G[0, 1, 2, 1, 0, zb] - 
         (8*G[0, 1, 2, 1, 1, zb])/3 + 8*G[0, 1, 2, 2, 1, zb] + 
         8*G[1, 0, -1, 0, 1, zb] - 100*G[1, 0, 0, 0, 0, zb] + 
         (272*G[1, 0, 0, 0, 1, zb])/3 + (260*G[1, 0, 0, 1, 0, zb])/3 - 
         (236*G[1, 0, 0, 1, 1, zb])/3 + (328*G[1, 0, 1, 0, 0, zb])/3 - 
         (268*G[1, 0, 1, 0, 1, zb])/3 - 92*G[1, 0, 1, 1, 0, zb] + 
         (356*G[1, 0, 1, 1, 1, zb])/3 + (8*G[1, 0, 1, 2, 1, zb])/3 + 
         (352*G[1, 1, 0, 0, 0, zb])/3 - 104*G[1, 1, 0, 0, 1, zb] - 
         92*G[1, 1, 0, 1, 0, zb] + (304*G[1, 1, 0, 1, 1, zb])/3 - 
         (392*G[1, 1, 1, 0, 0, zb])/3 + (316*G[1, 1, 1, 0, 1, zb])/3 + 
         (280*G[1, 1, 1, 1, 0, zb])/3 - 52*G[1, 1, 1, 1, 1, zb] + 
         (128*G[1, 1, 1, 2, 1, zb])/3 - 32*G[1, 1, 2, 1, 0, zb] + 
         (200*G[1, 1, 2, 1, 1, zb])/3 - (80*G[1, 1, 2, 2, 1, zb])/3 + 
         16*G[1, 2, 1, 0, 0, zb] - 16*G[1, 2, 1, 0, 1, zb] - 
         48*G[1, 2, 1, 1, 0, zb] + 80*G[1, 2, 1, 1, 1, zb] - 
         (40*G[1, 2, 1, 2, 1, zb])/3 + 16*G[1, 2, 2, 1, 0, zb] - 
         48*G[1, 2, 2, 1, 1, zb] + (16*G[1, 2, 2, 2, 1, zb])/3 - 
         (88*G[2, 1, 0, 1, 1, zb])/3 + 8*G[2, 1, 1, 0, 0, zb] - 
         8*G[2, 1, 1, 0, 1, zb] - 16*G[2, 1, 1, 1, 0, zb] + 
         (68*G[2, 1, 1, 1, 1, zb])/3 - (88*G[2, 1, 1, 2, 1, zb])/3 + 
         24*G[2, 1, 2, 1, 0, zb] - 64*G[2, 1, 2, 1, 1, zb] + 
         (56*G[2, 1, 2, 2, 1, zb])/3 - 16*G[2, 2, 1, 0, 0, zb] + 
         16*G[2, 2, 1, 0, 1, zb] + 48*G[2, 2, 1, 1, 0, zb] - 
         80*G[2, 2, 1, 1, 1, zb] + (40*G[2, 2, 1, 2, 1, zb])/3 - 
         16*G[2, 2, 2, 1, 0, zb] + 48*G[2, 2, 2, 1, 1, zb] - 
         (16*G[2, 2, 2, 2, 1, zb])/3 + G[0, zb]*(1791/16 - (196*Pi^2)/9 + 
           (2*Pi^4)/3 - (305*Zeta[3])/3) + G[0, 1, zb]*(379/3 - (124*Pi^2)/9 - 
           88*Zeta[3]) + G[1, 0, zb]*(919/6 - (277*Pi^2)/18 - 84*Zeta[3]) + 
         (656*Zeta[3])/3 - (172*Pi^2*Zeta[3])/9 + G[2, 1, zb]*
          (112/3 - (16*Pi^2)/9 + (28*Zeta[3])/3) + G[1, 1, zb]*
          (-491/3 + (140*Pi^2)/9 + (236*Zeta[3])/3) + 
         G[0, 0, zb]*(-919/6 + (277*Pi^2)/18 + 84*Zeta[3]) + 
         G[1, zb]*(-1791/16 + (1613*Pi^2)/72 - (97*Pi^4)/135 + 
           (305*Zeta[3])/3) - (46*Zeta[5])/3) - (23*Zeta[5])/3 + 
       zb*(4681/96 - (1831*Pi^2)/72 + (13*Pi^4)/54 - (2*Pi^2*G[0, 0, -1, zb])/
          3 + (-340/3 + (115*Pi^2)/9)*G[0, 0, 0, zb] + (248/3 - (118*Pi^2)/9)*
          G[0, 0, 1, zb] + (105 - (128*Pi^2)/9)*G[0, 1, 0, zb] + 
         (-70 + (139*Pi^2)/9)*G[0, 1, 1, zb] + (2*Pi^2*G[1, 0, -1, zb])/3 + 
         (785/6 - (143*Pi^2)/9)*G[1, 0, 0, zb] + (-313/3 + (157*Pi^2)/9)*
          G[1, 0, 1, zb] + (-3151/12 + (166*Pi^2)/9)*G[1, 1, 0, zb] + 
         (2323/6 - (439*Pi^2)/18)*G[1, 1, 1, zb] + (-332/3 + (70*Pi^2)/9)*
          G[1, 2, 1, zb] + (116 + 2*Pi^2)*G[2, 1, 0, zb] + 
         (-920/3 + (2*Pi^2)/3)*G[2, 1, 1, zb] + (140 - (26*Pi^2)/3)*
          G[2, 2, 1, zb] + 16*G[0, 0, -1, -1, x] - 8*G[0, 0, -1, 0, x] - 
         20*G[0, 0, 0, -1, x] + 10*G[0, 0, 0, 0, x] + 86*G[0, 0, 0, 0, zb] - 
         (203*G[0, 0, 0, 1, zb])/3 - (211*G[0, 0, 1, 0, zb])/3 + 
         (247*G[0, 0, 1, 1, zb])/3 + 12*G[0, 0, r3, -1, x] - 
         6*G[0, 0, r3, 0, x] + 12*G[0, 0, r4, -1, x] - 6*G[0, 0, r4, 0, x] - 
         (251*G[0, 1, 0, 0, zb])/3 + (146*G[0, 1, 0, 1, zb])/3 + 
         (227*G[0, 1, 1, 0, zb])/3 - (91*G[0, 1, 1, 1, zb])/3 - 
         24*G[0, 1, 2, 1, zb] - 97*G[1, 0, 0, 0, zb] + (269*G[1, 0, 0, 1, zb])/
          3 + (229*G[1, 0, 1, 0, zb])/3 - 113*G[1, 0, 1, 1, zb] + 
         (433*G[1, 1, 0, 0, zb])/3 - (356*G[1, 1, 0, 1, zb])/3 - 
         227*G[1, 1, 1, 0, zb] + (992*G[1, 1, 1, 1, zb])/3 - 
         (280*G[1, 1, 2, 1, zb])/3 + 84*G[1, 2, 1, 0, zb] - 
         (746*G[1, 2, 1, 1, zb])/3 + (304*G[1, 2, 2, 1, zb])/3 - 
         44*G[2, 1, 0, 0, zb] + 44*G[2, 1, 0, 1, zb] + 164*G[2, 1, 1, 0, zb] - 
         286*G[2, 1, 1, 1, zb] + 128*G[2, 1, 2, 1, zb] - 
         108*G[2, 2, 1, 0, zb] + 288*G[2, 2, 1, 1, zb] - 
         132*G[2, 2, 2, 1, zb] + 8*G[0, 0, -1, 0, 1, zb] - 
         100*G[0, 0, 0, 0, 0, zb] + (268*G[0, 0, 0, 0, 1, zb])/3 + 
         (260*G[0, 0, 0, 1, 0, zb])/3 - 80*G[0, 0, 0, 1, 1, zb] + 
         (332*G[0, 0, 1, 0, 0, zb])/3 - (268*G[0, 0, 1, 0, 1, zb])/3 - 
         (272*G[0, 0, 1, 1, 0, zb])/3 + (356*G[0, 0, 1, 1, 1, zb])/3 + 
         (8*G[0, 0, 1, 2, 1, zb])/3 + (352*G[0, 1, 0, 0, 0, zb])/3 - 
         (308*G[0, 1, 0, 0, 1, zb])/3 - 92*G[0, 1, 0, 1, 0, zb] + 
         (220*G[0, 1, 0, 1, 1, zb])/3 - 124*G[0, 1, 1, 0, 0, zb] + 
         (292*G[0, 1, 1, 0, 1, zb])/3 + 76*G[0, 1, 1, 1, 0, zb] - 
         (88*G[0, 1, 1, 1, 1, zb])/3 + (40*G[0, 1, 1, 2, 1, zb])/3 - 
         8*G[0, 1, 2, 1, 0, zb] + (8*G[0, 1, 2, 1, 1, zb])/3 - 
         8*G[0, 1, 2, 2, 1, zb] - 8*G[1, 0, -1, 0, 1, zb] + 
         (374*G[1, 0, 0, 0, 0, zb])/3 - (350*G[1, 0, 0, 0, 1, zb])/3 - 
         (334*G[1, 0, 0, 1, 0, zb])/3 + (242*G[1, 0, 0, 1, 1, zb])/3 - 
         138*G[1, 0, 1, 0, 0, zb] + (344*G[1, 0, 1, 0, 1, zb])/3 + 
         (346*G[1, 0, 1, 1, 0, zb])/3 - 154*G[1, 0, 1, 1, 1, zb] + 
         (8*G[1, 0, 1, 2, 1, zb])/3 - 162*G[1, 1, 0, 0, 0, zb] + 
         (436*G[1, 1, 0, 0, 1, zb])/3 + (400*G[1, 1, 0, 1, 0, zb])/3 - 
         (508*G[1, 1, 0, 1, 1, zb])/3 + 202*G[1, 1, 1, 0, 0, zb] - 
         160*G[1, 1, 1, 0, 1, zb] - 171*G[1, 1, 1, 1, 0, zb] + 
         (311*G[1, 1, 1, 1, 1, zb])/3 - (280*G[1, 1, 1, 2, 1, zb])/3 + 
         72*G[1, 1, 2, 1, 0, zb] - (484*G[1, 1, 2, 1, 1, zb])/3 + 
         (160*G[1, 1, 2, 2, 1, zb])/3 - 40*G[1, 2, 1, 0, 0, zb] + 
         40*G[1, 2, 1, 0, 1, zb] + 120*G[1, 2, 1, 1, 0, zb] - 
         (596*G[1, 2, 1, 1, 1, zb])/3 + (88*G[1, 2, 1, 2, 1, zb])/3 - 
         40*G[1, 2, 2, 1, 0, zb] + (352*G[1, 2, 2, 1, 1, zb])/3 - 
         (8*G[1, 2, 2, 2, 1, zb])/3 + 88*G[2, 1, 0, 1, 1, zb] - 
         24*G[2, 1, 1, 0, 0, zb] + 24*G[2, 1, 1, 0, 1, zb] + 
         48*G[2, 1, 1, 1, 0, zb] - 68*G[2, 1, 1, 1, 1, zb] + 
         88*G[2, 1, 1, 2, 1, zb] - 72*G[2, 1, 2, 1, 0, zb] + 
         192*G[2, 1, 2, 1, 1, zb] - 56*G[2, 1, 2, 2, 1, zb] + 
         48*G[2, 2, 1, 0, 0, zb] - 48*G[2, 2, 1, 0, 1, zb] - 
         144*G[2, 2, 1, 1, 0, zb] + 240*G[2, 2, 1, 1, 1, zb] - 
         40*G[2, 2, 1, 2, 1, zb] + 48*G[2, 2, 2, 1, 0, zb] - 
         144*G[2, 2, 2, 1, 1, zb] + 16*G[2, 2, 2, 2, 1, zb] + 
         G[1, zb]*(10129/48 - (1547*Pi^2)/72 + (8*Pi^4)/9 - (305*Zeta[3])/3) + 
         G[1, 1, zb]*(8929/24 - (311*Pi^2)/18 - (284*Zeta[3])/3) + 
         G[0, 0, zb]*(1601/12 - (263*Pi^2)/18 - 84*Zeta[3]) + 
         G[2, 1, zb]*(-643/3 + (40*Pi^2)/9 - 28*Zeta[3]) - 235*Zeta[3] + 
         (172*Pi^2*Zeta[3])/9 - 12*G[0, x]*Zeta[3] + G[0, 1, zb]*
          (-292/3 + (104*Pi^2)/9 + 88*Zeta[3]) + G[1, 0, zb]*
          (-506/3 + (277*Pi^2)/18 + 96*Zeta[3]) + 
         G[0, zb]*(-6725/48 + (187*Pi^2)/9 - (2*Pi^4)/3 + (325*Zeta[3])/3) + 
         (46*Zeta[5])/3)))/Nc^2 + 
   Nc^2*((4219/72 - (47*Pi^2)/6 - (155*G[0, zb])/3 + (695*G[1, zb])/12 + 
       (170/9 - (64*G[0, zb])/3 + (16*G[1, zb])/3)/(-1 + zb) + 52*G[0, 0, zb] - 
       38*G[0, 1, zb] + 121*G[1, 0, zb] - (281*G[1, 1, zb])/2 + 
       zb^2*(11741/36 - (47*Pi^2)/3 - 259*G[0, zb] + (731*G[1, zb])/3 + 
         104*G[0, 0, zb] - 76*G[0, 1, zb] - 64*G[1, 0, zb] + 28*G[1, 1, zb] - 
         24*G[2, 1, zb]) - 60*G[2, 1, zb] + zb*(-2878/9 + (47*Pi^2)/3 + 
         (847*G[0, zb])/3 - (862*G[1, zb])/3 - 104*G[0, 0, zb] + 
         76*G[0, 1, zb] - 50*G[1, 0, zb] + 101*G[1, 1, zb] + 72*G[2, 1, zb]))*
      plusL[2, t/mu2] + (-119/9 - 16/(3*(-1 + zb)) + 14*G[0, zb] + 
       zb*(652/9 - 28*G[0, zb] - 16*G[1, zb]) + 
       zb^2*(-604/9 + 28*G[0, zb] - 12*G[1, zb]) + 32*G[1, zb])*
      plusL[3, t/mu2] + (5/2 - 5*zb + 5*zb^2)*plusL[4, t/mu2] + 
     plusL[1, t/mu2]*(1759/24 + (601*Pi^2)/36 + (4627/36 - (56*Pi^2)/3)*
        G[0, zb] + (-21371/18 - (83*Pi^2)/2)*G[1, zb] - (335*G[0, 0, zb])/3 + 
       110*G[0, 1, zb] + (1531*G[1, 0, zb])/6 - 72*G[1, 1, zb] + 
       (3724/27 + (68*Pi^2)/9 + (236*G[0, zb])/9 + (208*G[1, zb])/9 - 
         48*G[0, 0, zb] + 48*G[0, 1, zb] + (64*G[1, 0, zb])/3 - 
         (64*G[2, 1, zb])/3)/(-1 + zb) + (1310*G[2, 1, zb])/3 + 
       110*G[0, 0, 0, zb] - 112*G[0, 0, 1, zb] - 108*G[0, 1, 0, zb] + 
       74*G[0, 1, 1, zb] + 248*G[1, 0, 0, zb] - 282*G[1, 0, 1, zb] - 
       469*G[1, 1, 0, zb] + 304*G[1, 1, 1, zb] + 164*G[1, 2, 1, zb] - 
       160*G[2, 1, 0, zb] + 240*G[2, 1, 1, zb] - 240*G[2, 2, 1, zb] + 
       zb*(-2110/9 - (875*Pi^2)/9 + (-5858/9 + (112*Pi^2)/3)*G[0, zb] + 
         (20909/9 + 15*Pi^2)*G[1, zb] + (1852*G[0, 0, zb])/3 - 
         614*G[0, 1, zb] - (2788*G[1, 0, zb])/3 + (1748*G[1, 1, zb])/3 - 
         (1952*G[2, 1, zb])/3 - 220*G[0, 0, 0, zb] + 224*G[0, 0, 1, zb] + 
         216*G[0, 1, 0, zb] - 148*G[0, 1, 1, zb] - 64*G[1, 0, 0, zb] + 
         132*G[1, 0, 1, zb] + 306*G[1, 1, 0, zb] - 288*G[1, 1, 1, zb] - 
         216*G[1, 2, 1, zb] + 192*G[2, 1, 0, zb] - 288*G[2, 1, 1, zb] + 
         288*G[2, 2, 1, zb] - 192*Zeta[3]) + 96*Zeta[3] + 
       zb^2*(9979/54 + 89*Pi^2 + (1321/2 - (112*Pi^2)/3)*G[0, zb] + 
         (-8143/6 + (76*Pi^2)/3)*G[1, zb] - (1684*G[0, 0, zb])/3 + 
         558*G[0, 1, zb] + (2200*G[1, 0, zb])/3 - (1478*G[1, 1, zb])/3 + 
         (680*G[2, 1, zb])/3 + 220*G[0, 0, 0, zb] - 224*G[0, 0, 1, zb] - 
         216*G[0, 1, 0, zb] + 148*G[0, 1, 1, zb] - 196*G[1, 0, 0, zb] + 
         128*G[1, 0, 1, zb] + 112*G[1, 1, 0, zb] - 36*G[1, 1, 1, zb] + 
         32*G[1, 2, 1, zb] - 64*G[2, 1, 0, zb] + 96*G[2, 1, 1, zb] - 
         96*G[2, 2, 1, zb] + 192*Zeta[3])) + plusL[0, t/mu2]*
      (395813/864 - (4351*Pi^2)/216 + (317*Pi^4)/360 + 
       (487/4 - 19*Pi^2)*G[0, 0, zb] + (-491/4 + (52*Pi^2)/3)*G[0, 1, zb] + 
       (-7549/6 - (91*Pi^2)/2)*G[1, 0, zb] + (85919/36 + (493*Pi^2)/6)*
        G[1, 1, zb] + (256 + (70*Pi^2)/3)*G[2, 1, zb] - 
       (335*G[0, 0, 0, zb])/3 + (386*G[0, 0, 1, zb])/3 + 114*G[0, 1, 0, zb] - 
       (448*G[0, 1, 1, zb])/3 + (1733*G[1, 0, 0, zb])/6 - 
       (621*G[1, 0, 1, zb])/2 - (1864*G[1, 1, 0, zb])/3 - 
       (5*G[1, 1, 1, zb])/4 - (1604*G[1, 2, 1, zb])/3 + 
       (2062*G[2, 1, 0, zb])/3 - (3406*G[2, 1, 1, zb])/3 + 378*G[2, 2, 1, zb] + 
       104*G[0, 0, 0, 0, zb] - 122*G[0, 0, 0, 1, zb] - 122*G[0, 0, 1, 0, zb] + 
       122*G[0, 0, 1, 1, zb] - 118*G[0, 1, 0, 0, zb] + 112*G[0, 1, 0, 1, zb] + 
       130*G[0, 1, 1, 0, zb] - 82*G[0, 1, 1, 1, zb] + 16*G[0, 1, 2, 1, zb] + 
       231*G[1, 0, 0, 0, zb] - 280*G[1, 0, 0, 1, zb] - 280*G[1, 0, 1, 0, zb] + 
       437*G[1, 0, 1, 1, zb] - 536*G[1, 1, 0, 0, zb] + 493*G[1, 1, 0, 1, zb] + 
       584*G[1, 1, 1, 0, zb] - (659*G[1, 1, 1, 1, zb])/2 - 
       116*G[1, 1, 2, 1, zb] + 372*G[1, 2, 1, 0, zb] - 520*G[1, 2, 1, 1, zb] + 
       324*G[1, 2, 2, 1, zb] - 160*G[2, 1, 0, 0, zb] + 160*G[2, 1, 0, 1, zb] + 
       520*G[2, 1, 1, 0, zb] - 420*G[2, 1, 1, 1, zb] + 240*G[2, 1, 2, 1, zb] - 
       480*G[2, 2, 1, 0, zb] + 640*G[2, 2, 1, 1, zb] - 240*G[2, 2, 2, 1, zb] + 
       (31540/81 - (136*Pi^2)/27 + (3724/27 + (76*Pi^2)/9)*G[0, zb] + 
         (1280/27 - (32*Pi^2)/9)*G[1, zb] + (184*G[0, 0, zb])/9 - 
         (184*G[0, 1, zb])/9 + (416*G[1, 0, zb])/9 - (488*G[2, 1, zb])/9 - 
         48*G[0, 0, 0, zb] + (160*G[0, 0, 1, zb])/3 + (160*G[0, 1, 0, zb])/3 - 
         64*G[0, 1, 1, zb] + (80*G[1, 0, 0, zb])/3 - (64*G[1, 0, 1, zb])/3 - 
         32*G[2, 1, 0, zb] + (160*G[2, 1, 1, zb])/3 - (32*G[2, 2, 1, zb])/3 - 
         (136*Zeta[3])/3)/(-1 + zb) - (1349*Zeta[3])/18 + 
       G[0, zb]*(13535/216 + (677*Pi^2)/36 + 104*Zeta[3]) + 
       G[1, zb]*(-319459/108 - (159*Pi^2)/4 + 256*Zeta[3]) + 
       zb*(-341249/144 + (12139*Pi^2)/108 - (317*Pi^4)/180 + 
         (-1873/3 + 38*Pi^2)*G[0, 0, zb] + (1970/3 - (104*Pi^2)/3)*
          G[0, 1, zb] + (4609/2 + (37*Pi^2)/3)*G[1, 0, zb] + 
         (-160241/36 - (157*Pi^2)/3)*G[1, 1, zb] + (-3070/9 - 28*Pi^2)*
          G[2, 1, zb] + (1825*G[0, 0, 0, zb])/3 - (2086*G[0, 0, 1, zb])/3 - 
         666*G[0, 1, 0, zb] + (2471*G[0, 1, 1, zb])/3 - (3119*G[1, 0, 0, zb])/
          3 + 1016*G[1, 0, 1, zb] + (4684*G[1, 1, 0, zb])/3 - 
         (1891*G[1, 1, 1, zb])/3 + (2720*G[1, 2, 1, zb])/3 - 
         912*G[2, 1, 0, zb] + (4820*G[2, 1, 1, zb])/3 - (1456*G[2, 2, 1, zb])/
          3 - 208*G[0, 0, 0, 0, zb] + 244*G[0, 0, 0, 1, zb] + 
         244*G[0, 0, 1, 0, zb] - 244*G[0, 0, 1, 1, zb] + 
         236*G[0, 1, 0, 0, zb] - 224*G[0, 1, 0, 1, zb] - 
         260*G[0, 1, 1, 0, zb] + 164*G[0, 1, 1, 1, zb] - 32*G[0, 1, 2, 1, zb] - 
         30*G[1, 0, 0, 0, zb] + 80*G[1, 0, 0, 1, zb] + 80*G[1, 0, 1, 0, zb] - 
         274*G[1, 0, 1, 1, zb] + 296*G[1, 1, 0, 0, zb] - 
         306*G[1, 1, 0, 1, zb] - 408*G[1, 1, 1, 0, zb] + 
         371*G[1, 1, 1, 1, zb] + 216*G[1, 1, 2, 1, zb] - 
         472*G[1, 2, 1, 0, zb] + 672*G[1, 2, 1, 1, zb] - 
         408*G[1, 2, 2, 1, zb] + 192*G[2, 1, 0, 0, zb] - 
         192*G[2, 1, 0, 1, zb] - 624*G[2, 1, 1, 0, zb] + 
         504*G[2, 1, 1, 1, zb] - 288*G[2, 1, 2, 1, zb] + 
         576*G[2, 2, 1, 0, zb] - 768*G[2, 2, 1, 1, zb] + 
         288*G[2, 2, 2, 1, zb] + G[0, zb]*(-7760/27 - (982*Pi^2)/9 - 
           208*Zeta[3]) + G[1, zb]*(223537/54 + (443*Pi^2)/3 - 104*Zeta[3]) + 
         (4841*Zeta[3])/9) + zb^2*(3190769/1296 - (2135*Pi^2)/18 + 
         (317*Pi^4)/180 + (11479/18 - 38*Pi^2)*G[0, 0, zb] + 
         (-12121/18 + (104*Pi^2)/3)*G[0, 1, zb] + (-8021/6 + (106*Pi^2)/3)*
          G[1, 0, zb] + (45229/18 - (76*Pi^2)/3)*G[1, 1, zb] + 
         (326/3 + (28*Pi^2)/3)*G[2, 1, zb] - (1651*G[0, 0, 0, zb])/3 + 
         630*G[0, 0, 1, zb] + (1802*G[0, 1, 0, zb])/3 - (2159*G[0, 1, 1, zb])/
          3 + 819*G[1, 0, 0, zb] - (2290*G[1, 0, 1, zb])/3 - 
         1032*G[1, 1, 0, zb] + (1535*G[1, 1, 1, zb])/3 - (1244*G[1, 2, 1, zb])/
          3 + (892*G[2, 1, 0, zb])/3 - (1636*G[2, 1, 1, zb])/3 + 
         156*G[2, 2, 1, zb] + 208*G[0, 0, 0, 0, zb] - 244*G[0, 0, 0, 1, zb] - 
         244*G[0, 0, 1, 0, zb] + 244*G[0, 0, 1, 1, zb] - 
         236*G[0, 1, 0, 0, zb] + 224*G[0, 1, 0, 1, zb] + 
         260*G[0, 1, 1, 0, zb] - 164*G[0, 1, 1, 1, zb] + 32*G[0, 1, 2, 1, zb] - 
         232*G[1, 0, 0, 0, zb] + 212*G[1, 0, 0, 1, zb] + 
         212*G[1, 0, 1, 0, zb] - 108*G[1, 0, 1, 1, zb] + 
         212*G[1, 1, 0, 0, zb] - 144*G[1, 1, 0, 1, zb] - 
         132*G[1, 1, 1, 0, zb] + 36*G[1, 1, 1, 1, zb] - 32*G[1, 1, 2, 1, zb] + 
         128*G[1, 2, 1, 0, zb] - 144*G[1, 2, 1, 1, zb] + 
         128*G[1, 2, 2, 1, zb] - 64*G[2, 1, 0, 0, zb] + 64*G[2, 1, 0, 1, zb] + 
         208*G[2, 1, 1, 0, zb] - 168*G[2, 1, 1, 1, zb] + 96*G[2, 1, 2, 1, zb] - 
         192*G[2, 2, 1, 0, zb] + 256*G[2, 2, 1, 1, zb] - 96*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(-27731/18 - (1079*Pi^2)/9 - 152*Zeta[3]) - 
         (4271*Zeta[3])/9 + G[0, zb]*(6815/54 + (293*Pi^2)/3 + 208*Zeta[3]))) + 
     delta[t]*(31795993/46656 - (183*Pi^2)/16 - Pi^4/162 + 
       (22*Pi^4*G[-1, x])/5 - (3*Pi^4*G[r3, x])/10 - (3*Pi^4*G[r4, x])/10 + 
       (12013/108 - (313*Pi^2)/18)*G[0, 0, 0, zb] + (-13949/108 + (181*Pi^2)/9)*
        G[0, 0, 1, zb] + (-12485/108 + (59*Pi^2)/3)*G[0, 1, 0, zb] + 
       (5765/108 - (185*Pi^2)/9)*G[0, 1, 1, zb] + (-69169/54 - (817*Pi^2)/18)*
        G[1, 0, 0, zb] + (33637/27 + (1091*Pi^2)/18)*G[1, 0, 1, zb] + 
       (238973/108 + (866*Pi^2)/9)*G[1, 1, 0, zb] + 
       (-274801/72 - (3829*Pi^2)/36)*G[1, 1, 1, zb] + (-5404/27 - (476*Pi^2)/9)*
        G[1, 2, 1, zb] + (7586/27 + (260*Pi^2)/9)*G[2, 1, 0, zb] + 
       (-544/3 - (245*Pi^2)/3)*G[2, 1, 1, zb] + (4222/27 + (190*Pi^2)/3)*
        G[2, 2, 1, zb] - 96*G[0, 0, -1, -1, x] + 48*G[0, 0, -1, 0, x] + 
       120*G[0, 0, 0, -1, x] - 60*G[0, 0, 0, 0, x] - (1907*G[0, 0, 0, 0, zb])/
        18 + (1118*G[0, 0, 0, 1, zb])/9 + 130*G[0, 0, 1, 0, zb] - 
       (1021*G[0, 0, 1, 1, zb])/9 - 72*G[0, 0, r3, -1, x] + 
       36*G[0, 0, r3, 0, x] - 72*G[0, 0, r4, -1, x] + 36*G[0, 0, r4, 0, x] + 
       (1022*G[0, 1, 0, 0, zb])/9 - (1213*G[0, 1, 0, 1, zb])/9 - 
       (389*G[0, 1, 1, 0, zb])/3 + (1717*G[0, 1, 1, 1, zb])/9 + 
       (100*G[0, 1, 2, 1, zb])/9 + (2230*G[1, 0, 0, 0, zb])/9 - 
       (8039*G[1, 0, 0, 1, zb])/18 - (713*G[1, 0, 1, 0, zb])/2 + 
       (14489*G[1, 0, 1, 1, zb])/18 - (7936*G[1, 1, 0, 0, zb])/9 + 
       (6061*G[1, 1, 0, 1, zb])/9 + (11987*G[1, 1, 1, 0, zb])/12 + 
       (8327*G[1, 1, 1, 1, zb])/36 + (6778*G[1, 1, 2, 1, zb])/9 - 
       (2614*G[1, 2, 1, 0, zb])/3 + (11480*G[1, 2, 1, 1, zb])/9 - 
       (1418*G[1, 2, 2, 1, zb])/3 + (7594*G[2, 1, 0, 0, zb])/9 - 
       (2686*G[2, 1, 0, 1, zb])/3 - (5102*G[2, 1, 1, 0, zb])/3 + 
       (17491*G[2, 1, 1, 1, zb])/9 - (3652*G[2, 1, 2, 1, zb])/9 + 
       (6154*G[2, 2, 1, 0, zb])/9 - 964*G[2, 2, 1, 1, zb] + 
       (3230*G[2, 2, 2, 1, zb])/9 - 352*G[-1, 0, 0, -1, -1, x] + 
       176*G[-1, 0, 0, -1, 0, x] + 440*G[-1, 0, 0, 0, -1, x] - 
       220*G[-1, 0, 0, 0, 0, x] - 264*G[-1, 0, 0, r3, -1, x] + 
       132*G[-1, 0, 0, r3, 0, x] - 264*G[-1, 0, 0, r4, -1, x] + 
       132*G[-1, 0, 0, r4, 0, x] + 152*G[0, 0, 0, -1, -1, x] - 
       76*G[0, 0, 0, -1, 0, x] - 190*G[0, 0, 0, 0, -1, x] + 
       95*G[0, 0, 0, 0, 0, x] + 90*G[0, 0, 0, 0, 0, zb] - 
       108*G[0, 0, 0, 0, 1, zb] - 116*G[0, 0, 0, 1, 0, zb] + 
       (394*G[0, 0, 0, 1, 1, zb])/3 + 114*G[0, 0, 0, r3, -1, x] - 
       57*G[0, 0, 0, r3, 0, x] + 114*G[0, 0, 0, r4, -1, x] - 
       57*G[0, 0, 0, r4, 0, x] - 114*G[0, 0, 1, 0, 0, zb] + 
       134*G[0, 0, 1, 0, 1, zb] + 140*G[0, 0, 1, 1, 0, zb] - 
       (460*G[0, 0, 1, 1, 1, zb])/3 - (8*G[0, 0, 1, 2, 1, zb])/3 - 
       112*G[0, 1, 0, 0, 0, zb] + 128*G[0, 1, 0, 0, 1, zb] + 
       (376*G[0, 1, 0, 1, 0, zb])/3 - (346*G[0, 1, 0, 1, 1, zb])/3 + 
       (452*G[0, 1, 1, 0, 0, zb])/3 - 123*G[0, 1, 1, 0, 1, zb] - 
       176*G[0, 1, 1, 1, 0, zb] + (250*G[0, 1, 1, 1, 1, zb])/3 - 
       12*G[0, 1, 1, 2, 1, zb] + 8*G[0, 1, 2, 1, 0, zb] - 
       (52*G[0, 1, 2, 1, 1, zb])/3 + 197*G[1, 0, 0, 0, 0, zb] - 
       (797*G[1, 0, 0, 0, 1, zb])/3 - (797*G[1, 0, 0, 1, 0, zb])/3 + 
       (485*G[1, 0, 0, 1, 1, zb])/3 - (781*G[1, 0, 1, 0, 0, zb])/3 + 
       (938*G[1, 0, 1, 0, 1, zb])/3 + (1129*G[1, 0, 1, 1, 0, zb])/3 - 
       (1489*G[1, 0, 1, 1, 1, zb])/3 - 40*G[1, 0, 1, 2, 1, zb] - 
       (1607*G[1, 1, 0, 0, 0, zb])/3 + (1894*G[1, 1, 0, 0, 1, zb])/3 + 
       (1616*G[1, 1, 0, 1, 0, zb])/3 - (1520*G[1, 1, 0, 1, 1, zb])/3 + 
       695*G[1, 1, 1, 0, 0, zb] - 616*G[1, 1, 1, 0, 1, zb] - 
       (4223*G[1, 1, 1, 1, 0, zb])/6 + (1969*G[1, 1, 1, 1, 1, zb])/6 + 
       84*G[1, 1, 1, 2, 1, zb] - (1180*G[1, 1, 2, 1, 0, zb])/3 + 
       (1538*G[1, 1, 2, 1, 1, zb])/3 - (920*G[1, 1, 2, 2, 1, zb])/3 + 
       484*G[1, 2, 1, 0, 0, zb] - 448*G[1, 2, 1, 0, 1, zb] - 
       1138*G[1, 2, 1, 1, 0, zb] + (2900*G[1, 2, 1, 1, 1, zb])/3 - 
       (868*G[1, 2, 1, 2, 1, zb])/3 + 736*G[1, 2, 2, 1, 0, zb] - 
       (2696*G[1, 2, 2, 1, 1, zb])/3 + 328*G[1, 2, 2, 2, 1, zb] - 
       (400*G[2, 1, 0, 0, 0, zb])/3 + (580*G[2, 1, 0, 0, 1, zb])/3 + 
       180*G[2, 1, 0, 1, 0, zb] - (440*G[2, 1, 0, 1, 1, zb])/3 + 
       (1960*G[2, 1, 1, 0, 0, zb])/3 - 560*G[2, 1, 1, 0, 1, zb] - 
       (2920*G[2, 1, 1, 1, 0, zb])/3 + (1840*G[2, 1, 1, 1, 1, zb])/3 - 
       (1160*G[2, 1, 1, 2, 1, zb])/3 + 600*G[2, 1, 2, 1, 0, zb] - 
       630*G[2, 1, 2, 1, 1, zb] + 300*G[2, 1, 2, 2, 1, zb] - 
       (1840*G[2, 2, 1, 0, 0, zb])/3 + (2140*G[2, 2, 1, 0, 1, zb])/3 + 
       1250*G[2, 2, 1, 1, 0, zb] - 1210*G[2, 2, 1, 1, 1, zb] + 
       (940*G[2, 2, 1, 2, 1, zb])/3 - 620*G[2, 2, 2, 1, 0, zb] + 
       (1900*G[2, 2, 2, 1, 1, zb])/3 - (740*G[2, 2, 2, 2, 1, zb])/3 + 
       24*G[r3, 0, 0, -1, -1, x] - 12*G[r3, 0, 0, -1, 0, x] - 
       30*G[r3, 0, 0, 0, -1, x] + 15*G[r3, 0, 0, 0, 0, x] + 
       18*G[r3, 0, 0, r3, -1, x] - 9*G[r3, 0, 0, r3, 0, x] + 
       18*G[r3, 0, 0, r4, -1, x] - 9*G[r3, 0, 0, r4, 0, x] + 
       24*G[r4, 0, 0, -1, -1, x] - 12*G[r4, 0, 0, -1, 0, x] - 
       30*G[r4, 0, 0, 0, -1, x] + 15*G[r4, 0, 0, 0, 0, x] + 
       18*G[r4, 0, 0, r3, -1, x] - 9*G[r4, 0, 0, r3, 0, x] + 
       18*G[r4, 0, 0, r4, -1, x] - 9*G[r4, 0, 0, r4, 0, x] + 
       G[1, 1, zb]*(876793/162 + (22145*Pi^2)/216 - (1463*Zeta[3])/3) + 
       G[2, 1, zb]*(67702/81 - (2602*Pi^2)/27 - 100*Zeta[3]) + 
       G[0, zb]*(1224127/2592 - (12199*Pi^2)/648 + (323*Pi^4)/360 - 
         (1615*Zeta[3])/18) + G[0, 1, zb]*(-52273/648 - (2155*Pi^2)/108 - 
         82*Zeta[3]) + ((-32*I)*G[0, -1, -1, x] + (16*I)*G[0, -1, 0, x] + 
         (40*I)*G[0, 0, -1, x] - (20*I)*G[0, 0, 0, x] - 
         (24*I)*G[0, r3, -1, x] + (12*I)*G[0, r3, 0, x] - 
         (24*I)*G[0, r4, -1, x] + (12*I)*G[0, r4, 0, x] + 
         zb^3*((4*I)*G[0, -1, -1, x] - (2*I)*G[0, -1, 0, x] - 
           (5*I)*G[0, 0, -1, x] + ((5*I)/2)*G[0, 0, 0, x] + 
           (3*I)*G[0, r3, -1, x] - ((3*I)/2)*G[0, r3, 0, x] + 
           (3*I)*G[0, r4, -1, x] - ((3*I)/2)*G[0, r4, 0, x] - (3*I)*Zeta[3]) + 
         zb*((12*I)*G[0, -1, -1, x] - (6*I)*G[0, -1, 0, x] - 
           (15*I)*G[0, 0, -1, x] + ((15*I)/2)*G[0, 0, 0, x] + 
           (9*I)*G[0, r3, -1, x] - ((9*I)/2)*G[0, r3, 0, x] + 
           (9*I)*G[0, r4, -1, x] - ((9*I)/2)*G[0, r4, 0, x] - (9*I)*Zeta[3]) + 
         zb^2*((16*I)*G[0, -1, -1, x] - (8*I)*G[0, -1, 0, x] - 
           (20*I)*G[0, 0, -1, x] + (10*I)*G[0, 0, 0, x] + 
           (12*I)*G[0, r3, -1, x] - (6*I)*G[0, r3, 0, x] + 
           (12*I)*G[0, r4, -1, x] - (6*I)*G[0, r4, 0, x] - (12*I)*Zeta[3]) + 
         (24*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + (505*Zeta[3])/9 - 
       (293*Pi^2*Zeta[3])/18 + 264*G[-1, 0, x]*Zeta[3] - 
       114*G[0, 0, x]*Zeta[3] - 18*G[r3, 0, x]*Zeta[3] - 
       18*G[r4, 0, x]*Zeta[3] + G[0, x]*((-19*Pi^4)/10 + 72*Zeta[3]) + 
       G[0, 0, zb]*(4795/72 + (2039*Pi^2)/108 + (304*Zeta[3])/3) + 
       G[1, 0, zb]*(-1043693/324 - (5363*Pi^2)/108 + (799*Zeta[3])/3) + 
       G[1, zb]*(-51532549/7776 + (38945*Pi^2)/216 + (923*Pi^4)/360 + 
         (4807*Zeta[3])/18) + (1096481/1458 - (5585*Pi^2)/243 - 
         (184*Pi^4)/405 + (11429/81 + (76*Pi^2)/9)*G[0, 0, zb] + 
         (-12574/81 - (88*Pi^2)/9)*G[0, 1, zb] + (6784/81 - (40*Pi^2)/9)*
          G[1, 0, zb] + (-616/9 + (136*Pi^2)/27)*G[2, 1, zb] + 
         (188*G[0, 0, 0, zb])/9 - (8*G[0, 0, 1, zb])/3 - (484*G[0, 1, 0, zb])/
          27 - (2372*G[0, 1, 1, zb])/27 + (1640*G[1, 0, 0, zb])/27 - 
         (416*G[1, 0, 1, zb])/9 - (1928*G[2, 1, 0, zb])/27 + 
         (2744*G[2, 1, 1, zb])/27 - (1000*G[2, 2, 1, zb])/27 - 
         (392*G[0, 0, 0, 0, zb])/9 + (496*G[0, 0, 0, 1, zb])/9 + 
         (496*G[0, 0, 1, 0, zb])/9 - (392*G[0, 0, 1, 1, zb])/9 + 
         (160*G[0, 1, 0, 0, zb])/3 - (536*G[0, 1, 0, 1, zb])/9 - 
         (512*G[0, 1, 1, 0, zb])/9 + (656*G[0, 1, 1, 1, zb])/9 + 
         (64*G[0, 1, 2, 1, zb])/9 + (256*G[1, 0, 0, 0, zb])/9 - 
         (80*G[1, 0, 0, 1, zb])/3 - (80*G[1, 0, 1, 0, zb])/3 - 
         (352*G[2, 1, 0, 0, zb])/9 + (112*G[2, 1, 0, 1, zb])/3 + 
         (224*G[2, 1, 1, 0, zb])/3 - 88*G[2, 1, 1, 1, zb] + 
         (64*G[2, 1, 2, 1, zb])/9 - (160*G[2, 2, 1, 0, zb])/9 + 
         32*G[2, 2, 1, 1, zb] - (32*G[2, 2, 2, 1, zb])/9 + 
         G[0, zb]*(200875/486 - (286*Pi^2)/81 - (424*Zeta[3])/9) + 
         (64*Zeta[3])/27 + G[1, zb]*(20608/243 - (208*Pi^2)/27 + 
           (112*Zeta[3])/9))/(-1 + zb) + zb*(-63849367/23328 + 
         (13411*Pi^2)/648 + (2507*Pi^4)/405 - 4*Pi^4*G[-1, x] + 
         (3*Pi^4*G[r3, x])/5 + (3*Pi^4*G[r4, x])/5 + (-15827/27 + (313*Pi^2)/9)*
          G[0, 0, 0, zb] + (16837/27 - (362*Pi^2)/9)*G[0, 0, 1, zb] + 
         (16678/27 - (118*Pi^2)/3)*G[0, 1, 0, zb] + (-6034/27 + (370*Pi^2)/9)*
          G[0, 1, 1, zb] + (120659/54 + (31*Pi^2)/3)*G[1, 0, 0, zb] + 
         (-64490/27 - 27*Pi^2)*G[1, 0, 1, zb] + (-446671/108 - (472*Pi^2)/9)*
          G[1, 1, 0, zb] + (186473/27 + (149*Pi^2)/2)*G[1, 1, 1, zb] + 
         (10190/27 + (200*Pi^2)/3)*G[1, 2, 1, zb] + (-11674/27 - (104*Pi^2)/3)*
          G[2, 1, 0, zb] + (5689/27 + 98*Pi^2)*G[2, 1, 1, zb] + 
         (-6692/27 - 76*Pi^2)*G[2, 2, 1, zb] - 8*G[0, 0, -1, -1, x] + 
         4*G[0, 0, -1, 0, x] + 10*G[0, 0, 0, -1, x] - 5*G[0, 0, 0, 0, x] + 
         (4976*G[0, 0, 0, 0, zb])/9 - (6085*G[0, 0, 0, 1, zb])/9 - 
         (2093*G[0, 0, 1, 0, zb])/3 + (5477*G[0, 0, 1, 1, zb])/9 - 
         6*G[0, 0, r3, -1, x] + 3*G[0, 0, r3, 0, x] - 6*G[0, 0, r4, -1, x] + 
         3*G[0, 0, r4, 0, x] - (5875*G[0, 1, 0, 0, zb])/9 + 
         (6734*G[0, 1, 0, 1, zb])/9 + (2479*G[0, 1, 1, 0, zb])/3 - 
         (9053*G[0, 1, 1, 1, zb])/9 - (368*G[0, 1, 2, 1, zb])/9 - 
         (8753*G[1, 0, 0, 0, zb])/9 + (12203*G[1, 0, 0, 1, zb])/9 + 
         (3401*G[1, 0, 1, 0, zb])/3 - (15005*G[1, 0, 1, 1, zb])/9 + 
         (18197*G[1, 1, 0, 0, zb])/9 - (14765*G[1, 1, 0, 1, zb])/9 - 
         (7165*G[1, 1, 1, 0, zb])/3 + (4552*G[1, 1, 1, 1, zb])/9 - 
         (10964*G[1, 1, 2, 1, zb])/9 + 1332*G[1, 2, 1, 0, zb] - 
         (18544*G[1, 2, 1, 1, zb])/9 + (2236*G[1, 2, 2, 1, zb])/3 - 
         (9632*G[2, 1, 0, 0, zb])/9 + (3320*G[2, 1, 0, 1, zb])/3 + 
         (6668*G[2, 1, 1, 0, zb])/3 - 2706*G[2, 1, 1, 1, zb] + 
         (4388*G[2, 1, 2, 1, zb])/9 - (7184*G[2, 2, 1, 0, zb])/9 + 
         1332*G[2, 2, 1, 1, zb] - (3376*G[2, 2, 2, 1, zb])/9 + 
         320*G[-1, 0, 0, -1, -1, x] - 160*G[-1, 0, 0, -1, 0, x] - 
         400*G[-1, 0, 0, 0, -1, x] + 200*G[-1, 0, 0, 0, 0, x] + 
         240*G[-1, 0, 0, r3, -1, x] - 120*G[-1, 0, 0, r3, 0, x] + 
         240*G[-1, 0, 0, r4, -1, x] - 120*G[-1, 0, 0, r4, 0, x] - 
         112*G[0, 0, 0, -1, -1, x] + 56*G[0, 0, 0, -1, 0, x] + 
         140*G[0, 0, 0, 0, -1, x] - 70*G[0, 0, 0, 0, 0, x] - 
         180*G[0, 0, 0, 0, 0, zb] + 216*G[0, 0, 0, 0, 1, zb] + 
         232*G[0, 0, 0, 1, 0, zb] - (788*G[0, 0, 0, 1, 1, zb])/3 - 
         84*G[0, 0, 0, r3, -1, x] + 42*G[0, 0, 0, r3, 0, x] - 
         84*G[0, 0, 0, r4, -1, x] + 42*G[0, 0, 0, r4, 0, x] + 
         228*G[0, 0, 1, 0, 0, zb] - 268*G[0, 0, 1, 0, 1, zb] - 
         280*G[0, 0, 1, 1, 0, zb] + (920*G[0, 0, 1, 1, 1, zb])/3 + 
         (16*G[0, 0, 1, 2, 1, zb])/3 + 224*G[0, 1, 0, 0, 0, zb] - 
         256*G[0, 1, 0, 0, 1, zb] - (752*G[0, 1, 0, 1, 0, zb])/3 + 
         (692*G[0, 1, 0, 1, 1, zb])/3 - (904*G[0, 1, 1, 0, 0, zb])/3 + 
         246*G[0, 1, 1, 0, 1, zb] + 352*G[0, 1, 1, 1, 0, zb] - 
         (500*G[0, 1, 1, 1, 1, zb])/3 + 24*G[0, 1, 1, 2, 1, zb] - 
         16*G[0, 1, 2, 1, 0, zb] + (104*G[0, 1, 2, 1, 1, zb])/3 - 
         2*G[1, 0, 0, 0, 0, zb] + (82*G[1, 0, 0, 0, 1, zb])/3 + 
         (106*G[1, 0, 0, 1, 0, zb])/3 + (238*G[1, 0, 0, 1, 1, zb])/3 + 
         (122*G[1, 0, 1, 0, 0, zb])/3 - (268*G[1, 0, 1, 0, 1, zb])/3 - 
         126*G[1, 0, 1, 1, 0, zb] + 286*G[1, 0, 1, 1, 1, zb] + 
         48*G[1, 0, 1, 2, 1, zb] + (782*G[1, 1, 0, 0, 0, zb])/3 - 
         (1052*G[1, 1, 0, 0, 1, zb])/3 - (824*G[1, 1, 0, 1, 0, zb])/3 + 
         (920*G[1, 1, 0, 1, 1, zb])/3 - (1106*G[1, 1, 1, 0, 0, zb])/3 + 
         (1160*G[1, 1, 1, 0, 1, zb])/3 + (1567*G[1, 1, 1, 1, 0, zb])/3 - 
         (1229*G[1, 1, 1, 1, 1, zb])/3 - (712*G[1, 1, 1, 2, 1, zb])/3 + 
         (1672*G[1, 1, 2, 1, 0, zb])/3 - (2252*G[1, 1, 2, 1, 1, zb])/3 + 
         (1328*G[1, 1, 2, 2, 1, zb])/3 - (1832*G[1, 2, 1, 0, 0, zb])/3 + 
         (1712*G[1, 2, 1, 0, 1, zb])/3 + 1428*G[1, 2, 1, 1, 0, zb] - 
         1240*G[1, 2, 1, 1, 1, zb] + (1112*G[1, 2, 1, 2, 1, zb])/3 - 
         912*G[1, 2, 2, 1, 0, zb] + (3376*G[1, 2, 2, 1, 1, zb])/3 - 
         416*G[1, 2, 2, 2, 1, zb] + 160*G[2, 1, 0, 0, 0, zb] - 
         232*G[2, 1, 0, 0, 1, zb] - 216*G[2, 1, 0, 1, 0, zb] + 
         176*G[2, 1, 0, 1, 1, zb] - 784*G[2, 1, 1, 0, 0, zb] + 
         672*G[2, 1, 1, 0, 1, zb] + 1168*G[2, 1, 1, 1, 0, zb] - 
         736*G[2, 1, 1, 1, 1, zb] + 464*G[2, 1, 1, 2, 1, zb] - 
         720*G[2, 1, 2, 1, 0, zb] + 756*G[2, 1, 2, 1, 1, zb] - 
         360*G[2, 1, 2, 2, 1, zb] + 736*G[2, 2, 1, 0, 0, zb] - 
         856*G[2, 2, 1, 0, 1, zb] - 1500*G[2, 2, 1, 1, 0, zb] + 
         1452*G[2, 2, 1, 1, 1, zb] - 376*G[2, 2, 1, 2, 1, zb] + 
         744*G[2, 2, 2, 1, 0, zb] - 760*G[2, 2, 2, 1, 1, zb] + 
         296*G[2, 2, 2, 2, 1, zb] - 48*G[r3, 0, 0, -1, -1, x] + 
         24*G[r3, 0, 0, -1, 0, x] + 60*G[r3, 0, 0, 0, -1, x] - 
         30*G[r3, 0, 0, 0, 0, x] - 36*G[r3, 0, 0, r3, -1, x] + 
         18*G[r3, 0, 0, r3, 0, x] - 36*G[r3, 0, 0, r4, -1, x] + 
         18*G[r3, 0, 0, r4, 0, x] - 48*G[r4, 0, 0, -1, -1, x] + 
         24*G[r4, 0, 0, -1, 0, x] + 60*G[r4, 0, 0, 0, -1, x] - 
         30*G[r4, 0, 0, 0, 0, x] - 36*G[r4, 0, 0, r3, -1, x] + 
         18*G[r4, 0, 0, r3, 0, x] - 36*G[r4, 0, 0, r4, -1, x] + 
         18*G[r4, 0, 0, r4, 0, x] + G[1, zb]*(42383947/3888 - (25567*Pi^2)/72 - 
           (77*Pi^4)/108 - (7606*Zeta[3])/9) + G[0, 0, zb]*
          (-37903/108 - (5861*Pi^2)/54 - (608*Zeta[3])/3) + 
         G[1, 0, zb]*(347353/81 + (9593*Pi^2)/54 - (262*Zeta[3])/3) - 
         (1516*Zeta[3])/3 + (293*Pi^2*Zeta[3])/9 - 240*G[-1, 0, x]*Zeta[3] + 
         84*G[0, 0, x]*Zeta[3] + 36*G[r3, 0, x]*Zeta[3] + 
         36*G[r4, 0, x]*Zeta[3] + G[0, x]*((7*Pi^4)/5 + 6*Zeta[3]) + 
         G[2, 1, zb]*(-8942/9 + (3626*Pi^2)/27 + 120*Zeta[3]) + 
         G[0, 1, zb]*(26443/81 + (3326*Pi^2)/27 + 164*Zeta[3]) + 
         G[1, 1, zb]*(-5229463/648 - (6947*Pi^2)/27 + (974*Zeta[3])/3) + 
         G[0, zb]*(-3368365/1296 + (17297*Pi^2)/162 - (323*Pi^4)/180 + 
           (5338*Zeta[3])/9) - (301*Zeta[5])/3) + (157*Zeta[5])/6 + 
       zb^2*(3676475/1458 - (9137*Pi^2)/1944 - (8863*Pi^4)/1620 + 
         (4*Pi^4*G[-1, x])/5 + (Pi^4*G[0, x])/5 - (3*Pi^4*G[r3, x])/5 - 
         (3*Pi^4*G[r4, x])/5 + (32743/54 - (313*Pi^2)/9)*G[0, 0, 0, zb] + 
         (-33383/54 + (362*Pi^2)/9)*G[0, 0, 1, zb] + (-11749/18 + (118*Pi^2)/3)*
          G[0, 1, 0, zb] + (2078/9 - (370*Pi^2)/9)*G[0, 1, 1, zb] + 
         (-68837/54 + 39*Pi^2)*G[1, 0, 0, zb] + (37225/27 - (280*Pi^2)/9)*
          G[1, 0, 1, zb] + (129037/54 - (374*Pi^2)/9)*G[1, 1, 0, zb] + 
         (-102520/27 + (281*Pi^2)/9)*G[1, 1, 1, zb] + (-6412/27 - 16*Pi^2)*
          G[1, 2, 1, zb] + (4118/27 + (104*Pi^2)/9)*G[2, 1, 0, zb] + 
         (-551/9 - (98*Pi^2)/3)*G[2, 1, 1, zb] + (2236/27 + (76*Pi^2)/3)*
          G[2, 2, 1, zb] - 500*G[0, 0, 0, 0, zb] + (1801*G[0, 0, 0, 1, zb])/3 + 
         (5642*G[0, 0, 1, 0, zb])/9 - 567*G[0, 0, 1, 1, zb] + 
         (5281*G[0, 1, 0, 0, zb])/9 - (2026*G[0, 1, 0, 1, zb])/3 - 
         (6307*G[0, 1, 1, 0, zb])/9 + 876*G[0, 1, 1, 1, zb] + 
         (256*G[0, 1, 2, 1, zb])/9 + (7130*G[1, 0, 0, 0, zb])/9 - 
         (8935*G[1, 0, 0, 1, zb])/9 - (2542*G[1, 0, 1, 0, zb])/3 + 
         (8791*G[1, 0, 1, 1, zb])/9 - (11515*G[1, 1, 0, 0, zb])/9 + 
         (9430*G[1, 1, 0, 1, zb])/9 + (4433*G[1, 1, 1, 0, zb])/3 - 
         472*G[1, 1, 1, 1, zb] + (4876*G[1, 1, 2, 1, zb])/9 - 
         (1724*G[1, 2, 1, 0, zb])/3 + (8198*G[1, 2, 1, 1, zb])/9 - 
         (952*G[1, 2, 2, 1, zb])/3 + (3052*G[2, 1, 0, 0, zb])/9 - 
         344*G[2, 1, 0, 1, zb] - (2152*G[2, 1, 1, 0, zb])/3 + 
         (8176*G[2, 1, 1, 1, zb])/9 - (1348*G[2, 1, 2, 1, zb])/9 + 
         (2140*G[2, 2, 1, 0, zb])/9 - 446*G[2, 2, 1, 1, zb] + 
         (944*G[2, 2, 2, 1, zb])/9 - 64*G[-1, 0, 0, -1, -1, x] + 
         32*G[-1, 0, 0, -1, 0, x] + 80*G[-1, 0, 0, 0, -1, x] - 
         40*G[-1, 0, 0, 0, 0, x] - 48*G[-1, 0, 0, r3, -1, x] + 
         24*G[-1, 0, 0, r3, 0, x] - 48*G[-1, 0, 0, r4, -1, x] + 
         24*G[-1, 0, 0, r4, 0, x] - 16*G[0, 0, 0, -1, -1, x] + 
         8*G[0, 0, 0, -1, 0, x] + 20*G[0, 0, 0, 0, -1, x] - 
         10*G[0, 0, 0, 0, 0, x] + 180*G[0, 0, 0, 0, 0, zb] - 
         216*G[0, 0, 0, 0, 1, zb] - 232*G[0, 0, 0, 1, 0, zb] + 
         (788*G[0, 0, 0, 1, 1, zb])/3 - 12*G[0, 0, 0, r3, -1, x] + 
         6*G[0, 0, 0, r3, 0, x] - 12*G[0, 0, 0, r4, -1, x] + 
         6*G[0, 0, 0, r4, 0, x] - 228*G[0, 0, 1, 0, 0, zb] + 
         268*G[0, 0, 1, 0, 1, zb] + 280*G[0, 0, 1, 1, 0, zb] - 
         (920*G[0, 0, 1, 1, 1, zb])/3 - (16*G[0, 0, 1, 2, 1, zb])/3 - 
         224*G[0, 1, 0, 0, 0, zb] + 256*G[0, 1, 0, 0, 1, zb] + 
         (752*G[0, 1, 0, 1, 0, zb])/3 - (692*G[0, 1, 0, 1, 1, zb])/3 + 
         (904*G[0, 1, 1, 0, 0, zb])/3 - 246*G[0, 1, 1, 0, 1, zb] - 
         352*G[0, 1, 1, 1, 0, zb] + (500*G[0, 1, 1, 1, 1, zb])/3 - 
         24*G[0, 1, 1, 2, 1, zb] + 16*G[0, 1, 2, 1, 0, zb] - 
         (104*G[0, 1, 2, 1, 1, zb])/3 - 236*G[1, 0, 0, 0, 0, zb] + 
         (848*G[1, 0, 0, 0, 1, zb])/3 + (812*G[1, 0, 0, 1, 0, zb])/3 - 
         (892*G[1, 0, 0, 1, 1, zb])/3 + 252*G[1, 0, 1, 0, 0, zb] - 
         (716*G[1, 0, 1, 0, 1, zb])/3 - (740*G[1, 0, 1, 1, 0, zb])/3 + 
         156*G[1, 0, 1, 1, 1, zb] - (64*G[1, 0, 1, 2, 1, zb])/3 + 
         (824*G[1, 1, 0, 0, 0, zb])/3 - (716*G[1, 1, 0, 0, 1, zb])/3 - 
         (760*G[1, 1, 0, 1, 0, zb])/3 + 120*G[1, 1, 0, 1, 1, zb] - 
         304*G[1, 1, 1, 0, 0, zb] + (628*G[1, 1, 1, 0, 1, zb])/3 + 
         (464*G[1, 1, 1, 1, 0, zb])/3 - 52*G[1, 1, 1, 1, 1, zb] + 
         48*G[1, 1, 1, 2, 1, zb] - (496*G[1, 1, 2, 1, 0, zb])/3 + 
         (476*G[1, 1, 2, 1, 1, zb])/3 - (440*G[1, 1, 2, 2, 1, zb])/3 + 
         (544*G[1, 2, 1, 0, 0, zb])/3 - (536*G[1, 2, 1, 0, 1, zb])/3 - 
         (1252*G[1, 2, 1, 1, 0, zb])/3 + (880*G[1, 2, 1, 1, 1, zb])/3 - 
         128*G[1, 2, 1, 2, 1, zb] + (952*G[1, 2, 2, 1, 0, zb])/3 - 
         328*G[1, 2, 2, 1, 1, zb] + (472*G[1, 2, 2, 2, 1, zb])/3 - 
         (160*G[2, 1, 0, 0, 0, zb])/3 + (232*G[2, 1, 0, 0, 1, zb])/3 + 
         72*G[2, 1, 0, 1, 0, zb] - (176*G[2, 1, 0, 1, 1, zb])/3 + 
         (784*G[2, 1, 1, 0, 0, zb])/3 - 224*G[2, 1, 1, 0, 1, zb] - 
         (1168*G[2, 1, 1, 1, 0, zb])/3 + (736*G[2, 1, 1, 1, 1, zb])/3 - 
         (464*G[2, 1, 1, 2, 1, zb])/3 + 240*G[2, 1, 2, 1, 0, zb] - 
         252*G[2, 1, 2, 1, 1, zb] + 120*G[2, 1, 2, 2, 1, zb] - 
         (736*G[2, 2, 1, 0, 0, zb])/3 + (856*G[2, 2, 1, 0, 1, zb])/3 + 
         500*G[2, 2, 1, 1, 0, zb] - 484*G[2, 2, 1, 1, 1, zb] + 
         (376*G[2, 2, 1, 2, 1, zb])/3 - 248*G[2, 2, 2, 1, 0, zb] + 
         (760*G[2, 2, 2, 1, 1, zb])/3 - (296*G[2, 2, 2, 2, 1, zb])/3 + 
         48*G[r3, 0, 0, -1, -1, x] - 24*G[r3, 0, 0, -1, 0, x] - 
         60*G[r3, 0, 0, 0, -1, x] + 30*G[r3, 0, 0, 0, 0, x] + 
         36*G[r3, 0, 0, r3, -1, x] - 18*G[r3, 0, 0, r3, 0, x] + 
         36*G[r3, 0, 0, r4, -1, x] - 18*G[r3, 0, 0, r4, 0, x] + 
         48*G[r4, 0, 0, -1, -1, x] - 24*G[r4, 0, 0, -1, 0, x] - 
         60*G[r4, 0, 0, 0, -1, x] + 30*G[r4, 0, 0, 0, 0, x] + 
         36*G[r4, 0, 0, r3, -1, x] - 18*G[r4, 0, 0, r3, 0, x] + 
         36*G[r4, 0, 0, r4, -1, x] - 18*G[r4, 0, 0, r4, 0, x] + 
         G[0, zb]*(9936739/3888 - (2969*Pi^2)/27 + (323*Pi^4)/180 - 
           514*Zeta[3]) + G[1, 0, zb]*(-112627/81 - (7549*Pi^2)/54 - 
           (584*Zeta[3])/3) + G[0, 1, zb]*(-4271/18 - (2882*Pi^2)/27 - 
           164*Zeta[3]) + G[2, 1, zb]*(25243/81 - (1222*Pi^2)/27 - 
           40*Zeta[3]) + (13904*Zeta[3])/27 - (293*Pi^2*Zeta[3])/9 + 
         48*G[-1, 0, x]*Zeta[3] + 12*G[0, 0, x]*Zeta[3] - 
         36*G[r3, 0, x]*Zeta[3] - 36*G[r4, 0, x]*Zeta[3] + 
         G[1, 1, zb]*(63187/18 + (4678*Pi^2)/27 + (404*Zeta[3])/3) + 
         G[0, 0, zb]*(10588/81 + (5165*Pi^2)/54 + (608*Zeta[3])/3) + 
         G[1, zb]*(-21642187/3888 + (877*Pi^2)/4 - (343*Pi^4)/180 + 
           (5638*Zeta[3])/9) + (397*Zeta[5])/3))), 
 MC[g, q[i_], 3][zb_, x_, t_, mu2_] :> 
  nf*((117 - (46*Pi^2)/9 - (326*G[0, zb])/3 + (2036*G[1, zb])/9 + 
       zb^2*(-496/27 - (64*G[0, zb])/9 + (224*G[1, zb])/9) + 
       (40*G[0, 0, zb])/3 - 24*G[0, 1, zb] - 16*G[1, 0, zb] - 
       (56*G[1, 1, zb])/3 - 24*G[2, 1, zb] + 
       (4534/27 - (92*Pi^2)/9 - (1352*G[0, zb])/9 + 136*G[1, zb] + 
         (80*G[0, 0, zb])/3 - 48*G[0, 1, zb] - 64*G[1, 0, zb] + 
         (128*G[1, 1, zb])/3 + 16*G[2, 1, zb])/(-1 + zb) - 8*G[1, 1, 0, zb] + 
       24*G[1, 1, 1, zb] + zb*(1267/9 - (46*Pi^2)/9 - (206*G[0, zb])/3 + 
         (332*G[1, zb])/9 + (40*G[0, 0, zb])/3 - 24*G[0, 1, zb] - 
         24*G[1, 0, zb] + (40*G[1, 1, zb])/3 + 8*G[2, 1, zb] - 
         8*G[1, 1, 0, zb] + 24*G[1, 1, 1, zb]))*plusL[1, t/mu2] + 
     (-247/3 - (16*zb^2)/3 + (40*G[0, zb])/3 + 
       (-332/3 + (80*G[0, zb])/3 - (104*G[1, zb])/3)/(-1 + zb) + 
       (8*G[1, zb])/3 + zb*(-119/3 + (40*G[0, zb])/3 - (52*G[1, zb])/3 - 
         4*G[1, 1, zb]) - 4*G[1, 1, zb])*plusL[2, t/mu2] + 
     (64/9 + 128/(9*(-1 + zb)) + (64*zb)/9)*plusL[3, t/mu2] + 
     plusL[0, t/mu2]*(-28583/108 + (508*Pi^2)/27 + (1877/27 - (20*Pi^2)/9)*
        G[0, zb] + (-865/9 + (4*Pi^2)/3)*G[1, zb] - (682*G[0, 0, zb])/9 + 
       (926*G[0, 1, zb])/9 + (1624*G[1, 0, zb])/9 + (-3154/9 + (4*Pi^2)/3)*
        G[1, 1, zb] + zb^2*(2248/81 + (4*Pi^2)/3 - (296*G[0, zb])/27 + 
         (280*G[1, zb])/27 - (16*G[0, 0, zb])/3 + (64*G[0, 1, zb])/9 + 
         16*G[1, 0, zb] - (112*G[1, 1, zb])/3 - (16*G[2, 1, zb])/9) + 
       (248*G[2, 1, zb])/9 + (8*G[0, 0, 0, zb])/3 - 4*G[0, 0, 1, zb] - 
       (32*G[0, 1, 0, zb])/3 + (80*G[0, 1, 1, zb])/3 - (40*G[1, 0, 0, zb])/3 + 
       (88*G[1, 1, 0, zb])/3 + 36*G[1, 1, 1, zb] + (64*G[1, 2, 1, zb])/3 - 
       8*G[2, 1, 0, zb] + 32*G[2, 1, 1, zb] + 8*G[2, 2, 1, zb] - 
       8*G[1, 1, 0, 0, zb] + 8*G[1, 1, 0, 1, zb] + 24*G[1, 1, 1, 0, zb] - 
       44*G[1, 1, 1, 1, zb] + (224*Zeta[3])/9 + 
       zb*(-22991/108 + (286*Pi^2)/27 + (2939/27 - (20*Pi^2)/9)*G[0, zb] + 
         (-1199/9 + (40*Pi^2)/9)*G[1, zb] - (562*G[0, 0, zb])/9 + 
         (590*G[0, 1, zb])/9 + (424*G[1, 0, zb])/9 + (74/9 + (4*Pi^2)/3)*
          G[1, 1, zb] - (112*G[2, 1, zb])/9 + (8*G[0, 0, 0, zb])/3 - 
         4*G[0, 0, 1, zb] - (32*G[0, 1, 0, zb])/3 + (80*G[0, 1, 1, zb])/3 - 
         (16*G[1, 0, 0, zb])/3 + 8*G[1, 0, 1, zb] + 8*G[1, 1, 0, zb] - 
         (8*G[1, 1, 1, zb])/3 + (8*G[2, 1, 0, zb])/3 - (32*G[2, 1, 1, zb])/3 - 
         (8*G[2, 2, 1, zb])/3 - 8*G[1, 1, 0, 0, zb] + 8*G[1, 1, 0, 1, zb] + 
         24*G[1, 1, 1, 0, zb] - 44*G[1, 1, 1, 1, zb] + (224*Zeta[3])/9) + 
       (-26473/81 + (710*Pi^2)/27 + (800/9 - (40*Pi^2)/9)*G[0, zb] + 
         (-5402/27 + (104*Pi^2)/9)*G[1, zb] - (1004*G[0, 0, zb])/9 + 
         (440*G[0, 1, zb])/3 + (1000*G[1, 0, zb])/9 - (328*G[1, 1, zb])/3 - 
         (80*G[2, 1, zb])/9 + (16*G[0, 0, 0, zb])/3 - 8*G[0, 0, 1, zb] - 
         (64*G[0, 1, 0, zb])/3 + (160*G[0, 1, 1, zb])/3 - 
         (112*G[1, 0, 0, zb])/3 + (112*G[1, 0, 1, zb])/3 + 64*G[1, 1, 0, zb] - 
         16*G[1, 1, 1, zb] - (32*G[1, 2, 1, zb])/3 + (16*G[2, 1, 0, zb])/3 - 
         (64*G[2, 1, 1, zb])/3 - (16*G[2, 2, 1, zb])/3 + (448*Zeta[3])/9)/
        (-1 + zb)) + delta[t]*(3649441/29160 - (46133*Pi^2)/4860 + 
       (14*Pi^4)/135 + (3571/81 - (4*Pi^2)/27)*G[0, 0, zb] + 
       (-5221/81 + (52*Pi^2)/27)*G[0, 1, zb] + (-349/3 + 2*Pi^2)*G[1, 0, zb] + 
       zb^3*(-1/180*Pi^2 + G[1, 1, zb]/15 - G[2, 1, zb]/15) + 
       ((-11*Pi^2)/405 + (44*G[2, 1, zb])/135)/(-1 + zb)^2 + 
       (-24083/405 + (16*Pi^2)/9)*G[2, 1, zb] - (1502*G[0, 0, 0, zb])/27 + 
       (1514*G[0, 0, 1, zb])/27 + (2078*G[0, 1, 0, zb])/27 - 
       (1958*G[0, 1, 1, zb])/27 + (3994*G[1, 0, 0, zb])/27 - 
       152*G[1, 0, 1, zb] + (-2642/9 + (4*Pi^2)/3)*G[1, 1, 0, zb] + 
       (11405/27 - 4*Pi^2)*G[1, 1, 1, zb] - (136*G[1, 2, 1, zb])/9 + 
       (184*G[2, 1, 0, zb])/9 - (1408*G[2, 1, 1, zb])/27 + 
       (40*G[2, 2, 1, zb])/3 - (16*G[0, 0, 0, 0, zb])/3 + 
       (16*G[0, 0, 0, 1, zb])/3 + (32*G[0, 0, 1, 0, zb])/9 - 
       (56*G[0, 0, 1, 1, zb])/9 + (4*G[0, 1, 0, 0, zb])/3 + 
       (56*G[0, 1, 0, 1, zb])/9 + (116*G[0, 1, 1, 0, zb])/9 - 
       (260*G[0, 1, 1, 1, zb])/9 - (32*G[0, 1, 2, 1, zb])/9 - 
       (8*G[1, 0, 0, 0, zb])/3 + (44*G[1, 0, 0, 1, zb])/3 - 
       (40*G[1, 0, 1, 0, zb])/9 - (64*G[1, 0, 1, 1, zb])/9 + 
       (320*G[1, 1, 0, 0, zb])/9 - (160*G[1, 1, 0, 1, zb])/9 - 
       (244*G[1, 1, 1, 0, zb])/9 - (500*G[1, 1, 1, 1, zb])/9 - 
       (256*G[1, 1, 2, 1, zb])/9 + (16*G[1, 2, 1, 0, zb])/3 - 
       (248*G[1, 2, 1, 1, zb])/9 - (32*G[1, 2, 2, 1, zb])/3 + 
       (8*G[2, 1, 0, 0, zb])/3 + (16*G[2, 1, 0, 1, zb])/3 + 
       (4*G[2, 1, 1, 0, zb])/3 - (128*G[2, 1, 1, 1, zb])/3 - 
       8*G[2, 1, 2, 1, zb] + (64*G[2, 2, 1, 0, zb])/3 - 16*G[2, 2, 1, 1, zb] + 
       (64*G[2, 2, 2, 1, zb])/3 - 8*G[1, 1, 0, 0, 0, zb] + 
       8*G[1, 1, 0, 0, 1, zb] + 8*G[1, 1, 0, 1, 0, zb] - 
       8*G[1, 1, 0, 1, 1, zb] + 24*G[1, 1, 1, 0, 0, zb] - 
       24*G[1, 1, 1, 0, 1, zb] - 44*G[1, 1, 1, 1, 0, zb] + 
       60*G[1, 1, 1, 1, 1, zb] + G[1, zb]*(28795/108 - (263*Pi^2)/9 - 
         (116*Zeta[3])/9) + zb^2*(-166123/3645 + (9701*Pi^2)/4860 + 
         (1048/27 + (76*Pi^2)/81)*G[0, zb] + (-10787/405 - (76*Pi^2)/27)*
          G[1, zb] - (488*G[0, 0, zb])/81 + (296*G[0, 1, zb])/27 - 
         (40*G[1, 0, zb])/9 - (2501*G[1, 1, zb])/405 - (659*G[2, 1, zb])/405 - 
         (128*G[0, 0, 0, zb])/27 + (128*G[0, 0, 1, zb])/27 + 
         (160*G[0, 1, 0, zb])/27 - (16*G[0, 1, 1, zb])/27 + 
         (32*G[1, 0, 0, zb])/3 - (416*G[1, 0, 1, zb])/27 - 
         (592*G[1, 1, 0, zb])/27 + (1216*G[1, 1, 1, zb])/27 + 
         (80*G[1, 2, 1, zb])/27 - (16*G[2, 1, 0, zb])/9 + 
         (80*G[2, 1, 1, zb])/27 - (16*G[2, 2, 1, zb])/9 - (152*Zeta[3])/27) + 
       G[1, 1, zb]*(2779/15 - (100*Pi^2)/27 - (16*Zeta[3])/3) - 
       (2566*Zeta[3])/27 + G[0, zb]*(-39241/324 + (1004*Pi^2)/81 + 
         (16*Zeta[3])/3) + zb*(5846797/29160 - (82241*Pi^2)/4860 + 
         (14*Pi^4)/135 + (7597/81 - (4*Pi^2)/27)*G[0, 0, zb] + 
         (-8755/81 + (52*Pi^2)/27)*G[0, 1, zb] + (-2159/27 + (2*Pi^2)/27)*
          G[1, 0, zb] + (11509/405 - (16*Pi^2)/27)*G[2, 1, zb] - 
         (1514*G[0, 0, 0, zb])/27 + (1694*G[0, 0, 1, zb])/27 + 
         (1658*G[0, 1, 0, zb])/27 - (1934*G[0, 1, 1, zb])/27 + 
         (1366*G[1, 0, 0, zb])/27 - (320*G[1, 0, 1, zb])/9 + 
         (-538/27 + (4*Pi^2)/3)*G[1, 1, 0, zb] + (-97/9 - 4*Pi^2)*
          G[1, 1, 1, zb] + (104*G[1, 2, 1, zb])/27 - (304*G[2, 1, 0, zb])/27 + 
         24*G[2, 1, 1, zb] - (272*G[2, 2, 1, zb])/27 - (16*G[0, 0, 0, 0, zb])/
          3 + (16*G[0, 0, 0, 1, zb])/3 + (32*G[0, 0, 1, 0, zb])/9 - 
         (56*G[0, 0, 1, 1, zb])/9 + (4*G[0, 1, 0, 0, zb])/3 + 
         (56*G[0, 1, 0, 1, zb])/9 + (116*G[0, 1, 1, 0, zb])/9 - 
         (260*G[0, 1, 1, 1, zb])/9 - (32*G[0, 1, 2, 1, zb])/9 + 
         (32*G[1, 0, 0, 0, zb])/3 - (68*G[1, 0, 0, 1, zb])/9 + 
         (16*G[1, 0, 1, 0, zb])/9 - (8*G[1, 0, 1, 1, zb])/9 - 
         16*G[1, 1, 0, 0, zb] + 16*G[1, 1, 0, 1, zb] - (32*G[1, 1, 1, 0, zb])/
          3 - (68*G[1, 1, 1, 1, zb])/9 + (16*G[1, 2, 1, 0, zb])/3 - 
         (8*G[1, 2, 1, 1, zb])/3 + (32*G[1, 2, 2, 1, zb])/3 - 
         (8*G[2, 1, 0, 0, zb])/9 - (16*G[2, 1, 0, 1, zb])/9 - 
         (4*G[2, 1, 1, 0, zb])/9 + (128*G[2, 1, 1, 1, zb])/9 + 
         (8*G[2, 1, 2, 1, zb])/3 - (64*G[2, 2, 1, 0, zb])/9 + 
         (16*G[2, 2, 1, 1, zb])/3 - (64*G[2, 2, 2, 1, zb])/9 - 
         8*G[1, 1, 0, 0, 0, zb] + 8*G[1, 1, 0, 0, 1, zb] + 
         8*G[1, 1, 0, 1, 0, zb] - 8*G[1, 1, 0, 1, 1, zb] + 
         24*G[1, 1, 1, 0, 0, zb] - 24*G[1, 1, 1, 0, 1, zb] - 
         44*G[1, 1, 1, 1, 0, zb] + 60*G[1, 1, 1, 1, 1, zb] + 
         G[1, zb]*(451837/1620 - (659*Pi^2)/81 - (52*Zeta[3])/9) + 
         G[1, 1, zb]*(2744/45 - (4*Pi^2)/9 - (16*Zeta[3])/3) - 
         (1978*Zeta[3])/27 + G[0, zb]*(-61409/324 + (848*Pi^2)/81 + 
           (16*Zeta[3])/3)) + (2609243/14580 - (4309*Pi^2)/324 + 
         (28*Pi^4)/135 + (4048/81 - (8*Pi^2)/27)*G[0, 0, zb] + 
         (-6872/81 + (104*Pi^2)/27)*G[0, 1, zb] + (-8732/81 + (52*Pi^2)/9)*
          G[1, 0, zb] + (1726/9 - (32*Pi^2)/3)*G[1, 1, zb] + 
         (1033/81 - (32*Pi^2)/27)*G[2, 1, zb] - (2372*G[0, 0, 0, zb])/27 + 
         (2432*G[0, 0, 1, zb])/27 + (1088*G[0, 1, 0, zb])/9 - 
         (368*G[0, 1, 1, zb])/3 + (2380*G[1, 0, 0, zb])/27 - 
         (2104*G[1, 0, 1, zb])/27 - (1000*G[1, 1, 0, zb])/9 + 
         (248*G[1, 1, 1, zb])/3 + (476*G[1, 2, 1, zb])/27 - 
         (80*G[2, 1, 0, zb])/27 + (160*G[2, 1, 1, zb])/9 + 
         (80*G[2, 2, 1, zb])/27 - (32*G[0, 0, 0, 0, zb])/3 + 
         (32*G[0, 0, 0, 1, zb])/3 + (64*G[0, 0, 1, 0, zb])/9 - 
         (112*G[0, 0, 1, 1, zb])/9 + (8*G[0, 1, 0, 0, zb])/3 + 
         (112*G[0, 1, 0, 1, zb])/9 + (232*G[0, 1, 1, 0, zb])/9 - 
         (520*G[0, 1, 1, 1, zb])/9 - (64*G[0, 1, 2, 1, zb])/9 - 
         (104*G[1, 0, 0, 0, zb])/9 + 24*G[1, 0, 0, 1, zb] + 
         (224*G[1, 0, 1, 0, zb])/9 - (64*G[1, 0, 1, 1, zb])/3 + 
         (112*G[1, 1, 0, 0, zb])/3 - 32*G[1, 1, 0, 1, zb] - 
         64*G[1, 1, 1, 0, zb] - (32*G[1, 1, 1, 1, zb])/3 + 
         (32*G[1, 1, 2, 1, zb])/3 + (112*G[1, 2, 1, 1, zb])/9 + 
         (32*G[1, 2, 2, 1, zb])/3 - (16*G[2, 1, 0, 0, zb])/9 - 
         (32*G[2, 1, 0, 1, zb])/9 - (8*G[2, 1, 1, 0, zb])/9 + 
         (256*G[2, 1, 1, 1, zb])/9 + (16*G[2, 1, 2, 1, zb])/3 - 
         (128*G[2, 2, 1, 0, zb])/9 + (32*G[2, 2, 1, 1, zb])/3 - 
         (128*G[2, 2, 2, 1, zb])/9 + G[1, zb]*(318461/1215 - (167*Pi^2)/9 - 
           (392*Zeta[3])/9) - (1360*Zeta[3])/9 + 
         G[0, zb]*(-12281/81 + (502*Pi^2)/27 + (32*Zeta[3])/3))/(-1 + zb))) + 
   Nc^2*nf*((-2201/18 + (38*Pi^2)/9 + (713*G[0, zb])/9 + 
       zb^2*(268/27 + (16*G[0, zb])/3 - (176*G[1, zb])/9) - (1430*G[1, zb])/9 - 
       (28*G[0, 0, zb])/3 + (56*G[0, 1, zb])/3 + (4*G[1, 0, zb])/3 + 
       (116*G[1, 1, zb])/3 + (-4960/27 + (76*Pi^2)/9 + (1000*G[0, zb])/9 - 
         (1240*G[1, zb])/9 - (56*G[0, 0, zb])/3 + (112*G[0, 1, zb])/3 + 
         (136*G[1, 0, zb])/3 - (112*G[1, 1, zb])/3 - 16*G[2, 1, zb])/
        (-1 + zb) + 24*G[2, 1, zb] + 4*G[1, 1, 0, zb] + 
       zb*(-1727/18 + (38*Pi^2)/9 + (365*G[0, zb])/9 - (266*G[1, zb])/9 - 
         (28*G[0, 0, zb])/3 + (56*G[0, 1, zb])/3 + (64*G[1, 0, zb])/3 - 
         (76*G[1, 1, zb])/3 - 8*G[2, 1, zb] + 4*G[1, 1, 0, zb] - 
         12*G[1, 1, 1, zb]) - 12*G[1, 1, 1, zb])*plusL[1, t/mu2] + 
     (1313/18 + (40*zb^2)/9 - 10*G[0, zb] - (22*G[1, zb])/3 + 
       (934/9 - 20*G[0, zb] + 32*G[1, zb])/(-1 + zb) + 2*G[1, 1, zb] + 
       zb*(569/18 - 10*G[0, zb] + (56*G[1, zb])/3 + 2*G[1, 1, zb]))*
      plusL[2, t/mu2] + (-64/9 - 128/(9*(-1 + zb)) - (64*zb)/9)*
      plusL[3, t/mu2] + plusL[0, t/mu2]*(111361/648 - (715*Pi^2)/54 + 
       (-1291/18 + 2*Pi^2)*G[0, zb] + (7733/54 - (4*Pi^2)/3)*G[1, zb] + 
       (157*G[0, 0, zb])/3 - (229*G[0, 1, zb])/3 - (856*G[1, 0, zb])/9 + 
       (1849/9 - (2*Pi^2)/3)*G[1, 1, zb] + zb^2*(-2150/81 - (8*Pi^2)/9 + 
         (68*G[0, zb])/27 + (76*G[1, zb])/27 + (32*G[0, 0, zb])/9 - 
         (16*G[0, 1, zb])/3 - (32*G[1, 0, zb])/3 + (272*G[1, 1, zb])/9) - 
       (52*G[2, 1, zb])/3 - (4*G[0, 0, 0, zb])/3 + (8*G[0, 0, 1, zb])/3 + 
       8*G[0, 1, 0, zb] - (70*G[0, 1, 1, zb])/3 + (8*G[1, 0, 0, zb])/3 + 
       12*G[1, 0, 1, zb] - (16*G[1, 1, 0, zb])/3 - (170*G[1, 1, 1, zb])/3 - 
       (40*G[1, 2, 1, zb])/3 + 8*G[2, 1, 0, zb] - 32*G[2, 1, 1, zb] - 
       8*G[2, 2, 1, zb] + 4*G[1, 1, 0, 0, zb] - 4*G[1, 1, 0, 1, zb] - 
       12*G[1, 1, 1, 0, zb] + 22*G[1, 1, 1, 1, zb] + 
       (13025/54 - (511*Pi^2)/27 + (-2246/27 + 4*Pi^2)*G[0, zb] + 
         (1696/9 - (76*Pi^2)/9)*G[1, zb] + (724*G[0, 0, zb])/9 - 
         (328*G[0, 1, zb])/3 - (788*G[1, 0, zb])/9 + (1000*G[1, 1, zb])/9 + 
         (68*G[2, 1, zb])/3 - (8*G[0, 0, 0, zb])/3 + (16*G[0, 0, 1, zb])/3 + 
         16*G[0, 1, 0, zb] - (140*G[0, 1, 1, zb])/3 + 24*G[1, 0, 0, zb] - 
         (64*G[1, 0, 1, zb])/3 - (136*G[1, 1, 0, zb])/3 + 
         (32*G[1, 1, 1, zb])/3 + 16*G[1, 2, 1, zb] - (16*G[2, 1, 0, zb])/3 + 
         (64*G[2, 1, 1, zb])/3 + (16*G[2, 2, 1, zb])/3 - (292*Zeta[3])/9)/
        (-1 + zb) + zb*(91321/648 - (403*Pi^2)/54 + (-869/18 + 2*Pi^2)*
          G[0, zb] + (3527/54 - (34*Pi^2)/9)*G[1, zb] + 39*G[0, 0, zb] - 
         39*G[0, 1, zb] - (280*G[1, 0, zb])/9 + (67/9 - (2*Pi^2)/3)*
          G[1, 1, zb] + 4*G[2, 1, zb] - (4*G[0, 0, 0, zb])/3 + 
         (8*G[0, 0, 1, zb])/3 + 8*G[0, 1, 0, zb] - (70*G[0, 1, 1, zb])/3 + 
         (20*G[1, 0, 0, zb])/3 - 8*G[1, 0, 1, zb] - 16*G[1, 1, 0, zb] + 
         16*G[1, 1, 1, zb] + 8*G[1, 2, 1, zb] - (8*G[2, 1, 0, zb])/3 + 
         (32*G[2, 1, 1, zb])/3 + (8*G[2, 2, 1, zb])/3 + 4*G[1, 1, 0, 0, zb] - 
         4*G[1, 1, 0, 1, zb] - 12*G[1, 1, 1, 0, zb] + 22*G[1, 1, 1, 1, zb] - 
         (146*Zeta[3])/9) - (146*Zeta[3])/9) + 
     delta[t]*(-3317347/58320 + (26909*Pi^2)/2430 - (68*Pi^4)/405 + 
       (-9919/162 + (10*Pi^2)/27)*G[0, 0, zb] + (11669/162 - (16*Pi^2)/9)*
        G[0, 1, zb] + (24965/162 - (76*Pi^2)/27)*G[1, 0, zb] + 
       ((11*Pi^2)/405 - (44*G[2, 1, zb])/135)/(-1 + zb)^2 + 
       zb^3*(Pi^2/180 - G[1, 1, zb]/15 + G[2, 1, zb]/15) + 
       (-4069/135 - (16*Pi^2)/9)*G[2, 1, zb] + (353*G[0, 0, 0, zb])/9 - 
       (335*G[0, 0, 1, zb])/9 - (1501*G[0, 1, 0, zb])/27 + 
       (1201*G[0, 1, 1, zb])/27 - (1718*G[1, 0, 0, zb])/27 + 
       (1808*G[1, 0, 1, zb])/27 + (3455/27 - (2*Pi^2)/3)*G[1, 1, 0, zb] + 
       (-4253/18 + 2*Pi^2)*G[1, 1, 1, zb] + (164*G[1, 2, 1, zb])/27 - 
       (92*G[2, 1, 0, zb])/9 + (316*G[2, 1, 1, zb])/9 - (28*G[2, 2, 1, zb])/9 + 
       (50*G[0, 0, 0, 0, zb])/9 - 4*G[0, 0, 0, 1, zb] - 
       (8*G[0, 0, 1, 0, zb])/3 + 6*G[0, 0, 1, 1, zb] - (16*G[0, 1, 0, 0, zb])/
        9 - (16*G[0, 1, 0, 1, zb])/3 - (34*G[0, 1, 1, 0, zb])/3 + 
       (236*G[0, 1, 1, 1, zb])/9 + (32*G[0, 1, 2, 1, zb])/9 - 
       (38*G[1, 0, 0, 0, zb])/9 - (68*G[1, 0, 0, 1, zb])/9 + 
       (116*G[1, 0, 1, 0, zb])/9 + (50*G[1, 0, 1, 1, zb])/9 - 
       (148*G[1, 1, 0, 0, zb])/9 - (28*G[1, 1, 0, 1, zb])/9 + 
       (26*G[1, 1, 1, 0, zb])/9 + 74*G[1, 1, 1, 1, zb] - 
       (8*G[1, 1, 2, 1, zb])/9 + (8*G[1, 2, 1, 0, zb])/3 + 
       (128*G[1, 2, 1, 1, zb])/9 + (56*G[1, 2, 2, 1, zb])/3 - 
       (8*G[2, 1, 0, 0, zb])/3 - (16*G[2, 1, 0, 1, zb])/3 - 
       (4*G[2, 1, 1, 0, zb])/3 + (128*G[2, 1, 1, 1, zb])/3 + 
       8*G[2, 1, 2, 1, zb] - (64*G[2, 2, 1, 0, zb])/3 + 16*G[2, 2, 1, 1, zb] - 
       (64*G[2, 2, 2, 1, zb])/3 + 4*G[1, 1, 0, 0, 0, zb] - 
       4*G[1, 1, 0, 0, 1, zb] - 4*G[1, 1, 0, 1, 0, zb] + 
       4*G[1, 1, 0, 1, 1, zb] - 12*G[1, 1, 1, 0, 0, zb] + 
       12*G[1, 1, 1, 0, 1, zb] + 22*G[1, 1, 1, 1, 0, zb] - 
       30*G[1, 1, 1, 1, 1, zb] + G[0, zb]*(76823/1944 - (1313*Pi^2)/162 - 
         (34*Zeta[3])/9) + (530*Zeta[3])/9 + 
       zb^2*(126848/3645 - (707*Pi^2)/1620 + (-3046/81 - (40*Pi^2)/81)*
          G[0, zb] + (11957/405 + (136*Pi^2)/81)*G[1, zb] - 
         (196*G[0, 0, zb])/81 - (68*G[0, 1, zb])/27 + (476*G[1, 0, zb])/27 - 
         (1193*G[1, 1, zb])/135 - G[2, 1, zb]/5 + (80*G[0, 0, 0, zb])/27 - 
         (80*G[0, 0, 1, zb])/27 - (112*G[0, 1, 0, zb])/27 - 
         (16*G[0, 1, 1, zb])/9 - (16*G[1, 0, 0, zb])/3 + (272*G[1, 0, 1, zb])/
          27 + (400*G[1, 1, 0, zb])/27 - (112*G[1, 1, 1, zb])/3 + 
         (64*Zeta[3])/27) + G[1, 1, zb]*(-22106/135 + 4*Pi^2 + (8*Zeta[3])/3) + 
       G[1, zb]*(-330421/1944 + (1226*Pi^2)/81 + (262*Zeta[3])/9) + 
       zb*(-6499219/58320 + (12349*Pi^2)/1215 - (68*Pi^4)/405 + 
         (-5305/162 + (10*Pi^2)/27)*G[0, 0, zb] + (7763/162 - (16*Pi^2)/9)*
          G[0, 1, zb] + (-721/162 - (2*Pi^2)/9)*G[1, 0, zb] + 
         (2447/135 + (16*Pi^2)/27)*G[2, 1, zb] + (367*G[0, 0, 0, zb])/9 - 
         (371*G[0, 0, 1, zb])/9 - (1033*G[0, 1, 0, zb])/27 + 
         (1393*G[0, 1, 1, zb])/27 - (1118*G[1, 0, 0, zb])/27 + 
         (596*G[1, 0, 1, zb])/27 + (251/9 - (2*Pi^2)/3)*G[1, 1, 0, zb] + 
         (-35/54 + 2*Pi^2)*G[1, 1, 1, zb] - (52*G[1, 2, 1, zb])/9 + 
         (76*G[2, 1, 0, zb])/27 - (268*G[2, 1, 1, zb])/27 + 
         (44*G[2, 2, 1, zb])/27 + (50*G[0, 0, 0, 0, zb])/9 - 
         4*G[0, 0, 0, 1, zb] - (8*G[0, 0, 1, 0, zb])/3 + 6*G[0, 0, 1, 1, zb] - 
         (16*G[0, 1, 0, 0, zb])/9 - (16*G[0, 1, 0, 1, zb])/3 - 
         (34*G[0, 1, 1, 0, zb])/3 + (236*G[0, 1, 1, 1, zb])/9 + 
         (32*G[0, 1, 2, 1, zb])/9 - (50*G[1, 0, 0, 0, zb])/9 + 
         (8*G[1, 0, 0, 1, zb])/3 - (16*G[1, 0, 1, 0, zb])/3 + 
         (2*G[1, 0, 1, 1, zb])/3 + (28*G[1, 1, 0, 0, zb])/9 - 
         (44*G[1, 1, 0, 1, zb])/9 + (184*G[1, 1, 1, 0, zb])/9 - 
         6*G[1, 1, 1, 1, zb] - 8*G[1, 1, 2, 1, zb] + (8*G[1, 2, 1, 0, zb])/3 - 
         (32*G[1, 2, 1, 1, zb])/3 - (8*G[1, 2, 2, 1, zb])/3 + 
         (8*G[2, 1, 0, 0, zb])/9 + (16*G[2, 1, 0, 1, zb])/9 + 
         (4*G[2, 1, 1, 0, zb])/9 - (128*G[2, 1, 1, 1, zb])/9 - 
         (8*G[2, 1, 2, 1, zb])/3 + (64*G[2, 2, 1, 0, zb])/9 - 
         (16*G[2, 2, 1, 1, zb])/3 + (64*G[2, 2, 2, 1, zb])/9 + 
         4*G[1, 1, 0, 0, 0, zb] - 4*G[1, 1, 0, 0, 1, zb] - 
         4*G[1, 1, 0, 1, 0, zb] + 4*G[1, 1, 0, 1, 1, zb] - 
         12*G[1, 1, 1, 0, 0, zb] + 12*G[1, 1, 1, 0, 1, zb] + 
         22*G[1, 1, 1, 1, 0, zb] - 30*G[1, 1, 1, 1, 1, zb] + 
         G[1, zb]*(-1822637/9720 + (544*Pi^2)/81 - (22*Zeta[3])/3) + 
         G[0, zb]*(217775/1944 - (1325*Pi^2)/162 - (34*Zeta[3])/9) + 
         (230*Zeta[3])/3 + G[1, 1, zb]*(-4523/90 + (44*Pi^2)/27 + 
           (8*Zeta[3])/3)) + (-407512/3645 + (12865*Pi^2)/972 - 
         (136*Pi^4)/405 + (-506/9 + (20*Pi^2)/27)*G[0, 0, zb] + 
         (6686/81 - (32*Pi^2)/9)*G[0, 1, zb] + (6050/81 - 4*Pi^2)*G[1, 0, zb] + 
         (-4864/27 + (68*Pi^2)/9)*G[1, 1, zb] + (-241/27 + (32*Pi^2)/27)*
          G[2, 1, zb] + (1882*G[0, 0, 0, zb])/27 - (1720*G[0, 0, 1, zb])/27 - 
         (2440*G[0, 1, 0, zb])/27 + (2276*G[0, 1, 1, zb])/27 - 
         (1960*G[1, 0, 0, zb])/27 + (1516*G[1, 0, 1, zb])/27 + 
         (788*G[1, 1, 0, zb])/9 - (760*G[1, 1, 1, zb])/9 - 
         (68*G[1, 2, 1, zb])/3 + (452*G[2, 1, 0, zb])/27 - 
         (1100*G[2, 1, 1, zb])/27 + (292*G[2, 2, 1, zb])/27 + 
         (100*G[0, 0, 0, 0, zb])/9 - 8*G[0, 0, 0, 1, zb] - 
         (16*G[0, 0, 1, 0, zb])/3 + 12*G[0, 0, 1, 1, zb] - 
         (32*G[0, 1, 0, 0, zb])/9 - (32*G[0, 1, 0, 1, zb])/3 - 
         (68*G[0, 1, 1, 0, zb])/3 + (472*G[0, 1, 1, 1, zb])/9 + 
         (64*G[0, 1, 2, 1, zb])/9 + (32*G[1, 0, 0, 0, zb])/9 - 
         16*G[1, 0, 0, 1, zb] - (128*G[1, 0, 1, 0, zb])/9 + 
         (68*G[1, 0, 1, 1, zb])/9 - 24*G[1, 1, 0, 0, zb] + 
         16*G[1, 1, 0, 1, zb] + (136*G[1, 1, 1, 0, zb])/3 + 
         16*G[1, 1, 1, 1, zb] - 16*G[1, 1, 2, 1, zb] + (16*G[1, 2, 1, 0, zb])/
          3 - (64*G[1, 2, 1, 1, zb])/3 - (16*G[1, 2, 2, 1, zb])/3 + 
         (16*G[2, 1, 0, 0, zb])/9 + (32*G[2, 1, 0, 1, zb])/9 + 
         (8*G[2, 1, 1, 0, zb])/9 - (256*G[2, 1, 1, 1, zb])/9 - 
         (16*G[2, 1, 2, 1, zb])/3 + (128*G[2, 2, 1, 0, zb])/9 - 
         (32*G[2, 2, 1, 1, zb])/3 + (128*G[2, 2, 2, 1, zb])/9 + 
         G[0, zb]*(31369/486 - (1057*Pi^2)/81 - (68*Zeta[3])/9) + 
         (2918*Zeta[3])/27 + G[1, zb]*(-513137/2430 + (1175*Pi^2)/81 + 
           (148*Zeta[3])/9))/(-1 + zb))) + 
   (nf*((95/18 + (8*Pi^2)/9 + (265*G[0, zb])/9 + 
        zb^2*(76/9 + (16*G[0, zb])/9 - (16*G[1, zb])/3) - (202*G[1, zb])/3 - 
        4*G[0, 0, zb] + (16*G[0, 1, zb])/3 + (44*G[1, 0, zb])/3 + 
        (142/9 + (16*Pi^2)/9 + (352*G[0, zb])/9 + (16*G[1, zb])/9 - 
          8*G[0, 0, zb] + (32*G[0, 1, zb])/3 + (56*G[1, 0, zb])/3 - 
          (16*G[1, 1, zb])/3)/(-1 + zb) - 20*G[1, 1, zb] + 4*G[1, 1, 0, zb] + 
        zb*(-269/6 + (8*Pi^2)/9 + (253*G[0, zb])/9 - (22*G[1, zb])/3 - 
          4*G[0, 0, zb] + (16*G[0, 1, zb])/3 + (8*G[1, 0, zb])/3 + 
          12*G[1, 1, zb] + 4*G[1, 1, 0, zb] - 12*G[1, 1, 1, zb]) - 
        12*G[1, 1, 1, zb])*plusL[1, t/mu2] + 
      (169/18 + (8*zb^2)/9 - (10*G[0, zb])/3 + (14*G[1, zb])/3 + 
        (62/9 - (20*G[0, zb])/3 + (8*G[1, zb])/3)/(-1 + zb) + 2*G[1, 1, zb] + 
        zb*(145/18 - (10*G[0, zb])/3 - (4*G[1, zb])/3 + 2*G[1, 1, zb]))*
       plusL[2, t/mu2] + plusL[0, t/mu2]*(60137/648 - (301*Pi^2)/54 + 
        (119/54 + (2*Pi^2)/9)*G[0, zb] - (2543*G[1, zb])/54 + 
        (211*G[0, 0, zb])/9 - (239*G[0, 1, zb])/9 - (256*G[1, 0, zb])/3 + 
        (145 - (2*Pi^2)/3)*G[1, 1, zb] - (92*G[2, 1, zb])/9 + 
        zb^2*(-98/81 - (4*Pi^2)/9 + (76*G[0, zb])/9 - (356*G[1, zb])/27 + 
          (16*G[0, 0, zb])/9 - (16*G[0, 1, zb])/9 - (16*G[1, 0, zb])/3 + 
          (64*G[1, 1, zb])/9 + (16*G[2, 1, zb])/9) - (4*G[0, 0, 0, zb])/3 + 
        (4*G[0, 0, 1, zb])/3 + (8*G[0, 1, 0, zb])/3 - (10*G[0, 1, 1, zb])/3 + 
        (32*G[1, 0, 0, zb])/3 - 12*G[1, 0, 1, zb] - 24*G[1, 1, 0, zb] + 
        (62*G[1, 1, 1, zb])/3 - 8*G[1, 2, 1, zb] + 4*G[1, 1, 0, 0, zb] - 
        4*G[1, 1, 0, 1, zb] - 12*G[1, 1, 1, 0, zb] + 22*G[1, 1, 1, 1, zb] + 
        (13871/162 - (199*Pi^2)/27 + (-154/27 + (4*Pi^2)/9)*G[0, zb] + 
          (314/27 - (28*Pi^2)/9)*G[1, zb] + (280*G[0, 0, zb])/9 - 
          (112*G[0, 1, zb])/3 - (212*G[1, 0, zb])/9 - (16*G[1, 1, zb])/9 - 
          (124*G[2, 1, zb])/9 - (8*G[0, 0, 0, zb])/3 + (8*G[0, 0, 1, zb])/3 + 
          (16*G[0, 1, 0, zb])/3 - (20*G[0, 1, 1, zb])/3 + (40*G[1, 0, 0, zb])/
           3 - 16*G[1, 0, 1, zb] - (56*G[1, 1, 0, zb])/3 + 
          (16*G[1, 1, 1, zb])/3 - (16*G[1, 2, 1, zb])/3 - (52*Zeta[3])/3)/
         (-1 + zb) + zb*(46625/648 - (169*Pi^2)/54 + (-3271/54 + (2*Pi^2)/9)*
           G[0, zb] + (3667/54 - (2*Pi^2)/3)*G[1, zb] + (211*G[0, 0, zb])/9 - 
          (239*G[0, 1, zb])/9 - 16*G[1, 0, zb] + (-47/3 - (2*Pi^2)/3)*
           G[1, 1, zb] + (76*G[2, 1, zb])/9 - (4*G[0, 0, 0, zb])/3 + 
          (4*G[0, 0, 1, zb])/3 + (8*G[0, 1, 0, zb])/3 - (10*G[0, 1, 1, zb])/3 - 
          (4*G[1, 0, 0, zb])/3 + 8*G[1, 1, 0, zb] - (40*G[1, 1, 1, zb])/3 - 
          8*G[1, 2, 1, zb] + 4*G[1, 1, 0, 0, zb] - 4*G[1, 1, 0, 1, zb] - 
          12*G[1, 1, 1, 0, zb] + 22*G[1, 1, 1, 1, zb] - (26*Zeta[3])/3) - 
        (26*Zeta[3])/3) + delta[t]*(-796307/11664 - (1537*Pi^2)/972 + 
        (26*Pi^4)/405 + (2777/162 - (2*Pi^2)/9)*G[0, 0, zb] + 
        (-409/54 - (4*Pi^2)/27)*G[0, 1, zb] + (-6119/162 + (22*Pi^2)/27)*
         G[1, 0, zb] + (7258*G[2, 1, zb])/81 + (443*G[0, 0, 0, zb])/27 - 
        (509*G[0, 0, 1, zb])/27 - (577*G[0, 1, 0, zb])/27 + 
        (757*G[0, 1, 1, zb])/27 - (2276*G[1, 0, 0, zb])/27 + 
        (2296*G[1, 0, 1, zb])/27 + (4471/27 - (2*Pi^2)/3)*G[1, 1, 0, zb] + 
        (-10051/54 + 2*Pi^2)*G[1, 1, 1, zb] + (244*G[1, 2, 1, zb])/27 - 
        (92*G[2, 1, 0, zb])/9 + (460*G[2, 1, 1, zb])/27 - 
        (92*G[2, 2, 1, zb])/9 - (2*G[0, 0, 0, 0, zb])/9 - 
        (4*G[0, 0, 0, 1, zb])/3 - (8*G[0, 0, 1, 0, zb])/9 + 
        (2*G[0, 0, 1, 1, zb])/9 + (4*G[0, 1, 0, 0, zb])/9 - 
        (8*G[0, 1, 0, 1, zb])/9 - (14*G[0, 1, 1, 0, zb])/9 + 
        (8*G[0, 1, 1, 1, zb])/3 + (62*G[1, 0, 0, 0, zb])/9 - 
        (64*G[1, 0, 0, 1, zb])/9 - (76*G[1, 0, 1, 0, zb])/9 + 
        (14*G[1, 0, 1, 1, zb])/9 - (172*G[1, 1, 0, 0, zb])/9 + 
        (188*G[1, 1, 0, 1, zb])/9 + (218*G[1, 1, 1, 0, zb])/9 - 
        (166*G[1, 1, 1, 1, zb])/9 + (88*G[1, 1, 2, 1, zb])/3 - 
        8*G[1, 2, 1, 0, zb] + (40*G[1, 2, 1, 1, zb])/3 - 8*G[1, 2, 2, 1, zb] + 
        4*G[1, 1, 0, 0, 0, zb] - 4*G[1, 1, 0, 0, 1, zb] - 
        4*G[1, 1, 0, 1, 0, zb] + 4*G[1, 1, 0, 1, 1, zb] - 
        12*G[1, 1, 1, 0, 0, zb] + 12*G[1, 1, 1, 0, 1, zb] + 
        22*G[1, 1, 1, 1, 0, zb] - 30*G[1, 1, 1, 1, 1, zb] + 
        G[1, zb]*(-187889/1944 + (1141*Pi^2)/81 - (146*Zeta[3])/9) + 
        G[0, zb]*(158623/1944 - (695*Pi^2)/162 - (14*Zeta[3])/9) + 
        (976*Zeta[3])/27 + G[1, 1, zb]*(-581/27 - (8*Pi^2)/27 + 
          (8*Zeta[3])/3) + zb^2*(7855/729 - (379*Pi^2)/243 + 
          (-98/81 - (4*Pi^2)/9)*G[0, zb] + (-26/9 + (92*Pi^2)/81)*G[1, zb] + 
          (76*G[0, 0, zb])/9 - (76*G[0, 1, zb])/9 - (356*G[1, 0, zb])/27 + 
          (1216*G[1, 1, zb])/81 + (148*G[2, 1, zb])/81 + (16*G[0, 0, 0, zb])/
           9 - (16*G[0, 0, 1, zb])/9 - (16*G[0, 1, 0, zb])/9 + 
          (64*G[0, 1, 1, zb])/27 - (16*G[1, 0, 0, zb])/3 + 
          (16*G[1, 0, 1, zb])/3 + (64*G[1, 1, 0, zb])/9 - (208*G[1, 1, 1, zb])/
           27 - (80*G[1, 2, 1, zb])/27 + (16*G[2, 1, 0, zb])/9 - 
          (80*G[2, 1, 1, zb])/27 + (16*G[2, 2, 1, zb])/9 + (88*Zeta[3])/27) + 
        zb*(-1038875/11664 + (6569*Pi^2)/972 + (26*Pi^4)/405 + 
          (-9889/162 - (2*Pi^2)/9)*G[0, 0, zb] + (361/6 - (4*Pi^2)/27)*
           G[0, 1, zb] + (13675/162 + (4*Pi^2)/27)*G[1, 0, zb] - 
          (3770*G[2, 1, zb])/81 + (413*G[0, 0, 0, zb])/27 - 
          (581*G[0, 0, 1, zb])/27 - (625*G[0, 1, 0, zb])/27 + 
          (541*G[0, 1, 1, zb])/27 - (248*G[1, 0, 0, zb])/27 + 
          (364*G[1, 0, 1, zb])/27 + (-215/27 - (2*Pi^2)/3)*G[1, 1, 0, zb] + 
          (617/54 + 2*Pi^2)*G[1, 1, 1, zb] + (52*G[1, 2, 1, zb])/27 + 
          (76*G[2, 1, 0, zb])/9 - (380*G[2, 1, 1, zb])/27 + 
          (76*G[2, 2, 1, zb])/9 - (2*G[0, 0, 0, 0, zb])/9 - 
          (4*G[0, 0, 0, 1, zb])/3 - (8*G[0, 0, 1, 0, zb])/9 + 
          (2*G[0, 0, 1, 1, zb])/9 + (4*G[0, 1, 0, 0, zb])/9 - 
          (8*G[0, 1, 0, 1, zb])/9 - (14*G[0, 1, 1, 0, zb])/9 + 
          (8*G[0, 1, 1, 1, zb])/3 - (46*G[1, 0, 0, 0, zb])/9 + 
          (44*G[1, 0, 0, 1, zb])/9 + (32*G[1, 0, 1, 0, zb])/9 + 
          (2*G[1, 0, 1, 1, zb])/9 + (116*G[1, 1, 0, 0, zb])/9 - 
          (100*G[1, 1, 0, 1, zb])/9 - (88*G[1, 1, 1, 0, zb])/9 + 
          (122*G[1, 1, 1, 1, zb])/9 + 8*G[1, 1, 2, 1, zb] - 
          8*G[1, 2, 1, 0, zb] + (40*G[1, 2, 1, 1, zb])/3 - 
          8*G[1, 2, 2, 1, zb] + 4*G[1, 1, 0, 0, 0, zb] - 
          4*G[1, 1, 0, 0, 1, zb] - 4*G[1, 1, 0, 1, 0, zb] + 
          4*G[1, 1, 0, 1, 1, zb] - 12*G[1, 1, 1, 0, 0, zb] + 
          12*G[1, 1, 1, 0, 1, zb] + 22*G[1, 1, 1, 1, 0, zb] - 
          30*G[1, 1, 1, 1, 1, zb] + G[0, zb]*(150679/1944 - (371*Pi^2)/162 - 
            (14*Zeta[3])/9) - (92*Zeta[3])/27 + G[1, 1, zb]*
           (-193/18 - (32*Pi^2)/27 + (8*Zeta[3])/3) + 
          G[1, zb]*(-177677/1944 + (115*Pi^2)/81 + (118*Zeta[3])/9)) + 
        (-195839/2916 + (31*Pi^2)/486 + (52*Pi^4)/405 + (506/81 - (4*Pi^2)/9)*
           G[0, 0, zb] + (62/27 - (8*Pi^2)/27)*G[0, 1, zb] + 
          (298/9 - (16*Pi^2)/9)*G[1, 0, zb] + (-314/27 + (28*Pi^2)/9)*
           G[1, 1, zb] - (310*G[2, 1, zb])/81 + (490*G[0, 0, 0, zb])/27 - 
          (712*G[0, 0, 1, zb])/27 - (824*G[0, 1, 0, zb])/27 + 
          (1036*G[0, 1, 1, zb])/27 - (140*G[1, 0, 0, zb])/9 + 
          (196*G[1, 0, 1, zb])/9 + (212*G[1, 1, 0, zb])/9 + 
          (16*G[1, 1, 1, zb])/9 + (136*G[1, 2, 1, zb])/27 - 
          (124*G[2, 1, 0, zb])/9 + (620*G[2, 1, 1, zb])/27 - 
          (124*G[2, 2, 1, zb])/9 - (4*G[0, 0, 0, 0, zb])/9 - 
          (8*G[0, 0, 0, 1, zb])/3 - (16*G[0, 0, 1, 0, zb])/9 + 
          (4*G[0, 0, 1, 1, zb])/9 + (8*G[0, 1, 0, 0, zb])/9 - 
          (16*G[0, 1, 0, 1, zb])/9 - (28*G[0, 1, 1, 0, zb])/9 + 
          (16*G[0, 1, 1, 1, zb])/3 + 8*G[1, 0, 0, 0, zb] - 
          8*G[1, 0, 0, 1, zb] - (32*G[1, 0, 1, 0, zb])/3 + 
          (124*G[1, 0, 1, 1, zb])/9 - (40*G[1, 1, 0, 0, zb])/3 + 
          16*G[1, 1, 0, 1, zb] + (56*G[1, 1, 1, 0, zb])/3 - 
          (16*G[1, 1, 1, 1, zb])/3 + (16*G[1, 1, 2, 1, zb])/3 - 
          (16*G[1, 2, 1, 0, zb])/3 + (80*G[1, 2, 1, 1, zb])/9 - 
          (16*G[1, 2, 2, 1, zb])/3 + G[0, zb]*(42317/486 - (449*Pi^2)/81 - 
            (28*Zeta[3])/9) + (1162*Zeta[3])/27 + G[1, zb]*
           (-24757/486 + (328*Pi^2)/81 + (244*Zeta[3])/9))/(-1 + zb))))/Nc^2 + 
   Nc^3*((-30781/72 + (55*Pi^2)/3 + (1018*G[0, zb])/3 + 
       zb^2*(124/9 + (88*G[0, zb])/3 - 56*G[1, zb]) - (1055*G[1, zb])/3 - 
       88*G[0, 0, zb] + 74*G[0, 1, zb] - 130*G[1, 0, zb] + 
       (359*G[1, 1, zb])/2 + (-5102/9 + (110*Pi^2)/3 + (1120*G[0, zb])/3 - 
         268*G[1, zb] - 176*G[0, 0, zb] + 148*G[0, 1, zb] + 160*G[1, 0, zb] - 
         64*G[1, 1, zb] - 48*G[2, 1, zb])/(-1 + zb) + 
       zb*(-9877/72 + (55*Pi^2)/3 - (80*G[0, zb])/3 + (473*G[1, zb])/6 - 
         88*G[0, 0, zb] + 74*G[0, 1, zb] + 134*G[1, 0, zb] - 
         (241*G[1, 1, zb])/2 - 24*G[2, 1, zb]) + 72*G[2, 1, zb])*
      plusL[2, t/mu2] + (1222/9 + (32*zb^2)/3 - 32*G[0, zb] - 52*G[1, zb] + 
       zb*(34/9 - 32*G[0, zb] + 44*G[1, zb]) + 
       (1448/9 - 64*G[0, zb] + 48*G[1, zb])/(-1 + zb))*plusL[3, t/mu2] + 
     (-10 - 20/(-1 + zb) - 10*zb)*plusL[4, t/mu2] + 
     plusL[1, t/mu2]*(14911/72 - (2251*Pi^2)/18 + (-2743/4 + (98*Pi^2)/3)*
        G[0, zb] + (25727/18 + (143*Pi^2)/3)*G[1, zb] + 639*G[0, 0, zb] - 
       (1963*G[0, 1, zb])/3 - (2356*G[1, 0, zb])/3 + (1114*G[1, 1, zb])/3 + 
       zb^2*(-6052/27 - (32*Pi^2)/3 + (248*G[0, zb])/9 + (1192*G[1, zb])/9 + 
         (176*G[0, 0, zb])/3 - (176*G[0, 1, zb])/3 - 112*G[1, 0, zb] + 
         112*G[1, 1, zb] - (64*G[2, 1, zb])/3) - (802*G[2, 1, zb])/3 - 
       176*G[0, 0, 0, zb] + 156*G[0, 0, 1, zb] + 164*G[0, 1, 0, zb] - 
       112*G[0, 1, 1, zb] - 246*G[1, 0, 0, zb] + 298*G[1, 0, 1, zb] + 
       407*G[1, 1, 0, zb] - 215*G[1, 1, 1, zb] - 60*G[1, 2, 1, zb] + 
       120*G[2, 1, 0, zb] - 192*G[2, 1, 1, zb] + 168*G[2, 2, 1, zb] + 
       (10804/27 - (1252*Pi^2)/9 + (-7871/9 + (196*Pi^2)/3)*G[0, zb] + 
         (5612/9 - (172*Pi^2)/3)*G[1, zb] + (1996*G[0, 0, zb])/3 - 
         720*G[0, 1, zb] - 552*G[1, 0, zb] + (848*G[1, 1, zb])/3 + 
         (760*G[2, 1, zb])/3 - 352*G[0, 0, 0, zb] + 312*G[0, 0, 1, zb] + 
         328*G[0, 1, 0, zb] - 224*G[0, 1, 1, zb] + 352*G[1, 0, 0, zb] - 
         248*G[1, 0, 1, zb] - 224*G[1, 1, 0, zb] + 32*G[1, 1, 1, zb] + 
         96*G[1, 2, 1, zb] - 80*G[2, 1, 0, zb] + 128*G[2, 1, 1, zb] - 
         112*G[2, 2, 1, zb] - 424*Zeta[3])/(-1 + zb) + 
       zb*(9479/24 + (143*Pi^2)/18 + (-2453/12 + (98*Pi^2)/3)*G[0, zb] + 
         (-1927/18 - (145*Pi^2)/3)*G[1, zb] - 99*G[0, 0, zb] + 
         (179*G[0, 1, zb])/3 + (659*G[1, 0, zb])/3 - (542*G[1, 1, zb])/3 + 
         (194*G[2, 1, zb])/3 - 176*G[0, 0, 0, zb] + 156*G[0, 0, 1, zb] + 
         164*G[0, 1, 0, zb] - 112*G[0, 1, 1, zb] + 282*G[1, 0, 0, zb] - 
         230*G[1, 0, 1, zb] - 305*G[1, 1, 0, zb] + 201*G[1, 1, 1, zb] + 
         84*G[1, 2, 1, zb] - 40*G[2, 1, 0, zb] + 64*G[2, 1, 1, zb] - 
         56*G[2, 2, 1, zb] - 212*Zeta[3]) - 212*Zeta[3]) + 
     plusL[0, t/mu2]*(-6329167/2592 + (3079*Pi^2)/24 - (31*Pi^4)/18 + 
       (-2355/4 + 32*Pi^2)*G[0, 0, zb] + (7889/12 - 32*Pi^2)*G[0, 1, zb] + 
       (24337/18 + (166*Pi^2)/3)*G[1, 0, zb] + (-23378/9 - (463*Pi^2)/6)*
        G[1, 1, zb] + (-868/3 - 24*Pi^2)*G[2, 1, zb] + (1925*G[0, 0, 0, zb])/
        3 - (1840*G[0, 0, 1, zb])/3 - 690*G[0, 1, 0, zb] + 
       (4325*G[0, 1, 1, zb])/6 - 914*G[1, 0, 0, zb] + (2275*G[1, 0, 1, zb])/3 + 
       (3106*G[1, 1, 0, zb])/3 - (34*G[1, 1, 1, zb])/3 + 
       (1274*G[1, 2, 1, zb])/3 - 474*G[2, 1, 0, zb] + (2140*G[2, 1, 1, zb])/3 - 
       (482*G[2, 2, 1, zb])/3 - 188*G[0, 0, 0, 0, zb] + 176*G[0, 0, 0, 1, zb] + 
       192*G[0, 0, 1, 0, zb] - 162*G[0, 0, 1, 1, zb] + 194*G[0, 1, 0, 0, zb] - 
       168*G[0, 1, 0, 1, zb] - 168*G[0, 1, 1, 0, zb] + 78*G[0, 1, 1, 1, zb] - 
       242*G[1, 0, 0, 0, zb] + 252*G[1, 0, 0, 1, zb] + 280*G[1, 0, 1, 0, zb] - 
       343*G[1, 0, 1, 1, zb] + 468*G[1, 1, 0, 0, zb] - 405*G[1, 1, 0, 1, zb] - 
       435*G[1, 1, 1, 0, zb] + (77*G[1, 1, 1, 1, zb])/2 - 
       76*G[1, 1, 2, 1, zb] - 196*G[1, 2, 1, 0, zb] + 208*G[1, 2, 1, 1, zb] - 
       172*G[1, 2, 2, 1, zb] + 120*G[2, 1, 0, 0, zb] - 120*G[2, 1, 0, 1, zb] - 
       336*G[2, 1, 1, 0, zb] + 288*G[2, 1, 1, 1, zb] - 216*G[2, 1, 2, 1, zb] + 
       360*G[2, 2, 1, 0, zb] - 480*G[2, 2, 1, 1, zb] + 216*G[2, 2, 2, 1, zb] + 
       G[1, zb]*(438511/216 + (488*Pi^2)/3 - 267*Zeta[3]) + 
       G[0, zb]*(-4247/216 - (1115*Pi^2)/9 - 198*Zeta[3]) + 
       (13267*Zeta[3])/18 + zb^2*(-34570/81 - (146*Pi^2)/27 + 
         (-214 - (104*Pi^2)/9)*G[0, zb] + (16586/27 + (64*Pi^2)/3)*G[1, zb] + 
         (388*G[0, 0, zb])/9 - (124*G[0, 1, zb])/3 + (700*G[1, 0, zb])/9 - 
         (1076*G[1, 1, zb])/3 - 80*G[2, 1, zb] + (184*G[0, 0, 0, zb])/3 - 
         (176*G[0, 0, 1, zb])/3 - 64*G[0, 1, 0, zb] + 64*G[0, 1, 1, zb] - 
         (376*G[1, 0, 0, zb])/3 + (352*G[1, 0, 1, zb])/3 + 160*G[1, 1, 0, zb] - 
         112*G[1, 1, 1, zb] + (160*G[1, 2, 1, zb])/3 - 32*G[2, 1, 0, zb] + 
         (160*G[2, 1, 1, zb])/3 - (32*G[2, 2, 1, zb])/3 + (184*Zeta[3])/3) + 
       zb*(522977/2592 + (1043*Pi^2)/24 - (31*Pi^4)/18 + (-847/4 + 32*Pi^2)*
          G[0, 0, zb] + (859/4 - 32*Pi^2)*G[0, 1, zb] + (-1175/18 - 54*Pi^2)*
          G[1, 0, zb] + (4300/9 + (123*Pi^2)/2)*G[1, 1, zb] + 
         (688/3 + 8*Pi^2)*G[2, 1, zb] - (421*G[0, 0, 0, zb])/3 + 
         (416*G[0, 0, 1, zb])/3 + 122*G[0, 1, 0, zb] - (313*G[0, 1, 1, zb])/6 + 
         320*G[1, 0, 0, zb] - (944*G[1, 0, 1, zb])/3 - 430*G[1, 1, 0, zb] + 
         (513*G[1, 1, 1, zb])/2 - (350*G[1, 2, 1, zb])/3 + 
         (470*G[2, 1, 0, zb])/3 - (604*G[2, 1, 1, zb])/3 + 
         (122*G[2, 2, 1, zb])/3 - 188*G[0, 0, 0, 0, zb] + 
         176*G[0, 0, 0, 1, zb] + 192*G[0, 0, 1, 0, zb] - 
         162*G[0, 0, 1, 1, zb] + 194*G[0, 1, 0, 0, zb] - 
         168*G[0, 1, 0, 1, zb] - 168*G[0, 1, 1, 0, zb] + 78*G[0, 1, 1, 1, zb] + 
         310*G[1, 0, 0, 0, zb] - 276*G[1, 0, 0, 1, zb] - 
         296*G[1, 0, 1, 0, zb] + 257*G[1, 0, 1, 1, zb] - 
         388*G[1, 1, 0, 0, zb] + 307*G[1, 1, 0, 1, zb] + 
         341*G[1, 1, 1, 0, zb] - (411*G[1, 1, 1, 1, zb])/2 - 
         76*G[1, 1, 2, 1, zb] + 108*G[1, 2, 1, 0, zb] - 192*G[1, 2, 1, 1, zb] + 
         68*G[1, 2, 2, 1, zb] - 40*G[2, 1, 0, 0, zb] + 40*G[2, 1, 0, 1, zb] + 
         112*G[2, 1, 1, 0, zb] - 96*G[2, 1, 1, 1, zb] + 72*G[2, 1, 2, 1, zb] - 
         120*G[2, 2, 1, 0, zb] + 160*G[2, 2, 1, 1, zb] - 72*G[2, 2, 2, 1, zb] + 
         G[0, zb]*(79075/216 + (205*Pi^2)/9 - 198*Zeta[3]) - 
         (1007*Zeta[3])/18 + G[1, zb]*(-321545/216 - (913*Pi^2)/18 + 
           285*Zeta[3])) + (-285535/108 + (8743*Pi^2)/54 - (31*Pi^4)/9 + 
         (-13715/18 + 64*Pi^2)*G[0, 0, zb] + (2552/3 - 64*Pi^2)*G[0, 1, zb] + 
         (4265/9 - (196*Pi^2)/3)*G[1, 0, zb] + (-480 + (140*Pi^2)/3)*
          G[1, 1, zb] + (220/3 + 16*Pi^2)*G[2, 1, zb] + 634*G[0, 0, 0, zb] - 
         604*G[0, 0, 1, zb] - 704*G[0, 1, 0, zb] + (2438*G[0, 1, 1, zb])/3 - 
         548*G[1, 0, 0, zb] + 432*G[1, 0, 1, zb] + (1160*G[1, 1, 0, zb])/3 - 
         88*G[1, 1, 1, zb] - (320*G[1, 2, 1, zb])/3 + (904*G[2, 1, 0, zb])/3 - 
         (1700*G[2, 1, 1, zb])/3 + (304*G[2, 2, 1, zb])/3 - 
         376*G[0, 0, 0, 0, zb] + 352*G[0, 0, 0, 1, zb] + 
         384*G[0, 0, 1, 0, zb] - 324*G[0, 0, 1, 1, zb] + 
         388*G[0, 1, 0, 0, zb] - 336*G[0, 1, 0, 1, zb] - 
         336*G[0, 1, 1, 0, zb] + 156*G[0, 1, 1, 1, zb] + 
         400*G[1, 0, 0, 0, zb] - 344*G[1, 0, 0, 1, zb] - 
         360*G[1, 0, 1, 0, zb] + 272*G[1, 0, 1, 1, zb] - 
         336*G[1, 1, 0, 0, zb] + 232*G[1, 1, 0, 1, zb] + 
         128*G[1, 1, 1, 0, zb] - 64*G[1, 1, 2, 1, zb] + 144*G[1, 2, 1, 0, zb] - 
         224*G[1, 2, 1, 1, zb] + 112*G[1, 2, 2, 1, zb] - 80*G[2, 1, 0, 0, zb] + 
         80*G[2, 1, 0, 1, zb] + 224*G[2, 1, 1, 0, zb] - 192*G[2, 1, 1, 1, zb] + 
         144*G[2, 1, 2, 1, zb] - 240*G[2, 2, 1, 0, zb] + 
         320*G[2, 2, 1, 1, zb] - 144*G[2, 2, 2, 1, zb] + 
         G[0, zb]*(5803/108 - (1166*Pi^2)/9 - 396*Zeta[3]) + (7270*Zeta[3])/9 + 
         G[1, zb]*(-27940/27 + (322*Pi^2)/3 + 344*Zeta[3]))/(-1 + zb)) + 
     delta[t]*(-43752281/15552 - (78841*Pi^2)/3888 + (1217*Pi^4)/180 - 
       4*Pi^4*G[-1, x] + (3*Pi^4*G[r3, x])/10 + (3*Pi^4*G[r4, x])/10 - 
       G[1, 1, zb]/zb + (Pi^2*G[0, 0, -1, zb])/3 + (-27611/54 + (304*Pi^2)/9)*
        G[0, 0, 0, zb] + (55967/108 - 35*Pi^2)*G[0, 0, 1, zb] + 
       (62047/108 - (325*Pi^2)/9)*G[0, 1, 0, zb] + (-18025/108 + (671*Pi^2)/18)*
        G[0, 1, 1, zb] + (10460/9 + (550*Pi^2)/9)*G[1, 0, 0, zb] + 
       (-31627/27 - (725*Pi^2)/9)*G[1, 0, 1, zb] + (-61123/27 - (878*Pi^2)/9)*
        G[1, 1, 0, zb] + (282359/72 + (772*Pi^2)/9)*G[1, 1, 1, zb] + 
       (13156/27 + (248*Pi^2)/9)*G[1, 2, 1, zb] + (-8360/27 - (80*Pi^2)/3)*
        G[2, 1, 0, zb] + (10708/27 + (191*Pi^2)/3)*G[2, 1, 1, zb] + 
       (-5788/27 - (146*Pi^2)/3)*G[2, 2, 1, zb] + 44*G[0, 0, -1, -1, x] - 
       22*G[0, 0, -1, 0, x] - 55*G[0, 0, 0, -1, x] + (55*G[0, 0, 0, 0, x])/2 + 
       (4003*G[0, 0, 0, 0, zb])/6 - (2000*G[0, 0, 0, 1, zb])/3 - 
       (2086*G[0, 0, 1, 0, zb])/3 + (3175*G[0, 0, 1, 1, zb])/6 + 
       33*G[0, 0, r3, -1, x] - (33*G[0, 0, r3, 0, x])/2 + 
       33*G[0, 0, r4, -1, x] - (33*G[0, 0, r4, 0, x])/2 - 
       (6821*G[0, 1, 0, 0, zb])/9 + (6103*G[0, 1, 0, 1, zb])/9 + 
       (4805*G[0, 1, 1, 0, zb])/6 - (6524*G[0, 1, 1, 1, zb])/9 - 
       (224*G[0, 1, 2, 1, zb])/3 - (2125*G[1, 0, 0, 0, zb])/2 + 
       1048*G[1, 0, 0, 1, zb] + (9184*G[1, 0, 1, 0, zb])/9 - 
       (1995*G[1, 0, 1, 1, zb])/2 + (14482*G[1, 1, 0, 0, zb])/9 - 
       (19859*G[1, 1, 0, 1, zb])/18 - (8261*G[1, 1, 1, 0, zb])/6 - 
       (909*G[1, 1, 1, 1, zb])/2 - (5438*G[1, 1, 2, 1, zb])/9 + 
       738*G[1, 2, 1, 0, zb] - (7987*G[1, 2, 1, 1, zb])/9 + 
       (920*G[1, 2, 2, 1, zb])/3 - (5482*G[2, 1, 0, 0, zb])/9 + 
       712*G[2, 1, 0, 1, zb] + (3383*G[2, 1, 1, 0, zb])/3 - 
       (3865*G[2, 1, 1, 1, zb])/3 + (1972*G[2, 1, 2, 1, zb])/9 - 
       (3700*G[2, 2, 1, 0, zb])/9 + 352*G[2, 2, 1, 1, zb] - 
       (1700*G[2, 2, 2, 1, zb])/9 + 320*G[-1, 0, 0, -1, -1, x] - 
       160*G[-1, 0, 0, -1, 0, x] - 400*G[-1, 0, 0, 0, -1, x] + 
       200*G[-1, 0, 0, 0, 0, x] + 240*G[-1, 0, 0, r3, -1, x] - 
       120*G[-1, 0, 0, r3, 0, x] + 240*G[-1, 0, 0, r4, -1, x] - 
       120*G[-1, 0, 0, r4, 0, x] - 4*G[0, 0, -1, 0, 1, zb] - 
       136*G[0, 0, 0, -1, -1, x] + 68*G[0, 0, 0, -1, 0, x] + 
       170*G[0, 0, 0, 0, -1, x] - 85*G[0, 0, 0, 0, 0, x] - 
       210*G[0, 0, 0, 0, 0, zb] + 192*G[0, 0, 0, 0, 1, zb] + 
       220*G[0, 0, 0, 1, 0, zb] - (604*G[0, 0, 0, 1, 1, zb])/3 - 
       102*G[0, 0, 0, r3, -1, x] + 51*G[0, 0, 0, r3, 0, x] - 
       102*G[0, 0, 0, r4, -1, x] + 51*G[0, 0, 0, r4, 0, x] + 
       (704*G[0, 0, 1, 0, 0, zb])/3 - 212*G[0, 0, 1, 0, 1, zb] - 
       234*G[0, 0, 1, 1, 0, zb] + (596*G[0, 0, 1, 1, 1, zb])/3 + 
       (64*G[0, 0, 1, 2, 1, zb])/3 + 234*G[0, 1, 0, 0, 0, zb] - 
       (616*G[0, 1, 0, 0, 1, zb])/3 - (676*G[0, 1, 0, 1, 0, zb])/3 + 
       (538*G[0, 1, 0, 1, 1, zb])/3 - (724*G[0, 1, 1, 0, 0, zb])/3 + 
       (533*G[0, 1, 1, 0, 1, zb])/3 + (562*G[0, 1, 1, 1, 0, zb])/3 - 
       36*G[0, 1, 1, 1, 1, zb] - (52*G[0, 1, 1, 2, 1, zb])/3 + 
       (32*G[0, 1, 2, 1, 0, zb])/3 - (4*G[0, 1, 2, 1, 1, zb])/3 + 
       (56*G[0, 1, 2, 2, 1, zb])/3 - 235*G[1, 0, 0, 0, 0, zb] + 
       (848*G[1, 0, 0, 0, 1, zb])/3 + (764*G[1, 0, 0, 1, 0, zb])/3 - 
       123*G[1, 0, 0, 1, 1, zb] + (844*G[1, 0, 1, 0, 0, zb])/3 - 
       (722*G[1, 0, 1, 0, 1, zb])/3 - (959*G[1, 0, 1, 1, 0, zb])/3 + 
       (722*G[1, 0, 1, 1, 1, zb])/3 + (40*G[1, 0, 1, 2, 1, zb])/3 + 
       515*G[1, 1, 0, 0, 0, zb] - 522*G[1, 1, 0, 0, 1, zb] - 
       (1486*G[1, 1, 0, 1, 0, zb])/3 + (1030*G[1, 1, 0, 1, 1, zb])/3 - 
       (1810*G[1, 1, 1, 0, 0, zb])/3 + (1267*G[1, 1, 1, 0, 1, zb])/3 + 
       (2809*G[1, 1, 1, 1, 0, zb])/6 + (929*G[1, 1, 1, 1, 1, zb])/6 + 
       196*G[1, 1, 1, 2, 1, zb] + 148*G[1, 1, 2, 1, 0, zb] - 
       (248*G[1, 1, 2, 1, 1, zb])/3 + 124*G[1, 1, 2, 2, 1, zb] - 
       (908*G[1, 2, 1, 0, 0, zb])/3 + (916*G[1, 2, 1, 0, 1, zb])/3 + 
       (1988*G[1, 2, 1, 1, 0, zb])/3 - (1336*G[1, 2, 1, 1, 1, zb])/3 + 
       (652*G[1, 2, 1, 2, 1, zb])/3 - (1628*G[1, 2, 2, 1, 0, zb])/3 + 
       (1424*G[1, 2, 2, 1, 1, zb])/3 - (980*G[1, 2, 2, 2, 1, zb])/3 + 
       136*G[2, 1, 0, 0, 0, zb] - 132*G[2, 1, 0, 0, 1, zb] - 
       160*G[2, 1, 0, 1, 0, zb] + 172*G[2, 1, 0, 1, 1, zb] - 
       464*G[2, 1, 1, 0, 0, zb] + 368*G[2, 1, 1, 0, 1, zb] + 
       652*G[2, 1, 1, 1, 0, zb] - 392*G[2, 1, 1, 1, 1, zb] + 
       312*G[2, 1, 1, 2, 1, zb] - 564*G[2, 1, 2, 1, 0, zb] + 
       610*G[2, 1, 2, 1, 1, zb] - 328*G[2, 1, 2, 2, 1, zb] + 
       504*G[2, 2, 1, 0, 0, zb] - 572*G[2, 2, 1, 0, 1, zb] - 
       1026*G[2, 2, 1, 1, 0, zb] + 966*G[2, 2, 1, 1, 1, zb] - 
       312*G[2, 2, 1, 2, 1, zb] + 628*G[2, 2, 2, 1, 0, zb] - 
       586*G[2, 2, 2, 1, 1, zb] + 344*G[2, 2, 2, 2, 1, zb] - 
       24*G[r3, 0, 0, -1, -1, x] + 12*G[r3, 0, 0, -1, 0, x] + 
       30*G[r3, 0, 0, 0, -1, x] - 15*G[r3, 0, 0, 0, 0, x] - 
       18*G[r3, 0, 0, r3, -1, x] + 9*G[r3, 0, 0, r3, 0, x] - 
       18*G[r3, 0, 0, r4, -1, x] + 9*G[r3, 0, 0, r4, 0, x] - 
       24*G[r4, 0, 0, -1, -1, x] + 12*G[r4, 0, 0, -1, 0, x] + 
       30*G[r4, 0, 0, 0, -1, x] - 15*G[r4, 0, 0, 0, 0, x] - 
       18*G[r4, 0, 0, r3, -1, x] + 9*G[r4, 0, 0, r3, 0, x] - 
       18*G[r4, 0, 0, r4, -1, x] + 9*G[r4, 0, 0, r4, 0, x] + 
       G[1, zb]*(58107319/7776 - (11455*Pi^2)/54 - (131*Pi^4)/36 - 
         (23077*Zeta[3])/18) + G[1, 0, zb]*(471071/216 + (1783*Pi^2)/9 - 
         (925*Zeta[3])/3) + G[0, 0, zb]*(2261/216 - (6901*Pi^2)/54 - 
         (616*Zeta[3])/3) + G[0, x]*((17*Pi^4)/10 - 33*Zeta[3]) + 
       ((92*I)*G[0, -1, -1, x] - (46*I)*G[0, -1, 0, x] - 
         (115*I)*G[0, 0, -1, x] + ((115*I)/2)*G[0, 0, 0, x] + 
         (69*I)*G[0, r3, -1, x] - ((69*I)/2)*G[0, r3, 0, x] + 
         (69*I)*G[0, r4, -1, x] - ((69*I)/2)*G[0, r4, 0, x] + 
         zb^2*((-32*I)*G[0, -1, -1, x] + (16*I)*G[0, -1, 0, x] + 
           (40*I)*G[0, 0, -1, x] - (20*I)*G[0, 0, 0, x] - 
           (24*I)*G[0, r3, -1, x] + (12*I)*G[0, r3, 0, x] - 
           (24*I)*G[0, r4, -1, x] + (12*I)*G[0, r4, 0, x] + (24*I)*Zeta[3]) + 
         zb*((-60*I)*G[0, -1, -1, x] + (30*I)*G[0, -1, 0, x] + 
           (75*I)*G[0, 0, -1, x] - ((75*I)/2)*G[0, 0, 0, x] - 
           (45*I)*G[0, r3, -1, x] + ((45*I)/2)*G[0, r3, 0, x] - 
           (45*I)*G[0, r4, -1, x] + ((45*I)/2)*G[0, r4, 0, x] + 
           (45*I)*Zeta[3]) - (69*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - 
       (3437*Zeta[3])/6 + (649*Pi^2*Zeta[3])/18 - 240*G[-1, 0, x]*Zeta[3] + 
       102*G[0, 0, x]*Zeta[3] + 18*G[r3, 0, x]*Zeta[3] + 
       18*G[r4, 0, x]*Zeta[3] + G[2, 1, zb]*(-43654/81 + (1738*Pi^2)/27 + 
         184*Zeta[3]) + G[0, 1, zb]*(11167/648 + (7949*Pi^2)/54 + 
         220*Zeta[3]) + G[1, 1, zb]*(-737977/162 - (4283*Pi^2)/18 + 
         (1510*Zeta[3])/3) + G[0, zb]*(-18896897/7776 + (22589*Pi^2)/216 - 
         (433*Pi^4)/270 + (4333*Zeta[3])/6) + 
       zb^2*(-282844/243 + (8521*Pi^2)/243 + (56*Pi^4)/81 + 
         (-15214/81 - (340*Pi^2)/27)*G[0, 0, zb] + (2060/9 + (388*Pi^2)/27)*
          G[0, 1, zb] + (44614/81 + (668*Pi^2)/27)*G[1, 0, zb] + 
         (-94040/81 - (292*Pi^2)/9)*G[1, 1, zb] + (-7060/81 + (136*Pi^2)/27)*
          G[2, 1, zb] + (604*G[0, 0, 0, zb])/9 - (1676*G[0, 0, 1, zb])/27 - 
         (1976*G[0, 1, 0, zb])/27 + (1340*G[0, 1, 1, zb])/9 + 
         (292*G[1, 0, 0, zb])/27 - (1984*G[1, 0, 1, zb])/27 - 
         (1712*G[1, 1, 0, zb])/9 + (5224*G[1, 1, 1, zb])/9 + 
         (400*G[1, 2, 1, zb])/3 - (2720*G[2, 1, 0, zb])/27 + 
         (4096*G[2, 1, 1, zb])/27 - (1600*G[2, 2, 1, zb])/27 + 
         (584*G[0, 0, 0, 0, zb])/9 - (200*G[0, 0, 0, 1, zb])/3 - 
         (200*G[0, 0, 1, 0, zb])/3 + (152*G[0, 0, 1, 1, zb])/3 - 
         72*G[0, 1, 0, 0, zb] + (568*G[0, 1, 0, 1, zb])/9 + 
         (208*G[0, 1, 1, 0, zb])/3 - (184*G[0, 1, 1, 1, zb])/3 - 
         (64*G[0, 1, 2, 1, zb])/9 - (1304*G[1, 0, 0, 0, zb])/9 + 
         (1240*G[1, 0, 0, 1, zb])/9 + (440*G[1, 0, 1, 0, zb])/3 - 
         (1144*G[1, 0, 1, 1, zb])/9 + 216*G[1, 1, 0, 0, zb] - 
         (1400*G[1, 1, 0, 1, zb])/9 - (2176*G[1, 1, 1, 0, zb])/9 + 
         96*G[1, 1, 1, 1, zb] - (640*G[1, 1, 2, 1, zb])/9 + 
         (224*G[1, 2, 1, 0, zb])/3 - (992*G[1, 2, 1, 1, zb])/9 + 
         32*G[1, 2, 2, 1, zb] - (352*G[2, 1, 0, 0, zb])/9 + 
         (112*G[2, 1, 0, 1, zb])/3 + (224*G[2, 1, 1, 0, zb])/3 - 
         88*G[2, 1, 1, 1, zb] + (64*G[2, 1, 2, 1, zb])/9 - 
         (160*G[2, 2, 1, 0, zb])/9 + 32*G[2, 2, 1, 1, zb] - 
         (32*G[2, 2, 2, 1, zb])/9 + G[1, zb]*(105304/81 - (818*Pi^2)/81 - 
           (1360*Zeta[3])/9) + (2720*Zeta[3])/27 + 
         G[0, zb]*(-34568/81 - (260*Pi^2)/27 + (608*Zeta[3])/9)) + 
       (-573815/216 - (7439*Pi^2)/216 + (12653*Pi^4)/1620 - 
         (3*Pi^4*G[0, x])/5 + (3*Pi^4*G[r3, x])/5 + (3*Pi^4*G[r4, x])/5 + 
         (2*Pi^2*G[0, 0, -1, zb])/3 + (-18683/27 + (608*Pi^2)/9)*
          G[0, 0, 0, zb] + (12295/18 - 70*Pi^2)*G[0, 0, 1, zb] + 
         (42437/54 - (650*Pi^2)/9)*G[0, 1, 0, zb] + (-22045/54 + (671*Pi^2)/9)*
          G[0, 1, 1, zb] + (24325/54 - (680*Pi^2)/9)*G[1, 0, 0, zb] + 
         (-8908/27 + (620*Pi^2)/9)*G[1, 0, 1, zb] + (-6067/9 + (616*Pi^2)/9)*
          G[1, 1, 0, zb] + (652/3 - (124*Pi^2)/3)*G[1, 1, 1, zb] + 
         (5636/27 - (220*Pi^2)/9)*G[1, 2, 1, zb] + (1348/9 + (160*Pi^2)/9)*
          G[2, 1, 0, zb] + (-1424/27 - (382*Pi^2)/9)*G[2, 1, 1, zb] + 
         (68 + (292*Pi^2)/9)*G[2, 2, 1, zb] + (5632*G[0, 0, 0, 0, zb])/9 - 
         (1874*G[0, 0, 0, 1, zb])/3 - (1963*G[0, 0, 1, 0, zb])/3 + 
         (1397*G[0, 0, 1, 1, zb])/3 - (6484*G[0, 1, 0, 0, zb])/9 + 
         (6091*G[0, 1, 0, 1, zb])/9 + 813*G[0, 1, 1, 0, zb] - 
         (7594*G[0, 1, 1, 1, zb])/9 - (812*G[0, 1, 2, 1, zb])/9 - 
         (1606*G[1, 0, 0, 0, zb])/3 + 524*G[1, 0, 0, 1, zb] + 
         (4520*G[1, 0, 1, 0, zb])/9 - (542*G[1, 0, 1, 1, zb])/3 + 
         (1204*G[1, 1, 0, 0, zb])/3 - (856*G[1, 1, 0, 1, zb])/3 - 
         (1016*G[1, 1, 1, 0, zb])/3 - (320*G[1, 1, 1, 1, zb])/3 + 
         (320*G[1, 1, 2, 1, zb])/3 - 96*G[1, 2, 1, 0, zb] + 
         (2020*G[1, 2, 1, 1, zb])/9 - (40*G[1, 2, 2, 1, zb])/3 + 
         (1000*G[2, 1, 0, 0, zb])/3 - (3176*G[2, 1, 0, 1, zb])/9 - 
         (6044*G[2, 1, 1, 0, zb])/9 + (8356*G[2, 1, 1, 1, zb])/9 - 
         (844*G[2, 1, 2, 1, zb])/9 + (1328*G[2, 2, 1, 0, zb])/9 - 
         (910*G[2, 2, 1, 1, zb])/3 + (100*G[2, 2, 2, 1, zb])/3 - 
         8*G[0, 0, -1, 0, 1, zb] + 48*G[0, 0, 0, -1, -1, x] - 
         24*G[0, 0, 0, -1, 0, x] - 60*G[0, 0, 0, 0, -1, x] + 
         30*G[0, 0, 0, 0, 0, x] - 420*G[0, 0, 0, 0, 0, zb] + 
         384*G[0, 0, 0, 0, 1, zb] + 440*G[0, 0, 0, 1, 0, zb] - 
         (1208*G[0, 0, 0, 1, 1, zb])/3 + 36*G[0, 0, 0, r3, -1, x] - 
         18*G[0, 0, 0, r3, 0, x] + 36*G[0, 0, 0, r4, -1, x] - 
         18*G[0, 0, 0, r4, 0, x] + (1408*G[0, 0, 1, 0, 0, zb])/3 - 
         424*G[0, 0, 1, 0, 1, zb] - 468*G[0, 0, 1, 1, 0, zb] + 
         (1192*G[0, 0, 1, 1, 1, zb])/3 + (128*G[0, 0, 1, 2, 1, zb])/3 + 
         468*G[0, 1, 0, 0, 0, zb] - (1232*G[0, 1, 0, 0, 1, zb])/3 - 
         (1352*G[0, 1, 0, 1, 0, zb])/3 + (1076*G[0, 1, 0, 1, 1, zb])/3 - 
         (1448*G[0, 1, 1, 0, 0, zb])/3 + (1066*G[0, 1, 1, 0, 1, zb])/3 + 
         (1124*G[0, 1, 1, 1, 0, zb])/3 - 72*G[0, 1, 1, 1, 1, zb] - 
         (104*G[0, 1, 1, 2, 1, zb])/3 + (64*G[0, 1, 2, 1, 0, zb])/3 - 
         (8*G[0, 1, 2, 1, 1, zb])/3 + (112*G[0, 1, 2, 2, 1, zb])/3 + 
         464*G[1, 0, 0, 0, 0, zb] - (1292*G[1, 0, 0, 0, 1, zb])/3 - 
         (1352*G[1, 0, 0, 1, 0, zb])/3 + (976*G[1, 0, 0, 1, 1, zb])/3 - 
         (1412*G[1, 0, 1, 0, 0, zb])/3 + (1240*G[1, 0, 1, 0, 1, zb])/3 + 
         (1144*G[1, 0, 1, 1, 0, zb])/3 - (956*G[1, 0, 1, 1, 1, zb])/3 - 
         16*G[1, 0, 1, 2, 1, zb] - 464*G[1, 1, 0, 0, 0, zb] + 
         (1100*G[1, 1, 0, 0, 1, zb])/3 + (1040*G[1, 1, 0, 1, 0, zb])/3 - 
         (436*G[1, 1, 0, 1, 1, zb])/3 + 320*G[1, 1, 1, 0, 0, zb] - 
         280*G[1, 1, 1, 0, 1, zb] - 32*G[1, 1, 1, 1, 0, zb] + 
         32*G[1, 1, 1, 1, 1, zb] + 32*G[1, 1, 1, 2, 1, zb] - 
         144*G[1, 1, 2, 1, 0, zb] + 228*G[1, 1, 2, 1, 1, zb] - 
         136*G[1, 1, 2, 2, 1, zb] + (560*G[1, 2, 1, 0, 0, zb])/3 - 
         (464*G[1, 2, 1, 0, 1, zb])/3 - (1312*G[1, 2, 1, 1, 0, zb])/3 + 
         380*G[1, 2, 1, 1, 1, zb] - 104*G[1, 2, 1, 2, 1, zb] + 
         (848*G[1, 2, 2, 1, 0, zb])/3 - 352*G[1, 2, 2, 1, 1, zb] + 
         (464*G[1, 2, 2, 2, 1, zb])/3 - (272*G[2, 1, 0, 0, 0, zb])/3 + 
         88*G[2, 1, 0, 0, 1, zb] + (320*G[2, 1, 0, 1, 0, zb])/3 - 
         (344*G[2, 1, 0, 1, 1, zb])/3 + (928*G[2, 1, 1, 0, 0, zb])/3 - 
         (736*G[2, 1, 1, 0, 1, zb])/3 - (1304*G[2, 1, 1, 1, 0, zb])/3 + 
         (784*G[2, 1, 1, 1, 1, zb])/3 - 208*G[2, 1, 1, 2, 1, zb] + 
         376*G[2, 1, 2, 1, 0, zb] - (1220*G[2, 1, 2, 1, 1, zb])/3 + 
         (656*G[2, 1, 2, 2, 1, zb])/3 - 336*G[2, 2, 1, 0, 0, zb] + 
         (1144*G[2, 2, 1, 0, 1, zb])/3 + 684*G[2, 2, 1, 1, 0, zb] - 
         644*G[2, 2, 1, 1, 1, zb] + 208*G[2, 2, 1, 2, 1, zb] - 
         (1256*G[2, 2, 2, 1, 0, zb])/3 + (1172*G[2, 2, 2, 1, 1, zb])/3 - 
         (688*G[2, 2, 2, 2, 1, zb])/3 - 48*G[r3, 0, 0, -1, -1, x] + 
         24*G[r3, 0, 0, -1, 0, x] + 60*G[r3, 0, 0, 0, -1, x] - 
         30*G[r3, 0, 0, 0, 0, x] - 36*G[r3, 0, 0, r3, -1, x] + 
         18*G[r3, 0, 0, r3, 0, x] - 36*G[r3, 0, 0, r4, -1, x] + 
         18*G[r3, 0, 0, r4, 0, x] - 48*G[r4, 0, 0, -1, -1, x] + 
         24*G[r4, 0, 0, -1, 0, x] + 60*G[r4, 0, 0, 0, -1, x] - 
         30*G[r4, 0, 0, 0, 0, x] - 36*G[r4, 0, 0, r3, -1, x] + 
         18*G[r4, 0, 0, r3, 0, x] - 36*G[r4, 0, 0, r4, -1, x] + 
         18*G[r4, 0, 0, r4, 0, x] + G[1, zb]*(14245/36 - (5539*Pi^2)/54 + 
           (58*Pi^4)/15 - (1610*Zeta[3])/3) + G[0, 0, zb]*
          (13357/324 - 127*Pi^2 - (1232*Zeta[3])/3) + 
         G[1, 1, zb]*(5648/9 - (746*Pi^2)/9 - (968*Zeta[3])/3) + 
         G[2, 1, zb]*(36124/81 - (437*Pi^2)/9 - (368*Zeta[3])/3) - 
         (23609*Zeta[3])/27 + (649*Pi^2*Zeta[3])/9 - 36*G[0, 0, x]*Zeta[3] + 
         36*G[r3, 0, x]*Zeta[3] + 36*G[r4, 0, x]*Zeta[3] + 
         G[1, 0, zb]*(-115319/108 + (928*Pi^2)/9 + (1292*Zeta[3])/3) + 
         G[0, 1, zb]*(-17297/324 + (8087*Pi^2)/54 + 440*Zeta[3]) + 
         G[0, zb]*(-613367/243 + (14593*Pi^2)/108 - (433*Pi^4)/135 + 
           (6538*Zeta[3])/9) - (313*Zeta[5])/3)/(-1 + zb) + 
       zb*(21655247/15552 - (231271*Pi^2)/3888 - (497*Pi^4)/270 + 
         (4*Pi^4*G[-1, x])/5 + (3*Pi^4*G[r3, x])/10 + (3*Pi^4*G[r4, x])/10 + 
         (Pi^2*G[0, 0, -1, zb])/3 + (-6520/27 + (304*Pi^2)/9)*G[0, 0, 0, zb] + 
         (24191/108 - 35*Pi^2)*G[0, 0, 1, zb] + (27919/108 - (325*Pi^2)/9)*
          G[0, 1, 0, zb] + (-41545/108 + (671*Pi^2)/18)*G[0, 1, 1, zb] + 
         (470/9 - (550*Pi^2)/9)*G[1, 0, 0, zb] + (4345/54 + (551*Pi^2)/9)*
          G[1, 0, 1, zb] + (12899/54 + (706*Pi^2)/9)*G[1, 1, 0, zb] + 
         (-186403/216 - (232*Pi^2)/3)*G[1, 1, 1, zb] + (-2092/9 - (56*Pi^2)/3)*
          G[1, 2, 1, zb] + (2212/9 + (80*Pi^2)/9)*G[2, 1, 0, zb] + 
         (-10801/27 - (191*Pi^2)/9)*G[2, 1, 1, zb] + (1426/9 + (146*Pi^2)/9)*
          G[2, 2, 1, zb] + 52*G[0, 0, -1, -1, x] - 26*G[0, 0, -1, 0, x] - 
         65*G[0, 0, 0, -1, x] + (65*G[0, 0, 0, 0, x])/2 - 
         (361*G[0, 0, 0, 0, zb])/2 + 206*G[0, 0, 0, 1, zb] + 
         188*G[0, 0, 1, 0, zb] - (253*G[0, 0, 1, 1, zb])/2 + 
         39*G[0, 0, r3, -1, x] - (39*G[0, 0, r3, 0, x])/2 + 
         39*G[0, 0, r4, -1, x] - (39*G[0, 0, r4, 0, x])/2 + 
         (1687*G[0, 1, 0, 0, zb])/9 - (1175*G[0, 1, 0, 1, zb])/9 - 
         (809*G[0, 1, 1, 0, zb])/6 - (200*G[0, 1, 1, 1, zb])/9 - 
         (40*G[0, 1, 2, 1, zb])/3 + (2603*G[1, 0, 0, 0, zb])/6 - 
         (3878*G[1, 0, 0, 1, zb])/9 - (1300*G[1, 0, 1, 0, zb])/3 + 
         (7159*G[1, 0, 1, 1, zb])/18 - (6484*G[1, 1, 0, 0, zb])/9 + 
         (1247*G[1, 1, 0, 1, zb])/2 + (6286*G[1, 1, 1, 0, zb])/9 - 
         (601*G[1, 1, 1, 1, zb])/2 + (1970*G[1, 1, 2, 1, zb])/9 - 
         (758*G[1, 2, 1, 0, zb])/3 + (1807*G[1, 2, 1, 1, zb])/9 - 
         (368*G[1, 2, 2, 1, zb])/3 + (646*G[2, 1, 0, 0, zb])/3 - 
         (2308*G[2, 1, 0, 1, zb])/9 - (3343*G[2, 1, 1, 0, zb])/9 + 
         (3383*G[2, 1, 1, 1, zb])/9 - (560*G[2, 1, 2, 1, zb])/9 + 
         (1240*G[2, 2, 1, 0, zb])/9 - 58*G[2, 2, 1, 1, zb] + 
         (196*G[2, 2, 2, 1, zb])/3 - 64*G[-1, 0, 0, -1, -1, x] + 
         32*G[-1, 0, 0, -1, 0, x] + 80*G[-1, 0, 0, 0, -1, x] - 
         40*G[-1, 0, 0, 0, 0, x] - 48*G[-1, 0, 0, r3, -1, x] + 
         24*G[-1, 0, 0, r3, 0, x] - 48*G[-1, 0, 0, r4, -1, x] + 
         24*G[-1, 0, 0, r4, 0, x] - 4*G[0, 0, -1, 0, 1, zb] + 
         56*G[0, 0, 0, -1, -1, x] - 28*G[0, 0, 0, -1, 0, x] - 
         70*G[0, 0, 0, 0, -1, x] + 35*G[0, 0, 0, 0, 0, x] - 
         210*G[0, 0, 0, 0, 0, zb] + 192*G[0, 0, 0, 0, 1, zb] + 
         220*G[0, 0, 0, 1, 0, zb] - (604*G[0, 0, 0, 1, 1, zb])/3 + 
         42*G[0, 0, 0, r3, -1, x] - 21*G[0, 0, 0, r3, 0, x] + 
         42*G[0, 0, 0, r4, -1, x] - 21*G[0, 0, 0, r4, 0, x] + 
         (704*G[0, 0, 1, 0, 0, zb])/3 - 212*G[0, 0, 1, 0, 1, zb] - 
         234*G[0, 0, 1, 1, 0, zb] + (596*G[0, 0, 1, 1, 1, zb])/3 + 
         (64*G[0, 0, 1, 2, 1, zb])/3 + 234*G[0, 1, 0, 0, 0, zb] - 
         (616*G[0, 1, 0, 0, 1, zb])/3 - (676*G[0, 1, 0, 1, 0, zb])/3 + 
         (538*G[0, 1, 0, 1, 1, zb])/3 - (724*G[0, 1, 1, 0, 0, zb])/3 + 
         (533*G[0, 1, 1, 0, 1, zb])/3 + (562*G[0, 1, 1, 1, 0, zb])/3 - 
         36*G[0, 1, 1, 1, 1, zb] - (52*G[0, 1, 1, 2, 1, zb])/3 + 
         (32*G[0, 1, 2, 1, 0, zb])/3 - (4*G[0, 1, 2, 1, 1, zb])/3 + 
         (56*G[0, 1, 2, 2, 1, zb])/3 + 349*G[1, 0, 0, 0, 0, zb] - 
         (1000*G[1, 0, 0, 0, 1, zb])/3 - (1036*G[1, 0, 0, 1, 0, zb])/3 + 
         (751*G[1, 0, 0, 1, 1, zb])/3 - (1100*G[1, 0, 1, 0, 0, zb])/3 + 
         (958*G[1, 0, 1, 0, 1, zb])/3 + (1001*G[1, 0, 1, 1, 0, zb])/3 - 
         (830*G[1, 0, 1, 1, 1, zb])/3 - (56*G[1, 0, 1, 2, 1, zb])/3 - 
         (1447*G[1, 1, 0, 0, 0, zb])/3 + 414*G[1, 1, 0, 0, 1, zb] + 
         414*G[1, 1, 0, 1, 0, zb] - (698*G[1, 1, 0, 1, 1, zb])/3 + 
         (1574*G[1, 1, 1, 0, 0, zb])/3 - (1285*G[1, 1, 1, 0, 1, zb])/3 - 
         (789*G[1, 1, 1, 1, 0, zb])/2 + (1393*G[1, 1, 1, 1, 1, zb])/6 + 
         (188*G[1, 1, 1, 2, 1, zb])/3 - (340*G[1, 1, 2, 1, 0, zb])/3 + 
         (656*G[1, 1, 2, 1, 1, zb])/3 - (236*G[1, 1, 2, 2, 1, zb])/3 + 
         (388*G[1, 2, 1, 0, 0, zb])/3 - (332*G[1, 2, 1, 0, 1, zb])/3 - 
         300*G[1, 2, 1, 1, 0, zb] + (968*G[1, 2, 1, 1, 1, zb])/3 - 
         60*G[1, 2, 1, 2, 1, zb] + (452*G[1, 2, 2, 1, 0, zb])/3 - 
         (680*G[1, 2, 2, 1, 1, zb])/3 + (220*G[1, 2, 2, 2, 1, zb])/3 - 
         (136*G[2, 1, 0, 0, 0, zb])/3 + 44*G[2, 1, 0, 0, 1, zb] + 
         (160*G[2, 1, 0, 1, 0, zb])/3 - (172*G[2, 1, 0, 1, 1, zb])/3 + 
         (464*G[2, 1, 1, 0, 0, zb])/3 - (368*G[2, 1, 1, 0, 1, zb])/3 - 
         (652*G[2, 1, 1, 1, 0, zb])/3 + (392*G[2, 1, 1, 1, 1, zb])/3 - 
         104*G[2, 1, 1, 2, 1, zb] + 188*G[2, 1, 2, 1, 0, zb] - 
         (610*G[2, 1, 2, 1, 1, zb])/3 + (328*G[2, 1, 2, 2, 1, zb])/3 - 
         168*G[2, 2, 1, 0, 0, zb] + (572*G[2, 2, 1, 0, 1, zb])/3 + 
         342*G[2, 2, 1, 1, 0, zb] - 322*G[2, 2, 1, 1, 1, zb] + 
         104*G[2, 2, 1, 2, 1, zb] - (628*G[2, 2, 2, 1, 0, zb])/3 + 
         (586*G[2, 2, 2, 1, 1, zb])/3 - (344*G[2, 2, 2, 2, 1, zb])/3 - 
         24*G[r3, 0, 0, -1, -1, x] + 12*G[r3, 0, 0, -1, 0, x] + 
         30*G[r3, 0, 0, 0, -1, x] - 15*G[r3, 0, 0, 0, 0, x] - 
         18*G[r3, 0, 0, r3, -1, x] + 9*G[r3, 0, 0, r3, 0, x] - 
         18*G[r3, 0, 0, r4, -1, x] + 9*G[r3, 0, 0, r4, 0, x] - 
         24*G[r4, 0, 0, -1, -1, x] + 12*G[r4, 0, 0, -1, 0, x] + 
         30*G[r4, 0, 0, 0, -1, x] - 15*G[r4, 0, 0, 0, 0, x] - 
         18*G[r4, 0, 0, r3, -1, x] + 9*G[r4, 0, 0, r3, 0, x] - 
         18*G[r4, 0, 0, r4, -1, x] + 9*G[r4, 0, 0, r4, 0, x] + 
         G[1, 1, zb]*(1653647/648 + (5651*Pi^2)/54 - (1210*Zeta[3])/3) + 
         G[0, 0, zb]*(24353/72 + (1865*Pi^2)/54 - (616*Zeta[3])/3) + 
         G[0, zb]*(3669487/7776 + (9565*Pi^2)/216 - (433*Pi^4)/270 - 
           (351*Zeta[3])/2) + G[2, 1, zb]*(18788/81 - (58*Pi^2)/3 - 
           (184*Zeta[3])/3) + G[0, x]*((-7*Pi^4)/10 - 39*Zeta[3]) - 
         (2789*Zeta[3])/6 + (649*Pi^2*Zeta[3])/18 + 48*G[-1, 0, x]*Zeta[3] - 
         42*G[0, 0, x]*Zeta[3] + 18*G[r3, 0, x]*Zeta[3] + 
         18*G[r4, 0, x]*Zeta[3] + G[0, 1, zb]*(-168071/648 - (2059*Pi^2)/54 + 
           220*Zeta[3]) + G[1, 0, zb]*(-107059/72 - (2083*Pi^2)/27 + 
           (1027*Zeta[3])/3) + G[1, zb]*(-22036637/7776 - (1309*Pi^2)/162 + 
           (1747*Pi^4)/540 + (8701*Zeta[3])/18) - (361*Zeta[5])/6) - 
       (73*Zeta[5])/6)) + 
   ((-9/8 - Pi^2/3 - 3*G[0, zb] + (3*G[1, zb])/2 + 4*G[0, 0, zb] + 
       ((-2*Pi^2)/3 + 8*G[0, 0, zb] - 4*G[0, 1, zb])/(-1 + zb) - 
       2*G[0, 1, zb] - 2*G[1, 0, zb] + zb*(11/8 - Pi^2/3 - G[0, zb] + 
         G[1, zb] + 4*G[0, 0, zb] - 2*G[0, 1, zb] - 2*G[1, 0, zb] + 
         G[1, 1, zb]/2) + G[1, 1, zb]/2)*plusL[2, t/mu2] + 
     plusL[0, t/mu2]*(-1819/32 - (97*Pi^2)/24 + Pi^4/24 + 
       (369/8 + (9*Pi^2)/2)*G[1, zb] + (129/4 - (4*Pi^2)/3)*G[0, 0, zb] + 
       (-137/4 + Pi^2)*G[0, 1, zb] + (-5/2 + Pi^2)*G[1, 0, zb] + 
       (98 + Pi^2/2)*G[1, 1, zb] + (-168 - 3*Pi^2)*G[2, 1, zb] - 
       27*G[0, 0, 0, zb] + 33*G[0, 0, 1, zb] + 24*G[0, 1, 0, zb] - 
       (9*G[0, 1, 1, zb])/2 + 17*G[1, 0, 0, zb] - 4*G[1, 0, 1, zb] - 
       3*G[1, 1, 0, zb] + (31*G[1, 1, 1, zb])/2 - 90*G[1, 2, 1, zb] + 
       28*G[2, 1, 0, zb] - 100*G[2, 1, 1, zb] + 116*G[2, 2, 1, zb] + 
       12*G[0, 0, 0, 0, zb] - 16*G[0, 0, 0, 1, zb] - 12*G[0, 0, 1, 0, zb] + 
       6*G[0, 0, 1, 1, zb] - 14*G[0, 1, 0, 0, zb] + 12*G[0, 1, 0, 1, zb] + 
       12*G[0, 1, 1, 0, zb] - 4*G[0, 1, 1, 1, zb] + 12*G[0, 1, 2, 1, zb] - 
       18*G[1, 0, 0, 0, zb] + 20*G[1, 0, 0, 1, zb] + 18*G[1, 0, 1, 0, zb] - 
       G[1, 0, 1, 1, zb] + 20*G[1, 1, 0, 0, zb] - 15*G[1, 1, 0, 1, zb] - 
       19*G[1, 1, 1, 0, zb] + (31*G[1, 1, 1, 1, zb])/2 - 44*G[1, 1, 2, 1, zb] + 
       12*G[1, 2, 1, 0, zb] - 44*G[1, 2, 1, 1, zb] + 52*G[1, 2, 2, 1, zb] + 
       12*G[2, 1, 1, 0, zb] - 18*G[2, 1, 1, 1, zb] + 36*G[2, 1, 2, 1, zb] - 
       24*G[2, 2, 1, 0, zb] + 60*G[2, 2, 1, 1, zb] - 48*G[2, 2, 2, 1, zb] + 
       (-93/2 - (7*Pi^2)/6 + Pi^4/12 + (51/2 - (8*Pi^2)/3)*G[0, 0, zb] + 
         (-19 + 2*Pi^2)*G[0, 1, zb] + (-5 + (8*Pi^2)/3)*G[1, 0, zb] - 
         (4*Pi^2*G[1, 1, zb])/3 + (24 + 2*Pi^2)*G[2, 1, zb] - 
         36*G[0, 0, 0, zb] + 42*G[0, 0, 1, zb] + 30*G[0, 1, 0, zb] - 
         6*G[0, 1, 1, zb] + 24*G[1, 0, 0, zb] - 12*G[1, 0, 1, zb] + 
         12*G[1, 2, 1, zb] - 12*G[2, 1, 0, zb] + 36*G[2, 1, 1, zb] - 
         36*G[2, 2, 1, zb] + 24*G[0, 0, 0, 0, zb] - 32*G[0, 0, 0, 1, zb] - 
         24*G[0, 0, 1, 0, zb] + 12*G[0, 0, 1, 1, zb] - 28*G[0, 1, 0, 0, zb] + 
         24*G[0, 1, 0, 1, zb] + 24*G[0, 1, 1, 0, zb] - 8*G[0, 1, 1, 1, zb] + 
         24*G[0, 1, 2, 1, zb] - 24*G[1, 0, 0, 0, zb] + 24*G[1, 0, 0, 1, zb] + 
         24*G[1, 0, 1, 0, zb] - 8*G[1, 0, 1, 1, zb] + 16*G[1, 1, 0, 0, zb] - 
         8*G[1, 1, 0, 1, zb] + 8*G[1, 2, 1, 1, zb] - 16*G[1, 2, 2, 1, zb] - 
         8*G[2, 1, 1, 0, zb] + 12*G[2, 1, 1, 1, zb] - 24*G[2, 1, 2, 1, zb] + 
         16*G[2, 2, 1, 0, zb] - 40*G[2, 2, 1, 1, zb] + 32*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(-13 - Pi^2 - 20*Zeta[3]) + G[0, zb]*(1/4 + 4*Pi^2 - 
           4*Zeta[3]) - 27*Zeta[3])/(-1 + zb) + 
       G[0, zb]*(-49/8 + (5*Pi^2)/2 - 2*Zeta[3]) + 
       zb*(-331/32 + (45*Pi^2)/8 + Pi^4/24 + (41/4 - (4*Pi^2)/3)*G[0, 0, zb] + 
         (-13/4 + Pi^2)*G[0, 1, zb] + (-21/2 + (7*Pi^2)/3)*G[1, 0, zb] + 
         (-123/2 - (13*Pi^2)/6)*G[1, 1, zb] + (74 + Pi^2)*G[2, 1, zb] - 
         21*G[0, 0, 0, zb] + 25*G[0, 0, 1, zb] + 18*G[0, 1, 0, zb] + 
         (9*G[0, 1, 1, zb])/2 + 27*G[1, 0, 0, zb] - 23*G[1, 0, 1, zb] - 
         13*G[1, 1, 0, zb] - 15*G[1, 1, 1, zb] + 14*G[1, 2, 1, zb] - 
         8*G[2, 1, 0, zb] + 32*G[2, 1, 1, zb] - 40*G[2, 2, 1, zb] + 
         12*G[0, 0, 0, 0, zb] - 16*G[0, 0, 0, 1, zb] - 12*G[0, 0, 1, 0, zb] + 
         6*G[0, 0, 1, 1, zb] - 14*G[0, 1, 0, 0, zb] + 12*G[0, 1, 0, 1, zb] + 
         12*G[0, 1, 1, 0, zb] - 4*G[0, 1, 1, 1, zb] + 12*G[0, 1, 2, 1, zb] - 
         18*G[1, 0, 0, 0, zb] + 20*G[1, 0, 0, 1, zb] + 18*G[1, 0, 1, 0, zb] - 
         9*G[1, 0, 1, 1, zb] + 20*G[1, 1, 0, 0, zb] - 15*G[1, 1, 0, 1, zb] - 
         11*G[1, 1, 1, 0, zb] - (9*G[1, 1, 1, 1, zb])/2 + 4*G[1, 1, 2, 1, zb] - 
         4*G[1, 2, 1, 0, zb] + 12*G[1, 2, 1, 1, zb] - 12*G[1, 2, 2, 1, zb] - 
         4*G[2, 1, 1, 0, zb] + 6*G[2, 1, 1, 1, zb] - 12*G[2, 1, 2, 1, zb] + 
         8*G[2, 2, 1, 0, zb] - 20*G[2, 2, 1, 1, zb] + 16*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(-199/8 - (8*Pi^2)/3 - 12*Zeta[3]) + 
         G[0, zb]*(205/8 + (5*Pi^2)/6 - 2*Zeta[3]) + Zeta[3]/2) - 
       (15*Zeta[3])/2) + plusL[1, t/mu2]*(155/8 + (3*Pi^2)/2 + 
       (65/4 - (4*Pi^2)/3)*G[0, zb] + (-35/2 + (4*Pi^2)/3)*G[1, zb] - 
       21*G[0, 0, zb] + 15*G[0, 1, zb] + G[1, 0, zb] - 8*G[1, 1, zb] + 
       28*G[2, 1, zb] + 12*G[0, 0, 0, zb] - 12*G[0, 0, 1, zb] - 
       12*G[0, 1, 0, zb] + 4*G[0, 1, 1, zb] - 14*G[1, 0, 0, zb] + 
       10*G[1, 0, 1, zb] + 9*G[1, 1, 0, zb] - 7*G[1, 1, 1, zb] + 
       12*G[1, 2, 1, zb] + 12*G[2, 1, 1, zb] - 24*G[2, 2, 1, zb] + 10*Zeta[3] + 
       zb*(25/8 + (5*Pi^2)/6 + (-3/4 - (4*Pi^2)/3)*G[0, zb] + 
         (-11/2 + (4*Pi^2)/3)*G[1, zb] - 15*G[0, 0, zb] + 9*G[0, 1, zb] + 
         12*G[1, 0, zb] + 2*G[1, 1, zb] - 8*G[2, 1, zb] + 12*G[0, 0, 0, zb] - 
         12*G[0, 0, 1, zb] - 12*G[0, 1, 0, zb] + 4*G[0, 1, 1, zb] - 
         14*G[1, 0, 0, zb] + 10*G[1, 0, 1, zb] + 9*G[1, 1, 0, zb] + 
         G[1, 1, 1, zb] - 4*G[1, 2, 1, zb] - 4*G[2, 1, 1, zb] + 
         8*G[2, 2, 1, zb] + 10*Zeta[3]) + 
       (13 + Pi^2 + (5 - (8*Pi^2)/3)*G[0, zb] + (4*Pi^2*G[1, zb])/3 - 
         24*G[0, 0, zb] + 12*G[0, 1, zb] - 12*G[2, 1, zb] + 24*G[0, 0, 0, zb] - 
         24*G[0, 0, 1, zb] - 24*G[0, 1, 0, zb] + 8*G[0, 1, 1, zb] - 
         16*G[1, 0, 0, zb] + 8*G[1, 0, 1, zb] - 8*G[2, 1, 1, zb] + 
         16*G[2, 2, 1, zb] + 20*Zeta[3])/(-1 + zb)) + 
     delta[t]*(301813/2880 + (7637*Pi^2)/2160 - (41*Pi^4)/216 + 
       ((11*Pi^2)/270 - (22*G[2, 1, zb])/45)/(-1 + zb)^2 + 
       zb^2*(1/10 - Pi^2/40 + G[1, zb]/10 + (3*G[1, 1, zb])/10 - 
         (3*G[2, 1, zb])/10) + zb^3*(Pi^2/120 - G[1, 1, zb]/10 + 
         G[2, 1, zb]/10) + (83/3 - (7*Pi^2)/9)*G[0, 0, 0, zb] + 
       (-203/4 + Pi^2)*G[0, 0, 1, zb] + (-533/12 + (10*Pi^2)/9)*
        G[0, 1, 0, zb] + (307/12 - Pi^2/9)*G[0, 1, 1, zb] + 
       (2 + Pi^2/9)*G[1, 0, 0, zb] + (17/2 - (2*Pi^2)/3)*G[1, 0, 1, zb] + 
       (73 + (4*Pi^2)/3)*G[1, 1, 0, zb] + (-3139/24 - (59*Pi^2)/18)*
        G[1, 1, 1, zb] + (622/3 + 3*Pi^2)*G[1, 2, 1, zb] + 
       (-168 - 3*Pi^2)*G[2, 1, 0, zb] + (964/3 + (11*Pi^2)/3)*G[2, 1, 1, zb] + 
       (-740/3 - Pi^2/3)*G[2, 2, 1, zb] - (143*G[0, 0, 0, 0, zb])/6 + 
       (124*G[0, 0, 0, 1, zb])/3 + 27*G[0, 0, 1, 0, zb] - 
       (23*G[0, 0, 1, 1, zb])/2 + (71*G[0, 1, 0, 0, zb])/3 - 
       (95*G[0, 1, 0, 1, zb])/3 - (17*G[0, 1, 1, 0, zb])/2 + 
       G[0, 1, 1, 1, zb] - 36*G[0, 1, 2, 1, zb] + (181*G[1, 0, 0, 0, zb])/6 - 
       23*G[1, 0, 0, 1, zb] - 18*G[1, 0, 1, 0, zb] - (127*G[1, 0, 1, 1, zb])/
        6 - (62*G[1, 1, 0, 0, zb])/3 + 4*G[1, 1, 0, 1, zb] + 
       (26*G[1, 1, 1, 0, zb])/3 - (55*G[1, 1, 1, 1, zb])/3 + 
       (478*G[1, 1, 2, 1, zb])/3 - 90*G[1, 2, 1, 0, zb] + 
       202*G[1, 2, 1, 1, zb] - (542*G[1, 2, 2, 1, zb])/3 + 
       28*G[2, 1, 0, 0, zb] - 28*G[2, 1, 0, 1, zb] - 100*G[2, 1, 1, 0, zb] + 
       (370*G[2, 1, 1, 1, zb])/3 - 144*G[2, 1, 2, 1, zb] + 
       116*G[2, 2, 1, 0, zb] - 244*G[2, 2, 1, 1, zb] + 204*G[2, 2, 2, 1, zb] + 
       10*G[0, 0, 0, 0, 0, zb] - (50*G[0, 0, 0, 0, 1, zb])/3 - 
       (26*G[0, 0, 0, 1, 0, zb])/3 + (16*G[0, 0, 0, 1, 1, zb])/3 - 
       8*G[0, 0, 1, 0, 0, zb] + 16*G[0, 0, 1, 0, 1, zb] + 
       2*G[0, 0, 1, 1, 0, zb] - 4*G[0, 0, 1, 1, 1, zb] + 
       (52*G[0, 0, 1, 2, 1, zb])/3 - (34*G[0, 1, 0, 0, 0, zb])/3 + 
       (50*G[0, 1, 0, 0, 1, zb])/3 + 10*G[0, 1, 0, 1, 0, zb] - 
       (10*G[0, 1, 0, 1, 1, zb])/3 + 14*G[0, 1, 1, 0, 0, zb] - 
       12*G[0, 1, 1, 0, 1, zb] - 12*G[0, 1, 1, 1, 0, zb] + 
       4*G[0, 1, 1, 1, 1, zb] - (68*G[0, 1, 1, 2, 1, zb])/3 + 
       12*G[0, 1, 2, 1, 0, zb] - 20*G[0, 1, 2, 1, 1, zb] + 
       12*G[0, 1, 2, 2, 1, zb] - (49*G[1, 0, 0, 0, 0, zb])/3 + 
       (80*G[1, 0, 0, 0, 1, zb])/3 + (46*G[1, 0, 0, 1, 0, zb])/3 + 
       G[1, 0, 0, 1, 1, zb]/3 + (56*G[1, 0, 1, 0, 0, zb])/3 - 
       (68*G[1, 0, 1, 0, 1, zb])/3 - 5*G[1, 0, 1, 1, 0, zb] - 
       2*G[1, 0, 1, 1, 1, zb] - (92*G[1, 0, 1, 2, 1, zb])/3 + 
       23*G[1, 1, 0, 0, 0, zb] - (82*G[1, 1, 0, 0, 1, zb])/3 - 
       (68*G[1, 1, 0, 1, 0, zb])/3 - 10*G[1, 1, 0, 1, 1, zb] - 
       32*G[1, 1, 1, 0, 0, zb] + 25*G[1, 1, 1, 0, 1, zb] + 
       (61*G[1, 1, 1, 1, 0, zb])/2 - (133*G[1, 1, 1, 1, 1, zb])/6 + 
       (292*G[1, 1, 1, 2, 1, zb])/3 - 44*G[1, 1, 2, 1, 0, zb] + 
       (308*G[1, 1, 2, 1, 1, zb])/3 - (284*G[1, 1, 2, 2, 1, zb])/3 + 
       12*G[1, 2, 1, 0, 0, zb] - 12*G[1, 2, 1, 0, 1, zb] - 
       44*G[1, 2, 1, 1, 0, zb] + (170*G[1, 2, 1, 1, 1, zb])/3 - 
       (208*G[1, 2, 1, 2, 1, zb])/3 + 52*G[1, 2, 2, 1, 0, zb] - 
       (356*G[1, 2, 2, 1, 1, zb])/3 + 92*G[1, 2, 2, 2, 1, zb] + 
       12*G[2, 1, 0, 1, 1, zb] + 12*G[2, 1, 1, 0, 0, zb] - 
       12*G[2, 1, 1, 0, 1, zb] - 18*G[2, 1, 1, 1, 0, zb] + 
       20*G[2, 1, 1, 1, 1, zb] - 68*G[2, 1, 1, 2, 1, zb] + 
       36*G[2, 1, 2, 1, 0, zb] - 80*G[2, 1, 2, 1, 1, zb] + 
       60*G[2, 1, 2, 2, 1, zb] - 24*G[2, 2, 1, 0, 0, zb] + 
       24*G[2, 2, 1, 0, 1, zb] + 60*G[2, 2, 1, 1, 0, zb] - 
       74*G[2, 2, 1, 1, 1, zb] + 60*G[2, 2, 1, 2, 1, zb] - 
       48*G[2, 2, 2, 1, 0, zb] + 108*G[2, 2, 2, 1, 1, zb] - 
       72*G[2, 2, 2, 2, 1, zb] + G[1, zb]*(-7295/288 - (39*Pi^2)/4 - 
         (47*Pi^4)/1080 - (335*Zeta[3])/6) + G[1, 1, zb]*
        (-24631/90 - (185*Pi^2)/18 - (119*Zeta[3])/3) + 
       G[0, 0, zb]*(-367/24 + (17*Pi^2)/9 - (28*Zeta[3])/3) + (61*Zeta[3])/2 + 
       (Pi^2*Zeta[3])/2 + G[0, 1, zb]*(275/8 - (3*Pi^2)/2 + (22*Zeta[3])/3) + 
       G[0, zb]*(-2933/96 - (107*Pi^2)/24 + (101*Pi^4)/1080 + 
         (107*Zeta[3])/6) + G[1, 0, zb]*(527/24 + (8*Pi^2)/3 + 22*Zeta[3]) + 
       G[2, 1, zb]*(36031/90 + (35*Pi^2)/9 + 42*Zeta[3]) + 
       (34541/360 + (13*Pi^2)/12 - (3*Pi^4)/10 + (80/3 - (14*Pi^2)/9)*
          G[0, 0, 0, zb] + (-93/2 + 2*Pi^2)*G[0, 0, 1, zb] + 
         (-193/6 + (20*Pi^2)/9)*G[0, 1, 0, zb] + (23/2 - (2*Pi^2)/9)*
          G[0, 1, 1, zb] + (-51/2 + (8*Pi^2)/3)*G[1, 0, 0, zb] + 
         (19 - 2*Pi^2)*G[1, 0, 1, zb] + (5 - (8*Pi^2)/3)*G[1, 1, 0, zb] + 
         (4*Pi^2*G[1, 1, 1, zb])/3 + (-24 - 2*Pi^2)*G[1, 2, 1, zb] + 
         (24 + 2*Pi^2)*G[2, 1, 0, zb] + (-172/3 - (22*Pi^2)/9)*G[2, 1, 1, zb] + 
         (52 + (2*Pi^2)/9)*G[2, 2, 1, zb] - 32*G[0, 0, 0, 0, zb] + 
         56*G[0, 0, 0, 1, zb] + 44*G[0, 0, 1, 0, zb] - 26*G[0, 0, 1, 1, zb] + 
         36*G[0, 1, 0, 0, zb] - 38*G[0, 1, 0, 1, zb] - 22*G[0, 1, 1, 0, zb] + 
         4*G[0, 1, 1, 1, zb] - 32*G[0, 1, 2, 1, zb] + 36*G[1, 0, 0, 0, zb] - 
         42*G[1, 0, 0, 1, zb] - 30*G[1, 0, 1, 0, zb] + 6*G[1, 0, 1, 1, zb] - 
         24*G[1, 1, 0, 0, zb] + 12*G[1, 1, 0, 1, zb] - 12*G[1, 1, 2, 1, zb] + 
         12*G[1, 2, 1, 0, zb] - 36*G[1, 2, 1, 1, zb] + 36*G[1, 2, 2, 1, zb] - 
         12*G[2, 1, 0, 0, zb] + 12*G[2, 1, 0, 1, zb] + 36*G[2, 1, 1, 0, zb] - 
         44*G[2, 1, 1, 1, zb] + 44*G[2, 1, 2, 1, zb] - 36*G[2, 2, 1, 0, zb] + 
         76*G[2, 2, 1, 1, zb] - 60*G[2, 2, 2, 1, zb] + 
         20*G[0, 0, 0, 0, 0, zb] - (100*G[0, 0, 0, 0, 1, zb])/3 - 
         (52*G[0, 0, 0, 1, 0, zb])/3 + (32*G[0, 0, 0, 1, 1, zb])/3 - 
         16*G[0, 0, 1, 0, 0, zb] + 32*G[0, 0, 1, 0, 1, zb] + 
         4*G[0, 0, 1, 1, 0, zb] - 8*G[0, 0, 1, 1, 1, zb] + 
         (104*G[0, 0, 1, 2, 1, zb])/3 - (68*G[0, 1, 0, 0, 0, zb])/3 + 
         (100*G[0, 1, 0, 0, 1, zb])/3 + 20*G[0, 1, 0, 1, 0, zb] - 
         (20*G[0, 1, 0, 1, 1, zb])/3 + 28*G[0, 1, 1, 0, 0, zb] - 
         24*G[0, 1, 1, 0, 1, zb] - 24*G[0, 1, 1, 1, 0, zb] + 
         8*G[0, 1, 1, 1, 1, zb] - (136*G[0, 1, 1, 2, 1, zb])/3 + 
         24*G[0, 1, 2, 1, 0, zb] - 40*G[0, 1, 2, 1, 1, zb] + 
         24*G[0, 1, 2, 2, 1, zb] - 24*G[1, 0, 0, 0, 0, zb] + 
         32*G[1, 0, 0, 0, 1, zb] + 24*G[1, 0, 0, 1, 0, zb] - 
         12*G[1, 0, 0, 1, 1, zb] + 28*G[1, 0, 1, 0, 0, zb] - 
         24*G[1, 0, 1, 0, 1, zb] - 24*G[1, 0, 1, 1, 0, zb] + 
         8*G[1, 0, 1, 1, 1, zb] - 24*G[1, 0, 1, 2, 1, zb] + 
         24*G[1, 1, 0, 0, 0, zb] - 24*G[1, 1, 0, 0, 1, zb] - 
         24*G[1, 1, 0, 1, 0, zb] + 8*G[1, 1, 0, 1, 1, zb] - 
         16*G[1, 1, 1, 0, 0, zb] + 8*G[1, 1, 1, 0, 1, zb] - 
         8*G[1, 1, 2, 1, 1, zb] + 16*G[1, 1, 2, 2, 1, zb] + 
         8*G[1, 2, 1, 1, 0, zb] - 12*G[1, 2, 1, 1, 1, zb] + 
         24*G[1, 2, 1, 2, 1, zb] - 16*G[1, 2, 2, 1, 0, zb] + 
         40*G[1, 2, 2, 1, 1, zb] - 32*G[1, 2, 2, 2, 1, zb] - 
         8*G[2, 1, 0, 1, 1, zb] - 8*G[2, 1, 1, 0, 0, zb] + 
         8*G[2, 1, 1, 0, 1, zb] + 12*G[2, 1, 1, 1, 0, zb] - 
         (40*G[2, 1, 1, 1, 1, zb])/3 + (136*G[2, 1, 1, 2, 1, zb])/3 - 
         24*G[2, 1, 2, 1, 0, zb] + (160*G[2, 1, 2, 1, 1, zb])/3 - 
         40*G[2, 1, 2, 2, 1, zb] + 16*G[2, 2, 1, 0, 0, zb] - 
         16*G[2, 2, 1, 0, 1, zb] - 40*G[2, 2, 1, 1, 0, zb] + 
         (148*G[2, 2, 1, 1, 1, zb])/3 - 40*G[2, 2, 1, 2, 1, zb] + 
         32*G[2, 2, 2, 1, 0, zb] - 72*G[2, 2, 2, 1, 1, zb] + 
         48*G[2, 2, 2, 2, 1, zb] + G[2, 1, zb]*(-57/2 - (2*Pi^2)/3 - 
           28*Zeta[3]) + G[0, 0, zb]*(-115/12 + (13*Pi^2)/3 - (56*Zeta[3])/3) + 
         (371*Zeta[3])/6 + Pi^2*Zeta[3] + G[0, zb]*(-383/12 - (41*Pi^2)/12 + 
           (101*Pi^4)/540 + 3*Zeta[3]) + G[1, 0, zb]*(-1/4 - 4*Pi^2 + 
           4*Zeta[3]) + G[0, 1, zb]*(83/4 - (8*Pi^2)/3 + (44*Zeta[3])/3) + 
         G[1, 1, zb]*(13 + Pi^2 + 20*Zeta[3]) + G[1, zb]*
          (4141/90 + (7*Pi^2)/6 - Pi^4/12 + 27*Zeta[3]) - 22*Zeta[5])/
        (-1 + zb) + zb*(12309/320 - (40241*Pi^2)/2160 - (41*Pi^4)/360 + 
         (115/6 - (7*Pi^2)/9)*G[0, 0, 0, zb] + (-265/12 + Pi^2)*
          G[0, 0, 1, zb] + (-77/12 + (10*Pi^2)/9)*G[0, 1, 0, zb] + 
         (-115/4 - Pi^2/9)*G[0, 1, 1, zb] + (-85/3 + (7*Pi^2)/3)*
          G[1, 0, 0, zb] + (115/6 - 2*Pi^2)*G[1, 0, 1, zb] + 
         (-172/3 - (32*Pi^2)/9)*G[1, 1, 0, zb] + (2237/24 + (5*Pi^2)/2)*
          G[1, 1, 1, zb] + (-110/3 - (5*Pi^2)/9)*G[1, 2, 1, zb] + 
         (74 + Pi^2)*G[2, 1, 0, zb] + (-406/3 - (11*Pi^2)/9)*G[2, 1, 1, zb] + 
         (298/3 + Pi^2/9)*G[2, 2, 1, zb] - (101*G[0, 0, 0, 0, zb])/6 + 
         36*G[0, 0, 0, 1, zb] + (71*G[0, 0, 1, 0, zb])/3 - 
         (11*G[0, 0, 1, 1, zb])/6 + (65*G[0, 1, 0, 0, zb])/3 - 
         (83*G[0, 1, 0, 1, zb])/3 + G[0, 1, 1, 0, zb]/2 - 9*G[0, 1, 1, 1, zb] - 
         (100*G[0, 1, 2, 1, zb])/3 + (187*G[1, 0, 0, 0, zb])/6 - 
         (131*G[1, 0, 0, 1, zb])/3 - (88*G[1, 0, 1, 0, zb])/3 + 
         (13*G[1, 0, 1, 1, zb])/2 - (92*G[1, 1, 0, 0, zb])/3 + 
         26*G[1, 1, 0, 1, zb] + (7*G[1, 1, 1, 0, zb])/6 + 
         25*G[1, 1, 1, 1, zb] - 14*G[1, 1, 2, 1, zb] + 14*G[1, 2, 1, 0, zb] - 
         (130*G[1, 2, 1, 1, zb])/3 + (154*G[1, 2, 2, 1, zb])/3 - 
         8*G[2, 1, 0, 0, zb] + 8*G[2, 1, 0, 1, zb] + 32*G[2, 1, 1, 0, zb] - 
         (118*G[2, 1, 1, 1, zb])/3 + (148*G[2, 1, 2, 1, zb])/3 - 
         40*G[2, 2, 1, 0, zb] + (248*G[2, 2, 1, 1, zb])/3 - 
         72*G[2, 2, 2, 1, zb] + 10*G[0, 0, 0, 0, 0, zb] - 
         (50*G[0, 0, 0, 0, 1, zb])/3 - (26*G[0, 0, 0, 1, 0, zb])/3 + 
         (16*G[0, 0, 0, 1, 1, zb])/3 - 8*G[0, 0, 1, 0, 0, zb] + 
         16*G[0, 0, 1, 0, 1, zb] + 2*G[0, 0, 1, 1, 0, zb] - 
         4*G[0, 0, 1, 1, 1, zb] + (52*G[0, 0, 1, 2, 1, zb])/3 - 
         (34*G[0, 1, 0, 0, 0, zb])/3 + (50*G[0, 1, 0, 0, 1, zb])/3 + 
         10*G[0, 1, 0, 1, 0, zb] - (10*G[0, 1, 0, 1, 1, zb])/3 + 
         14*G[0, 1, 1, 0, 0, zb] - 12*G[0, 1, 1, 0, 1, zb] - 
         12*G[0, 1, 1, 1, 0, zb] + 4*G[0, 1, 1, 1, 1, zb] - 
         (68*G[0, 1, 1, 2, 1, zb])/3 + 12*G[0, 1, 2, 1, 0, zb] - 
         20*G[0, 1, 2, 1, 1, zb] + 12*G[0, 1, 2, 2, 1, zb] - 
         (49*G[1, 0, 0, 0, 0, zb])/3 + 24*G[1, 0, 0, 0, 1, zb] + 
         18*G[1, 0, 0, 1, 0, zb] - 13*G[1, 0, 0, 1, 1, zb] + 
         (56*G[1, 0, 1, 0, 0, zb])/3 - 20*G[1, 0, 1, 0, 1, zb] - 
         (47*G[1, 0, 1, 1, 0, zb])/3 + (26*G[1, 0, 1, 1, 1, zb])/3 - 
         (44*G[1, 0, 1, 2, 1, zb])/3 + 23*G[1, 1, 0, 0, 0, zb] - 
         (82*G[1, 1, 0, 0, 1, zb])/3 - (68*G[1, 1, 0, 1, 0, zb])/3 + 
         14*G[1, 1, 0, 1, 1, zb] - 24*G[1, 1, 1, 0, 0, zb] + 
         17*G[1, 1, 1, 0, 1, zb] + (21*G[1, 1, 1, 1, 0, zb])/2 + 
         (43*G[1, 1, 1, 1, 1, zb])/6 - 4*G[1, 1, 1, 2, 1, zb] + 
         4*G[1, 1, 2, 1, 0, zb] - 12*G[1, 1, 2, 1, 1, zb] + 
         12*G[1, 1, 2, 2, 1, zb] - 4*G[1, 2, 1, 0, 0, zb] + 
         4*G[1, 2, 1, 0, 1, zb] + 12*G[1, 2, 1, 1, 0, zb] - 
         (46*G[1, 2, 1, 1, 1, zb])/3 + 16*G[1, 2, 1, 2, 1, zb] - 
         12*G[1, 2, 2, 1, 0, zb] + 28*G[1, 2, 2, 1, 1, zb] - 
         20*G[1, 2, 2, 2, 1, zb] - 4*G[2, 1, 0, 1, 1, zb] - 
         4*G[2, 1, 1, 0, 0, zb] + 4*G[2, 1, 1, 0, 1, zb] + 
         6*G[2, 1, 1, 1, 0, zb] - (20*G[2, 1, 1, 1, 1, zb])/3 + 
         (68*G[2, 1, 1, 2, 1, zb])/3 - 12*G[2, 1, 2, 1, 0, zb] + 
         (80*G[2, 1, 2, 1, 1, zb])/3 - 20*G[2, 1, 2, 2, 1, zb] + 
         8*G[2, 2, 1, 0, 0, zb] - 8*G[2, 2, 1, 0, 1, zb] - 
         20*G[2, 2, 1, 1, 0, zb] + (74*G[2, 2, 1, 1, 1, zb])/3 - 
         20*G[2, 2, 1, 2, 1, zb] + 16*G[2, 2, 2, 1, 0, zb] - 
         36*G[2, 2, 2, 1, 1, zb] + 24*G[2, 2, 2, 2, 1, zb] + 
         G[2, 1, zb]*(-16813/90 - (13*Pi^2)/9 - 14*Zeta[3]) + 
         G[0, 0, zb]*(791/24 - (28*Zeta[3])/3) + G[1, 0, zb]*
          (-1001/24 - 3*Pi^2 - (2*Zeta[3])/3) - (239*Zeta[3])/6 + 
         (Pi^2*Zeta[3])/2 + G[0, 1, zb]*(-147/8 - Pi^2/2 + (22*Zeta[3])/3) + 
         G[1, zb]*(6641/160 + (5*Pi^2)/36 - (41*Pi^4)/360 + (55*Zeta[3])/6) + 
         G[1, 1, zb]*(76447/360 + (19*Pi^2)/6 + (53*Zeta[3])/3) + 
         G[0, zb]*(-1703/32 + (331*Pi^2)/72 + (101*Pi^4)/1080 + 
           (151*Zeta[3])/6) - 11*Zeta[5]) - 11*Zeta[5]))/Nc^3 + 
   ((-459/8 + (11*Pi^2)/3 + 78*G[0, zb] + zb^2*((8*G[0, zb])/3 - 
         (8*G[1, zb])/3) - (22*G[1, zb])/3 - 32*G[0, 0, zb] + 22*G[0, 1, zb] + 
       10*G[1, 0, zb] + (-20 + (22*Pi^2)/3 + (280*G[0, zb])/3 - 
         64*G[0, 0, zb] + 44*G[0, 1, zb] + 32*G[1, 0, zb])/(-1 + zb) + 
       zb*(85/8 + (11*Pi^2)/3 + 36*G[0, zb] - (143*G[1, zb])/6 - 
         32*G[0, 0, zb] + 22*G[0, 1, zb] + 34*G[1, 0, zb] - 
         (35*G[1, 1, zb])/2) - (11*G[1, 1, zb])/2)*plusL[2, t/mu2] + 
     (6 - 8*G[0, zb] - (16*G[0, zb])/(-1 + zb) + 4*G[1, zb] + 
       zb*(2 - 8*G[0, zb] + 4*G[1, zb]))*plusL[3, t/mu2] + 
     nf^2*((100/27 + (40*G[1, zb])/9 + (8*G[1, 1, zb])/3 + 
         zb*(100/27 + (40*G[1, zb])/9 + (8*G[1, 1, zb])/3) + 
         (200/27 + (80*G[1, zb])/9 + (16*G[1, 1, zb])/3)/(-1 + zb))*
        plusL[0, t/mu2] + (-40/9 + (-80/9 - (16*G[1, zb])/3)/(-1 + zb) + 
         zb*(-40/9 - (8*G[1, zb])/3) - (8*G[1, zb])/3)*plusL[1, t/mu2] + 
       (4/3 + 8/(3*(-1 + zb)) + (4*zb)/3)*plusL[2, t/mu2] + 
       delta[t]*(-428/243 - (8*G[0, zb])/9 - (100*G[1, zb])/27 + 
         (8*G[0, 0, zb])/27 - (40*G[1, 1, zb])/9 + (4*G[0, 0, 0, zb])/9 - 
         (8*G[1, 1, 1, zb])/3 + (-928/243 - (8*G[0, zb])/27 - 
           (200*G[1, zb])/27 + (40*G[0, 0, zb])/27 - (80*G[1, 1, zb])/9 + 
           (8*G[0, 0, 0, zb])/9 - (16*G[1, 1, 1, zb])/3 - (16*Zeta[3])/9)/
          (-1 + zb) + zb*(-500/243 + (16*G[0, zb])/27 - (100*G[1, zb])/27 + 
           (32*G[0, 0, zb])/27 - (40*G[1, 1, zb])/9 + (4*G[0, 0, 0, zb])/9 - 
           (8*G[1, 1, 1, zb])/3 - (8*Zeta[3])/9) - (8*Zeta[3])/9)) + 
     plusL[1, t/mu2]*(4355/24 - (455*Pi^2)/18 + (-8401/36 + (34*Pi^2)/3)*
        G[0, zb] + (1889/18 - (13*Pi^2)/3)*G[1, zb] + (547*G[0, 0, zb])/3 - 
       (473*G[0, 1, zb])/3 - (278*G[1, 0, zb])/3 + 114*G[1, 1, zb] + 
       zb^2*(-28/3 - (8*Pi^2)/9 + (32*G[0, zb])/9 - (32*G[1, zb])/9 + 
         (16*G[0, 0, zb])/3 - (16*G[0, 1, zb])/3 - 16*G[1, 0, zb] + 
         16*G[1, 1, zb]) - 66*G[2, 1, zb] - 64*G[0, 0, 0, zb] + 
       68*G[0, 0, 1, zb] + 68*G[0, 1, 0, zb] - 40*G[0, 1, 1, zb] + 
       46*G[1, 0, 0, zb] - 26*G[1, 0, 1, zb] + 21*G[1, 1, 0, zb] - 
       17*G[1, 1, 1, zb] - 36*G[1, 2, 1, zb] + 24*G[2, 1, 0, zb] - 
       48*G[2, 1, 1, zb] + 72*G[2, 2, 1, zb] + 
       (346/3 - (86*Pi^2)/3 + (-2149/9 + (68*Pi^2)/3)*G[0, zb] + 
         (20 - 12*Pi^2)*G[1, zb] + (724*G[0, 0, zb])/3 - 184*G[0, 1, zb] - 
         (400*G[1, 0, zb])/3 + 24*G[2, 1, zb] - 128*G[0, 0, 0, zb] + 
         136*G[0, 0, 1, zb] + 136*G[0, 1, 0, zb] - 80*G[0, 1, 1, zb] + 
         112*G[1, 0, 0, zb] - 72*G[1, 0, 1, zb] - 32*G[1, 1, 0, zb] - 
         16*G[2, 1, 0, zb] + 32*G[2, 1, 1, zb] - 48*G[2, 2, 1, zb] - 
         64*Zeta[3])/(-1 + zb) + zb*(2051/72 - (197*Pi^2)/18 + 
         (-1561/36 + (34*Pi^2)/3)*G[0, zb] + (35/18 - (37*Pi^2)/3)*G[1, zb] + 
         (313*G[0, 0, zb])/3 - (215*G[0, 1, zb])/3 - (305*G[1, 0, zb])/3 + 
         30*G[1, 1, zb] + 18*G[2, 1, zb] - 64*G[0, 0, 0, zb] + 
         68*G[0, 0, 1, zb] + 68*G[0, 1, 0, zb] - 40*G[0, 1, 1, zb] + 
         94*G[1, 0, 0, zb] - 74*G[1, 0, 1, zb] - 83*G[1, 1, 0, zb] + 
         31*G[1, 1, 1, zb] + 12*G[1, 2, 1, zb] - 8*G[2, 1, 0, zb] + 
         16*G[2, 1, 1, zb] - 24*G[2, 2, 1, zb] - 32*Zeta[3]) - 32*Zeta[3]) + 
     plusL[0, t/mu2]*(-72577/288 + (9029*Pi^2)/216 - (4*Pi^4)/5 + 
       (-10597/36 + 12*Pi^2)*G[0, 0, zb] + (9245/36 - (32*Pi^2)/3)*
        G[0, 1, zb] + (1025/6 - 10*Pi^2)*G[1, 0, zb] + (-1718/9 - (19*Pi^2)/6)*
        G[1, 1, zb] + 184*G[2, 1, zb] + 169*G[0, 0, 0, zb] - 
       (584*G[0, 0, 1, zb])/3 - 190*G[0, 1, 0, zb] + (943*G[0, 1, 1, zb])/6 - 
       76*G[1, 0, 0, zb] + 89*G[1, 0, 1, zb] + (508*G[1, 1, 0, zb])/3 + 
       zb^2*(-38/9 - (16*Pi^2)/27 + (10/27 - (8*Pi^2)/9)*G[0, zb] + 
         (494/27 + (8*Pi^2)/3)*G[1, zb] - (40*G[0, 0, zb])/9 - 
         (32*G[0, 1, zb])/9 - (8*G[1, 0, zb])/3 + (32*G[1, 1, zb])/3 + 
         (8*G[0, 0, 0, zb])/3 - (16*G[0, 0, 1, zb])/3 - (16*G[0, 1, 0, zb])/3 + 
         (16*G[0, 1, 1, zb])/3 - (40*G[1, 0, 0, zb])/3 + 16*G[1, 0, 1, zb] + 
         (112*G[1, 1, 0, zb])/3 - (112*G[1, 1, 1, zb])/3) - 
       269*G[1, 1, 1, zb] + 106*G[1, 2, 1, zb] - 102*G[2, 1, 0, zb] + 
       196*G[2, 1, 1, zb] - 138*G[2, 2, 1, zb] - 52*G[0, 0, 0, 0, zb] + 
       64*G[0, 0, 0, 1, zb] + 64*G[0, 0, 1, 0, zb] - 70*G[0, 0, 1, 1, zb] + 
       70*G[0, 1, 0, 0, zb] - 64*G[0, 1, 0, 1, zb] - 72*G[0, 1, 1, 0, zb] + 
       46*G[0, 1, 1, 1, zb] - 16*G[0, 1, 2, 1, zb] + 74*G[1, 0, 0, 0, zb] - 
       52*G[1, 0, 0, 1, zb] - 52*G[1, 0, 1, 0, zb] + 25*G[1, 0, 1, 1, zb] - 
       20*G[1, 1, 0, 0, zb] - 7*G[1, 1, 0, 1, zb] - 71*G[1, 1, 1, 0, zb] + 
       (87*G[1, 1, 1, 1, zb])/2 + 80*G[1, 1, 2, 1, zb] - 60*G[1, 2, 1, 0, zb] + 
       132*G[1, 2, 1, 1, zb] - 108*G[1, 2, 2, 1, zb] + 24*G[2, 1, 0, 0, zb] - 
       24*G[2, 1, 0, 1, zb] - 96*G[2, 1, 1, 0, zb] + 108*G[2, 1, 1, 1, zb] - 
       72*G[2, 1, 2, 1, zb] + 72*G[2, 2, 1, 0, zb] - 168*G[2, 2, 1, 1, zb] + 
       72*G[2, 2, 2, 1, zb] + G[0, zb]*(9863/24 - (274*Pi^2)/9 - 46*Zeta[3]) + 
       (475*Zeta[3])/6 + G[1, zb]*(-60607/216 + (31*Pi^2)/3 + 57*Zeta[3]) + 
       zb*(-7633/288 + (617*Pi^2)/216 - (4*Pi^4)/5 + (-1585/36 + 12*Pi^2)*
          G[0, 0, zb] + (1589/36 - (32*Pi^2)/3)*G[0, 1, zb] + 
         (305/6 - 18*Pi^2)*G[1, 0, zb] + (451/9 + (101*Pi^2)/6)*G[1, 1, zb] - 
         52*G[2, 1, zb] + 135*G[0, 0, 0, zb] - (344*G[0, 0, 1, zb])/3 - 
         110*G[0, 1, 0, zb] + (409*G[0, 1, 1, zb])/6 - 166*G[1, 0, 0, zb] + 
         118*G[1, 0, 1, zb] + (262*G[1, 1, 0, zb])/3 + (45*G[1, 1, 1, zb])/2 - 
         34*G[1, 2, 1, zb] + 30*G[2, 1, 0, zb] - 56*G[2, 1, 1, zb] + 
         42*G[2, 2, 1, zb] - 52*G[0, 0, 0, 0, zb] + 64*G[0, 0, 0, 1, zb] + 
         64*G[0, 0, 1, 0, zb] - 70*G[0, 0, 1, 1, zb] + 70*G[0, 1, 0, 0, zb] - 
         64*G[0, 1, 0, 1, zb] - 72*G[0, 1, 1, 0, zb] + 46*G[0, 1, 1, 1, zb] - 
         16*G[0, 1, 2, 1, zb] + 98*G[1, 0, 0, 0, zb] - 100*G[1, 0, 0, 1, zb] - 
         100*G[1, 0, 1, 0, zb] + 73*G[1, 0, 1, 1, zb] - 124*G[1, 1, 0, 0, zb] + 
         97*G[1, 1, 0, 1, zb] + 89*G[1, 1, 1, 0, zb] - (49*G[1, 1, 1, 1, zb])/
          2 - 16*G[1, 1, 2, 1, zb] + 20*G[1, 2, 1, 0, zb] - 
         44*G[1, 2, 1, 1, zb] + 36*G[1, 2, 2, 1, zb] - 8*G[2, 1, 0, 0, zb] + 
         8*G[2, 1, 0, 1, zb] + 32*G[2, 1, 1, 0, zb] - 36*G[2, 1, 1, 1, zb] + 
         24*G[2, 1, 2, 1, zb] - 24*G[2, 2, 1, 0, zb] + 56*G[2, 2, 1, 1, zb] - 
         24*G[2, 2, 2, 1, zb] + G[0, zb]*(607/8 - (154*Pi^2)/9 - 46*Zeta[3]) + 
         (373*Zeta[3])/6 + G[1, zb]*(-11719/216 + (107*Pi^2)/6 + 57*Zeta[3])) + 
       (-1981/12 + (755*Pi^2)/18 - (8*Pi^4)/5 + (-5621/18 + 24*Pi^2)*
          G[0, 0, zb] + (776/3 - (64*Pi^2)/3)*G[0, 1, zb] + 
         (733/3 - (68*Pi^2)/3)*G[1, 0, zb] + (28*Pi^2*G[1, 1, zb])/3 - 
         64*G[2, 1, zb] + (754*G[0, 0, 0, zb])/3 - 260*G[0, 0, 1, zb] - 
         (752*G[0, 1, 0, zb])/3 + 174*G[0, 1, 1, zb] - 212*G[1, 0, 0, zb] + 
         (464*G[1, 0, 1, zb])/3 + (328*G[1, 1, 0, zb])/3 - 24*G[1, 2, 1, zb] + 
         48*G[2, 1, 0, zb] - 84*G[2, 1, 1, zb] + 72*G[2, 2, 1, zb] - 
         104*G[0, 0, 0, 0, zb] + 128*G[0, 0, 0, 1, zb] + 
         128*G[0, 0, 1, 0, zb] - 140*G[0, 0, 1, 1, zb] + 
         140*G[0, 1, 0, 0, zb] - 128*G[0, 1, 0, 1, zb] - 
         144*G[0, 1, 1, 0, zb] + 92*G[0, 1, 1, 1, zb] - 32*G[0, 1, 2, 1, zb] + 
         128*G[1, 0, 0, 0, zb] - 120*G[1, 0, 0, 1, zb] - 
         120*G[1, 0, 1, 0, zb] + 64*G[1, 0, 1, 1, zb] - 96*G[1, 1, 0, 0, zb] + 
         56*G[1, 1, 0, 1, zb] + 16*G[1, 2, 1, 0, zb] - 32*G[1, 2, 1, 1, zb] + 
         48*G[1, 2, 2, 1, zb] - 16*G[2, 1, 0, 0, zb] + 16*G[2, 1, 0, 1, zb] + 
         64*G[2, 1, 1, 0, zb] - 72*G[2, 1, 1, 1, zb] + 48*G[2, 1, 2, 1, zb] - 
         48*G[2, 2, 1, 0, zb] + 112*G[2, 2, 1, 1, zb] - 48*G[2, 2, 2, 1, zb] + 
         G[0, zb]*(47237/108 - (118*Pi^2)/3 - 92*Zeta[3]) + (274*Zeta[3])/3 + 
         G[1, zb]*(-190/3 + (214*Pi^2)/9 + 64*Zeta[3]))/(-1 + zb)) + 
     delta[t]*(7673047/25920 - (164303*Pi^2)/2160 + (821*Pi^4)/324 + 
       (2*Pi^4*G[-1, x])/5 - (3*Pi^4*G[r3, x])/10 - (3*Pi^4*G[r4, x])/10 + 
       G[1, 1, zb]/zb + zb^3*(-1/180*Pi^2 + G[1, 1, zb]/15 - G[2, 1, zb]/15) + 
       ((-11*Pi^2)/405 + (44*G[2, 1, zb])/135)/(-1 + zb)^2 + 
       (-2077/6 + (92*Pi^2)/9)*G[0, 0, 0, zb] + (37097/108 - 12*Pi^2)*
        G[0, 0, 1, zb] + (37465/108 - (113*Pi^2)/9)*G[0, 1, 0, zb] + 
       (-9541/36 + (65*Pi^2)/6)*G[0, 1, 1, zb] + (7808/27 - (136*Pi^2)/9)*
        G[1, 0, 0, zb] + (-6070/27 + (88*Pi^2)/9)*G[1, 0, 1, zb] + 
       (-5527/27 + (17*Pi^2)/3)*G[1, 1, 0, zb] + (23563/216 + (116*Pi^2)/9)*
        G[1, 1, 1, zb] + (-1924/9 + (14*Pi^2)/3)*G[1, 2, 1, zb] + 
       (628/3 - (4*Pi^2)/3)*G[2, 1, 0, zb] + (-368 + (26*Pi^2)/3)*
        G[2, 1, 1, zb] + (728/3 - 8*Pi^2)*G[2, 2, 1, zb] - 
       20*G[0, 0, -1, -1, x] + 10*G[0, 0, -1, 0, x] + 25*G[0, 0, 0, -1, x] - 
       (25*G[0, 0, 0, 0, x])/2 + (271*G[0, 0, 0, 0, zb])/2 - 
       (526*G[0, 0, 0, 1, zb])/3 - (1552*G[0, 0, 1, 0, zb])/9 + 
       (2459*G[0, 0, 1, 1, zb])/18 - 15*G[0, 0, r3, -1, x] + 
       (15*G[0, 0, r3, 0, x])/2 - 15*G[0, 0, r4, -1, x] + 
       (15*G[0, 0, r4, 0, x])/2 - (1633*G[0, 1, 0, 0, zb])/9 + 
       (1775*G[0, 1, 0, 1, zb])/9 + (2713*G[0, 1, 1, 0, zb])/18 - 
       (320*G[0, 1, 1, 1, zb])/3 + (64*G[0, 1, 2, 1, zb])/3 - 
       (103*G[1, 0, 0, 0, zb])/18 + (664*G[1, 0, 0, 1, zb])/9 + 
       (424*G[1, 0, 1, 0, zb])/9 + (83*G[1, 0, 1, 1, zb])/18 + 
       (982*G[1, 1, 0, 0, zb])/9 - (3247*G[1, 1, 0, 1, zb])/18 - 
       (5695*G[1, 1, 1, 0, zb])/18 + (2525*G[1, 1, 1, 1, zb])/6 - 
       138*G[1, 1, 2, 1, zb] + (410*G[1, 2, 1, 0, zb])/3 - 
       (779*G[1, 2, 1, 1, zb])/3 + (544*G[1, 2, 2, 1, zb])/3 - 
       (386*G[2, 1, 0, 0, zb])/3 + (296*G[2, 1, 0, 1, zb])/3 + 
       (809*G[2, 1, 1, 0, zb])/3 - (889*G[2, 1, 1, 1, zb])/3 + 
       (412*G[2, 1, 2, 1, zb])/3 - (484*G[2, 2, 1, 0, zb])/3 + 
       (962*G[2, 2, 1, 1, zb])/3 - (544*G[2, 2, 2, 1, zb])/3 - 
       32*G[-1, 0, 0, -1, -1, x] + 16*G[-1, 0, 0, -1, 0, x] + 
       40*G[-1, 0, 0, 0, -1, x] - 20*G[-1, 0, 0, 0, 0, x] - 
       24*G[-1, 0, 0, r3, -1, x] + 12*G[-1, 0, 0, r3, 0, x] - 
       24*G[-1, 0, 0, r4, -1, x] + 12*G[-1, 0, 0, r4, 0, x] - 
       8*G[0, 0, 0, -1, -1, x] + 4*G[0, 0, 0, -1, 0, x] + 
       10*G[0, 0, 0, 0, -1, x] - 5*G[0, 0, 0, 0, 0, x] - 
       30*G[0, 0, 0, 0, 0, zb] + 60*G[0, 0, 0, 0, 1, zb] + 
       44*G[0, 0, 0, 1, 0, zb] - (140*G[0, 0, 0, 1, 1, zb])/3 - 
       6*G[0, 0, 0, r3, -1, x] + 3*G[0, 0, 0, r3, 0, x] - 
       6*G[0, 0, 0, r4, -1, x] + 3*G[0, 0, 0, r4, 0, x] + 
       (136*G[0, 0, 1, 0, 0, zb])/3 - 66*G[0, 0, 1, 0, 1, zb] - 
       62*G[0, 0, 1, 1, 0, zb] + (160*G[0, 0, 1, 1, 1, zb])/3 - 
       (40*G[0, 0, 1, 2, 1, zb])/3 + 54*G[0, 1, 0, 0, 0, zb] - 
       (230*G[0, 1, 0, 0, 1, zb])/3 - (188*G[0, 1, 0, 1, 0, zb])/3 + 
       (172*G[0, 1, 0, 1, 1, zb])/3 - (236*G[0, 1, 1, 0, 0, zb])/3 + 
       79*G[0, 1, 1, 0, 1, zb] + (250*G[0, 1, 1, 1, 0, zb])/3 - 
       (172*G[0, 1, 1, 1, 1, zb])/3 + 28*G[0, 1, 1, 2, 1, zb] - 
       16*G[0, 1, 2, 1, 0, zb] + (80*G[0, 1, 2, 1, 1, zb])/3 - 
       16*G[0, 1, 2, 2, 1, zb] + 91*G[1, 0, 0, 0, 0, zb] - 
       (278*G[1, 0, 0, 0, 1, zb])/3 - (248*G[1, 0, 0, 1, 0, zb])/3 + 
       (227*G[1, 0, 0, 1, 1, zb])/3 - (244*G[1, 0, 1, 0, 0, zb])/3 + 
       (170*G[1, 0, 1, 0, 1, zb])/3 + (241*G[1, 0, 1, 1, 0, zb])/3 - 
       (130*G[1, 0, 1, 1, 1, zb])/3 + (56*G[1, 0, 1, 2, 1, zb])/3 - 
       75*G[1, 1, 0, 0, 0, zb] + (128*G[1, 1, 0, 0, 1, zb])/3 + 
       30*G[1, 1, 0, 1, 0, zb] + (2*G[1, 1, 0, 1, 1, zb])/3 - 
       (52*G[1, 1, 1, 0, 0, zb])/3 + (139*G[1, 1, 1, 0, 1, zb])/3 + 
       (707*G[1, 1, 1, 1, 0, zb])/6 - (389*G[1, 1, 1, 1, 1, zb])/6 - 
       (380*G[1, 1, 1, 2, 1, zb])/3 + 100*G[1, 1, 2, 1, 0, zb] - 
       (640*G[1, 1, 2, 1, 1, zb])/3 + 156*G[1, 1, 2, 2, 1, zb] - 
       60*G[1, 2, 1, 0, 0, zb] + 56*G[1, 2, 1, 0, 1, zb] + 
       182*G[1, 2, 1, 1, 0, zb] - 238*G[1, 2, 1, 1, 1, zb] + 
       108*G[1, 2, 1, 2, 1, zb] - 104*G[1, 2, 2, 1, 0, zb] + 
       262*G[1, 2, 2, 1, 1, zb] - 108*G[1, 2, 2, 2, 1, zb] + 
       8*G[2, 1, 0, 0, 0, zb] - 32*G[2, 1, 0, 0, 1, zb] - 
       16*G[2, 1, 0, 1, 0, zb] + 8*G[2, 1, 0, 1, 1, zb] - 
       96*G[2, 1, 1, 0, 0, zb] + 94*G[2, 1, 1, 0, 1, zb] + 
       176*G[2, 1, 1, 1, 0, zb] - 168*G[2, 1, 1, 1, 1, zb] + 
       96*G[2, 1, 1, 2, 1, zb] - 60*G[2, 1, 2, 1, 0, zb] + 
       178*G[2, 1, 2, 1, 1, zb] - 80*G[2, 1, 2, 2, 1, zb] + 
       56*G[2, 2, 1, 0, 0, zb] - 68*G[2, 2, 1, 0, 1, zb] - 
       166*G[2, 2, 1, 1, 0, zb] + 282*G[2, 2, 1, 1, 1, zb] - 
       84*G[2, 2, 1, 2, 1, zb] + 44*G[2, 2, 2, 1, 0, zb] - 
       200*G[2, 2, 2, 1, 1, zb] + 52*G[2, 2, 2, 2, 1, zb] + 
       24*G[r3, 0, 0, -1, -1, x] - 12*G[r3, 0, 0, -1, 0, x] - 
       30*G[r3, 0, 0, 0, -1, x] + 15*G[r3, 0, 0, 0, 0, x] + 
       18*G[r3, 0, 0, r3, -1, x] - 9*G[r3, 0, 0, r3, 0, x] + 
       18*G[r3, 0, 0, r4, -1, x] - 9*G[r3, 0, 0, r4, 0, x] + 
       24*G[r4, 0, 0, -1, -1, x] - 12*G[r4, 0, 0, -1, 0, x] - 
       30*G[r4, 0, 0, 0, -1, x] + 15*G[r4, 0, 0, 0, 0, x] + 
       18*G[r4, 0, 0, r3, -1, x] - 9*G[r4, 0, 0, r3, 0, x] + 
       18*G[r4, 0, 0, r4, -1, x] - 9*G[r4, 0, 0, r4, 0, x] + 
       G[1, 1, zb]*(57349/90 - (1019*Pi^2)/54 - 46*Zeta[3]) + 
       G[0, 0, zb]*(98867/216 - (511*Pi^2)/18 - (116*Zeta[3])/3) + 
       G[2, 1, zb]*(-58411/135 + (112*Pi^2)/9 - 32*Zeta[3]) + 
       zb^2*(-749/135 - (73*Pi^2)/1620 + (2*Pi^4)/27 + (-662/81 - (4*Pi^2)/9)*
          G[0, 0, zb] + (-10/27 + (8*Pi^2)/9)*G[0, 1, zb] + 
         (-10/9 + (20*Pi^2)/9)*G[1, 0, zb] + (-8051/405 - (56*Pi^2)/9)*
          G[1, 1, zb] + G[2, 1, zb]/5 - (544*G[0, 0, 0, zb])/27 + 
         (40*G[0, 0, 1, zb])/9 + (40*G[0, 1, 0, zb])/9 + (32*G[0, 1, 1, zb])/
          9 + (64*G[1, 0, 0, zb])/3 + (8*G[1, 0, 1, zb])/3 + 
         (152*G[1, 1, 0, zb])/9 - (896*G[1, 1, 1, zb])/27 - 
         (8*G[0, 0, 0, 0, zb])/9 - (8*G[0, 0, 0, 1, zb])/3 - 
         (8*G[0, 0, 1, 0, zb])/3 - (16*G[0, 0, 1, 1, zb])/3 - 
         (8*G[0, 1, 0, 0, zb])/3 + (16*G[0, 1, 0, 1, zb])/3 - 
         (16*G[0, 1, 1, 0, zb])/3 + (16*G[0, 1, 1, 1, zb])/3 - 
         (8*G[1, 0, 0, 0, zb])/3 + (40*G[1, 0, 0, 1, zb])/3 + 
         (40*G[1, 0, 1, 0, zb])/3 - (16*G[1, 0, 1, 1, zb])/3 + 
         (104*G[1, 1, 0, 0, zb])/3 - (112*G[1, 1, 0, 1, zb])/3 - 
         (208*G[1, 1, 1, 0, zb])/3 + (560*G[1, 1, 1, 1, zb])/9 + 
         G[1, zb]*(-3841/1215 + (4*Pi^2)/9 - (8*Zeta[3])/9) + 
         G[0, zb]*(5072/243 + (20*Pi^2)/27 + (8*Zeta[3])/9) - 8*Zeta[3]) + 
       ((-20*I)*G[0, -1, -1, x] + (10*I)*G[0, -1, 0, x] + 
         (25*I)*G[0, 0, -1, x] - ((25*I)/2)*G[0, 0, 0, x] - 
         (15*I)*G[0, r3, -1, x] + ((15*I)/2)*G[0, r3, 0, x] - 
         (15*I)*G[0, r4, -1, x] + ((15*I)/2)*G[0, r4, 0, x] + 
         zb^2*((8*I)*G[0, -1, -1, x] - (4*I)*G[0, -1, 0, x] - 
           (10*I)*G[0, 0, -1, x] + (5*I)*G[0, 0, 0, x] + 
           (6*I)*G[0, r3, -1, x] - (3*I)*G[0, r3, 0, x] + 
           (6*I)*G[0, r4, -1, x] - (3*I)*G[0, r4, 0, x] - (6*I)*Zeta[3]) + 
         zb*((12*I)*G[0, -1, -1, x] - (6*I)*G[0, -1, 0, x] - 
           (15*I)*G[0, 0, -1, x] + ((15*I)/2)*G[0, 0, 0, x] + 
           (9*I)*G[0, r3, -1, x] - ((9*I)/2)*G[0, r3, 0, x] + 
           (9*I)*G[0, r4, -1, x] - ((9*I)/2)*G[0, r4, 0, x] - (9*I)*Zeta[3]) + 
         (15*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - (3965*Zeta[3])/18 + 
       (133*Pi^2*Zeta[3])/18 + 24*G[-1, 0, x]*Zeta[3] + 6*G[0, 0, x]*Zeta[3] - 
       18*G[r3, 0, x]*Zeta[3] - 18*G[r4, 0, x]*Zeta[3] + 
       G[0, x]*(Pi^4/10 + 15*Zeta[3]) + G[0, 1, zb]*(-98653/216 + 
         (1703*Pi^2)/54 + (112*Zeta[3])/3) + G[1, 0, zb]*
        (-379405/648 + (233*Pi^2)/27 + (215*Zeta[3])/3) + 
       G[1, zb]*(939121/7776 - (4681*Pi^2)/162 + (331*Pi^4)/540 + 
         (563*Zeta[3])/6) + G[0, zb]*(-247823/864 + (32525*Pi^2)/648 - 
         (124*Pi^4)/135 + (1901*Zeta[3])/18) + 
       zb*(3893/8640 - (1489*Pi^2)/240 + (406*Pi^4)/405 + (2*Pi^4*G[-1, x])/5 - 
         (3*Pi^4*G[r3, x])/10 - (3*Pi^4*G[r4, x])/10 + (-230/9 + (92*Pi^2)/9)*
          G[0, 0, 0, zb] + (6713/108 - 12*Pi^2)*G[0, 0, 1, zb] + 
         (4753/108 - (113*Pi^2)/9)*G[0, 1, 0, zb] + (-533/36 + (65*Pi^2)/6)*
          G[0, 1, 1, zb] + (290/27 - (172*Pi^2)/9)*G[1, 0, 0, zb] + 
         (-3047/54 + (160*Pi^2)/9)*G[1, 0, 1, zb] + (-89/54 + (223*Pi^2)/9)*
          G[1, 1, 0, zb] + (-11741/216 - 20*Pi^2)*G[1, 1, 1, zb] + 
         (256/9 - (14*Pi^2)/9)*G[1, 2, 1, zb] + (-172/3 + (4*Pi^2)/9)*
          G[2, 1, 0, zb] + (91 - (26*Pi^2)/9)*G[2, 1, 1, zb] + 
         (-66 + (8*Pi^2)/3)*G[2, 2, 1, zb] - 4*G[0, 0, -1, -1, x] + 
         2*G[0, 0, -1, 0, x] + 5*G[0, 0, 0, -1, x] - (5*G[0, 0, 0, 0, x])/2 + 
         (1003*G[0, 0, 0, 0, zb])/6 - 152*G[0, 0, 0, 1, zb] - 
         (1420*G[0, 0, 1, 0, zb])/9 + (2237*G[0, 0, 1, 1, zb])/18 - 
         3*G[0, 0, r3, -1, x] + (3*G[0, 0, r3, 0, x])/2 - 
         3*G[0, 0, r4, -1, x] + (3*G[0, 0, r4, 0, x])/2 - 
         (1411*G[0, 1, 0, 0, zb])/9 + (1121*G[0, 1, 0, 1, zb])/9 + 
         (2347*G[0, 1, 1, 0, zb])/18 - (244*G[0, 1, 1, 1, zb])/3 + 
         (40*G[0, 1, 2, 1, zb])/3 - (4357*G[1, 0, 0, 0, zb])/18 + 
         (1624*G[1, 0, 0, 1, zb])/9 + (1582*G[1, 0, 1, 0, zb])/9 - 
         (2359*G[1, 0, 1, 1, zb])/18 + (1720*G[1, 1, 0, 0, zb])/9 - 
         (2155*G[1, 1, 0, 1, zb])/18 - (233*G[1, 1, 1, 0, zb])/9 - 
         (431*G[1, 1, 1, 1, zb])/6 + (94*G[1, 1, 2, 1, zb])/3 - 
         (134*G[1, 2, 1, 0, zb])/3 + (269*G[1, 2, 1, 1, zb])/3 - 
         (176*G[1, 2, 2, 1, zb])/3 + (122*G[2, 1, 0, 0, zb])/3 - 
         (88*G[2, 1, 0, 1, zb])/3 - (241*G[2, 1, 1, 0, zb])/3 + 
         (245*G[2, 1, 1, 1, zb])/3 - (128*G[2, 1, 2, 1, zb])/3 + 
         52*G[2, 2, 1, 0, zb] - 96*G[2, 2, 1, 1, zb] + (188*G[2, 2, 2, 1, zb])/
          3 - 32*G[-1, 0, 0, -1, -1, x] + 16*G[-1, 0, 0, -1, 0, x] + 
         40*G[-1, 0, 0, 0, -1, x] - 20*G[-1, 0, 0, 0, 0, x] - 
         24*G[-1, 0, 0, r3, -1, x] + 12*G[-1, 0, 0, r3, 0, x] - 
         24*G[-1, 0, 0, r4, -1, x] + 12*G[-1, 0, 0, r4, 0, x] - 
         8*G[0, 0, 0, -1, -1, x] + 4*G[0, 0, 0, -1, 0, x] + 
         10*G[0, 0, 0, 0, -1, x] - 5*G[0, 0, 0, 0, 0, x] - 
         30*G[0, 0, 0, 0, 0, zb] + 60*G[0, 0, 0, 0, 1, zb] + 
         44*G[0, 0, 0, 1, 0, zb] - (140*G[0, 0, 0, 1, 1, zb])/3 - 
         6*G[0, 0, 0, r3, -1, x] + 3*G[0, 0, 0, r3, 0, x] - 
         6*G[0, 0, 0, r4, -1, x] + 3*G[0, 0, 0, r4, 0, x] + 
         (136*G[0, 0, 1, 0, 0, zb])/3 - 66*G[0, 0, 1, 0, 1, zb] - 
         62*G[0, 0, 1, 1, 0, zb] + (160*G[0, 0, 1, 1, 1, zb])/3 - 
         (40*G[0, 0, 1, 2, 1, zb])/3 + 54*G[0, 1, 0, 0, 0, zb] - 
         (230*G[0, 1, 0, 0, 1, zb])/3 - (188*G[0, 1, 0, 1, 0, zb])/3 + 
         (172*G[0, 1, 0, 1, 1, zb])/3 - (236*G[0, 1, 1, 0, 0, zb])/3 + 
         79*G[0, 1, 1, 0, 1, zb] + (250*G[0, 1, 1, 1, 0, zb])/3 - 
         (172*G[0, 1, 1, 1, 1, zb])/3 + 28*G[0, 1, 1, 2, 1, zb] - 
         16*G[0, 1, 2, 1, 0, zb] + (80*G[0, 1, 2, 1, 1, zb])/3 - 
         16*G[0, 1, 2, 2, 1, zb] + 83*G[1, 0, 0, 0, 0, zb] - 
         (350*G[1, 0, 0, 0, 1, zb])/3 - (320*G[1, 0, 0, 1, 0, zb])/3 + 
         (275*G[1, 0, 0, 1, 1, zb])/3 - (316*G[1, 0, 1, 0, 0, zb])/3 + 
         (314*G[1, 0, 1, 0, 1, zb])/3 + (289*G[1, 0, 1, 1, 0, zb])/3 - 
         (178*G[1, 0, 1, 1, 1, zb])/3 + (56*G[1, 0, 1, 2, 1, zb])/3 - 
         (401*G[1, 1, 0, 0, 0, zb])/3 + (424*G[1, 1, 0, 0, 1, zb])/3 + 
         (418*G[1, 1, 0, 1, 0, zb])/3 - 98*G[1, 1, 0, 1, 1, zb] + 
         (460*G[1, 1, 1, 0, 0, zb])/3 - (341*G[1, 1, 1, 0, 1, zb])/3 - 
         (183*G[1, 1, 1, 1, 0, zb])/2 + (107*G[1, 1, 1, 1, 1, zb])/6 + 
         (52*G[1, 1, 1, 2, 1, zb])/3 - (68*G[1, 1, 2, 1, 0, zb])/3 + 
         (160*G[1, 1, 2, 1, 1, zb])/3 - (124*G[1, 1, 2, 2, 1, zb])/3 + 
         20*G[1, 2, 1, 0, 0, zb] - (56*G[1, 2, 1, 0, 1, zb])/3 - 
         (182*G[1, 2, 1, 1, 0, zb])/3 + (238*G[1, 2, 1, 1, 1, zb])/3 - 
         36*G[1, 2, 1, 2, 1, zb] + (104*G[1, 2, 2, 1, 0, zb])/3 - 
         (262*G[1, 2, 2, 1, 1, zb])/3 + 36*G[1, 2, 2, 2, 1, zb] - 
         (8*G[2, 1, 0, 0, 0, zb])/3 + (32*G[2, 1, 0, 0, 1, zb])/3 + 
         (16*G[2, 1, 0, 1, 0, zb])/3 - (8*G[2, 1, 0, 1, 1, zb])/3 + 
         32*G[2, 1, 1, 0, 0, zb] - (94*G[2, 1, 1, 0, 1, zb])/3 - 
         (176*G[2, 1, 1, 1, 0, zb])/3 + 56*G[2, 1, 1, 1, 1, zb] - 
         32*G[2, 1, 1, 2, 1, zb] + 20*G[2, 1, 2, 1, 0, zb] - 
         (178*G[2, 1, 2, 1, 1, zb])/3 + (80*G[2, 1, 2, 2, 1, zb])/3 - 
         (56*G[2, 2, 1, 0, 0, zb])/3 + (68*G[2, 2, 1, 0, 1, zb])/3 + 
         (166*G[2, 2, 1, 1, 0, zb])/3 - 94*G[2, 2, 1, 1, 1, zb] + 
         28*G[2, 2, 1, 2, 1, zb] - (44*G[2, 2, 2, 1, 0, zb])/3 + 
         (200*G[2, 2, 2, 1, 1, zb])/3 - (52*G[2, 2, 2, 2, 1, zb])/3 + 
         24*G[r3, 0, 0, -1, -1, x] - 12*G[r3, 0, 0, -1, 0, x] - 
         30*G[r3, 0, 0, 0, -1, x] + 15*G[r3, 0, 0, 0, 0, x] + 
         18*G[r3, 0, 0, r3, -1, x] - 9*G[r3, 0, 0, r3, 0, x] + 
         18*G[r3, 0, 0, r4, -1, x] - 9*G[r3, 0, 0, r4, 0, x] + 
         24*G[r4, 0, 0, -1, -1, x] - 12*G[r4, 0, 0, -1, 0, x] - 
         30*G[r4, 0, 0, 0, -1, x] + 15*G[r4, 0, 0, 0, 0, x] + 
         18*G[r4, 0, 0, r3, -1, x] - 9*G[r4, 0, 0, r3, 0, x] + 
         18*G[r4, 0, 0, r4, -1, x] - 9*G[r4, 0, 0, r4, 0, x] + 
         G[1, zb]*(2717273/38880 - (428*Pi^2)/81 + (691*Pi^4)/540 - 
           (285*Zeta[3])/2) + G[1, 1, zb]*(-63409/1080 - (493*Pi^2)/27 - 
           (250*Zeta[3])/3) + G[0, 0, zb]*(7735/72 - (407*Pi^2)/18 - 
           (116*Zeta[3])/3) + (1007*Zeta[3])/18 + (133*Pi^2*Zeta[3])/18 + 
         24*G[-1, 0, x]*Zeta[3] + 6*G[0, 0, x]*Zeta[3] - 
         18*G[r3, 0, x]*Zeta[3] - 18*G[r4, 0, x]*Zeta[3] + 
         G[0, x]*(Pi^4/10 + 3*Zeta[3]) + G[2, 1, zb]*(21043/135 - (34*Pi^2)/9 + 
           (32*Zeta[3])/3) + G[0, 1, zb]*(-24443/216 + (1019*Pi^2)/54 + 
           (112*Zeta[3])/3) + G[1, 0, zb]*(-61573/648 + (788*Pi^2)/27 + 
           (239*Zeta[3])/3) + G[0, zb]*(-225565/2592 + (2285*Pi^2)/648 - 
           (124*Pi^4)/135 + (1871*Zeta[3])/18) + Zeta[5]/6) + Zeta[5]/6 + 
       (77251/360 - (5797*Pi^2)/72 + (4367*Pi^4)/1620 + (3*Pi^4*G[0, x])/5 - 
         (3*Pi^4*G[r3, x])/5 - (3*Pi^4*G[r4, x])/5 + (-9593/27 + (184*Pi^2)/9)*
          G[0, 0, 0, zb] + (20015/54 - 24*Pi^2)*G[0, 0, 1, zb] + 
         (19471/54 - (226*Pi^2)/9)*G[0, 1, 0, zb] + (-4649/18 + (65*Pi^2)/3)*
          G[0, 1, 1, zb] + (2027/6 - (236*Pi^2)/9)*G[1, 0, 0, zb] + 
         (-2660/9 + (184*Pi^2)/9)*G[1, 0, 1, zb] + (-703/3 + (68*Pi^2)/3)*
          G[1, 1, 0, zb] + (-20 - (20*Pi^2)/3)*G[1, 1, 1, zb] + 
         64*G[1, 2, 1, zb] + (-256/3 + (8*Pi^2)/9)*G[2, 1, 0, zb] + 
         (476/3 - (52*Pi^2)/9)*G[2, 1, 1, zb] + (-320/3 + (16*Pi^2)/3)*
          G[2, 2, 1, zb] + (2192*G[0, 0, 0, 0, zb])/9 - 268*G[0, 0, 0, 1, zb] - 
         (2465*G[0, 0, 1, 0, zb])/9 + (1901*G[0, 0, 1, 1, zb])/9 - 
         (2516*G[0, 1, 0, 0, zb])/9 + (2377*G[0, 1, 0, 1, zb])/9 + 
         (1897*G[0, 1, 1, 0, zb])/9 - 126*G[0, 1, 1, 1, zb] + 
         20*G[0, 1, 2, 1, zb] - (794*G[1, 0, 0, 0, zb])/3 + 
         (668*G[1, 0, 0, 1, zb])/3 + (640*G[1, 0, 1, 0, zb])/3 - 
         (386*G[1, 0, 1, 1, zb])/3 + 212*G[1, 1, 0, 0, zb] - 
         (464*G[1, 1, 0, 1, zb])/3 - (256*G[1, 1, 1, 0, zb])/3 + 
         24*G[1, 1, 2, 1, zb] - 48*G[1, 2, 1, 0, zb] + 84*G[1, 2, 1, 1, zb] - 
         72*G[1, 2, 2, 1, zb] + 64*G[2, 1, 0, 0, zb] - 48*G[2, 1, 0, 1, zb] - 
         132*G[2, 1, 1, 0, zb] + 128*G[2, 1, 1, 1, zb] - 72*G[2, 1, 2, 1, zb] + 
         88*G[2, 2, 1, 0, zb] - 164*G[2, 2, 1, 1, zb] + 96*G[2, 2, 2, 1, zb] - 
         48*G[0, 0, 0, -1, -1, x] + 24*G[0, 0, 0, -1, 0, x] + 
         60*G[0, 0, 0, 0, -1, x] - 30*G[0, 0, 0, 0, 0, x] - 
         60*G[0, 0, 0, 0, 0, zb] + 120*G[0, 0, 0, 0, 1, zb] + 
         88*G[0, 0, 0, 1, 0, zb] - (280*G[0, 0, 0, 1, 1, zb])/3 - 
         36*G[0, 0, 0, r3, -1, x] + 18*G[0, 0, 0, r3, 0, x] - 
         36*G[0, 0, 0, r4, -1, x] + 18*G[0, 0, 0, r4, 0, x] + 
         (272*G[0, 0, 1, 0, 0, zb])/3 - 132*G[0, 0, 1, 0, 1, zb] - 
         124*G[0, 0, 1, 1, 0, zb] + (320*G[0, 0, 1, 1, 1, zb])/3 - 
         (80*G[0, 0, 1, 2, 1, zb])/3 + 108*G[0, 1, 0, 0, 0, zb] - 
         (460*G[0, 1, 0, 0, 1, zb])/3 - (376*G[0, 1, 0, 1, 0, zb])/3 + 
         (344*G[0, 1, 0, 1, 1, zb])/3 - (472*G[0, 1, 1, 0, 0, zb])/3 + 
         158*G[0, 1, 1, 0, 1, zb] + (500*G[0, 1, 1, 1, 0, zb])/3 - 
         (344*G[0, 1, 1, 1, 1, zb])/3 + 56*G[0, 1, 1, 2, 1, zb] - 
         32*G[0, 1, 2, 1, 0, zb] + (160*G[0, 1, 2, 1, 1, zb])/3 - 
         32*G[0, 1, 2, 2, 1, zb] + 112*G[1, 0, 0, 0, 0, zb] - 
         (472*G[1, 0, 0, 0, 1, zb])/3 - (424*G[1, 0, 0, 1, 0, zb])/3 + 
         (308*G[1, 0, 0, 1, 1, zb])/3 - (412*G[1, 0, 1, 0, 0, zb])/3 + 
         (368*G[1, 0, 1, 0, 1, zb])/3 + (272*G[1, 0, 1, 1, 0, zb])/3 - 
         (100*G[1, 0, 1, 1, 1, zb])/3 + 32*G[1, 0, 1, 2, 1, zb] - 
         128*G[1, 1, 0, 0, 0, zb] + 120*G[1, 1, 0, 0, 1, zb] + 
         120*G[1, 1, 0, 1, 0, zb] - 64*G[1, 1, 0, 1, 1, zb] + 
         80*G[1, 1, 1, 0, 0, zb] - 40*G[1, 1, 1, 0, 1, zb] + 
         32*G[1, 1, 1, 1, 0, zb] - 16*G[1, 1, 2, 1, 0, zb] + 
         32*G[1, 1, 2, 1, 1, zb] - 48*G[1, 1, 2, 2, 1, zb] + 
         16*G[1, 2, 1, 0, 0, zb] - 16*G[1, 2, 1, 0, 1, zb] - 
         64*G[1, 2, 1, 1, 0, zb] + 72*G[1, 2, 1, 1, 1, zb] - 
         48*G[1, 2, 1, 2, 1, zb] + 48*G[1, 2, 2, 1, 0, zb] - 
         112*G[1, 2, 2, 1, 1, zb] + 48*G[1, 2, 2, 2, 1, zb] - 
         (16*G[2, 1, 0, 0, 0, zb])/3 + (64*G[2, 1, 0, 0, 1, zb])/3 + 
         (32*G[2, 1, 0, 1, 0, zb])/3 - (16*G[2, 1, 0, 1, 1, zb])/3 + 
         64*G[2, 1, 1, 0, 0, zb] - (188*G[2, 1, 1, 0, 1, zb])/3 - 
         (352*G[2, 1, 1, 1, 0, zb])/3 + 112*G[2, 1, 1, 1, 1, zb] - 
         64*G[2, 1, 1, 2, 1, zb] + 40*G[2, 1, 2, 1, 0, zb] - 
         (356*G[2, 1, 2, 1, 1, zb])/3 + (160*G[2, 1, 2, 2, 1, zb])/3 - 
         (112*G[2, 2, 1, 0, 0, zb])/3 + (136*G[2, 2, 1, 0, 1, zb])/3 + 
         (332*G[2, 2, 1, 1, 0, zb])/3 - 188*G[2, 2, 1, 1, 1, zb] + 
         56*G[2, 2, 1, 2, 1, zb] - (88*G[2, 2, 2, 1, 0, zb])/3 + 
         (400*G[2, 2, 2, 1, 1, zb])/3 - (104*G[2, 2, 2, 2, 1, zb])/3 + 
         48*G[r3, 0, 0, -1, -1, x] - 24*G[r3, 0, 0, -1, 0, x] - 
         60*G[r3, 0, 0, 0, -1, x] + 30*G[r3, 0, 0, 0, 0, x] + 
         36*G[r3, 0, 0, r3, -1, x] - 18*G[r3, 0, 0, r3, 0, x] + 
         36*G[r3, 0, 0, r4, -1, x] - 18*G[r3, 0, 0, r4, 0, x] + 
         48*G[r4, 0, 0, -1, -1, x] - 24*G[r4, 0, 0, -1, 0, x] - 
         60*G[r4, 0, 0, 0, -1, x] + 30*G[r4, 0, 0, 0, 0, x] + 
         36*G[r4, 0, 0, r3, -1, x] - 18*G[r4, 0, 0, r3, 0, x] + 
         36*G[r4, 0, 0, r4, -1, x] - 18*G[r4, 0, 0, r4, 0, x] + 
         G[1, zb]*(62321/540 - (2597*Pi^2)/54 + (232*Pi^4)/135 - 
           (298*Zeta[3])/3) + G[0, 0, zb]*(166691/324 - (125*Pi^2)/3 - 
           (232*Zeta[3])/3) + G[1, 1, zb]*(34/3 - (214*Pi^2)/9 - 64*Zeta[3]) - 
         (1541*Zeta[3])/9 + (133*Pi^2*Zeta[3])/9 + 36*G[0, 0, x]*Zeta[3] - 
         36*G[r3, 0, x]*Zeta[3] - 36*G[r4, 0, x]*Zeta[3] + 
         G[2, 1, zb]*(355/3 - (19*Pi^2)/3 + (64*Zeta[3])/3) + 
         G[0, 1, zb]*(-1911/4 + (2215*Pi^2)/54 + (224*Zeta[3])/3) + 
         G[1, 0, zb]*(-38953/108 + (334*Pi^2)/9 + (316*Zeta[3])/3) + 
         G[0, zb]*(-69515/243 + (17081*Pi^2)/324 - (248*Pi^4)/135 + 
           (494*Zeta[3])/3) + (25*Zeta[5])/3)/(-1 + zb)))/Nc + 
   Nc*((34993/72 - (65*Pi^2)/3 - (1243*G[0, zb])/3 + (715*G[1, zb])/2 + 
       zb^2*(-124/9 - 32*G[0, zb] + (176*G[1, zb])/3) + 116*G[0, 0, zb] - 
       94*G[0, 1, zb] + 122*G[1, 0, zb] - (349*G[1, 1, zb])/2 - 
       72*G[2, 1, zb] + zb*(9013/72 - (65*Pi^2)/3 - (25*G[0, zb])/3 - 
         56*G[1, zb] + 116*G[0, 0, zb] - 94*G[0, 1, zb] - 166*G[1, 0, zb] + 
         (275*G[1, 1, zb])/2 + 24*G[2, 1, zb]) + 
       (5282/9 - (130*Pi^2)/3 - (1400*G[0, zb])/3 + 268*G[1, zb] + 
         232*G[0, 0, zb] - 188*G[0, 1, zb] - 192*G[1, 0, zb] + 64*G[1, 1, zb] + 
         48*G[2, 1, zb])/(-1 + zb))*plusL[2, t/mu2] + 
     (-1276/9 - (32*zb^2)/3 + 40*G[0, zb] + zb*(-52/9 + 40*G[0, zb] - 
         48*G[1, zb]) + (-1448/9 + 80*G[0, zb] - 48*G[1, zb])/(-1 + zb) + 
       48*G[1, zb])*plusL[3, t/mu2] + (10 + 20/(-1 + zb) + 10*zb)*
      plusL[4, t/mu2] + plusL[1, t/mu2]*(-29371/72 + (893*Pi^2)/6 + 
       (32503/36 - (128*Pi^2)/3)*G[0, zb] + (-27301/18 - (134*Pi^2)/3)*
        G[1, zb] - (2401*G[0, 0, zb])/3 + 797*G[0, 1, zb] + 877*G[1, 0, zb] - 
       (1432*G[1, 1, zb])/3 + (916*G[2, 1, zb])/3 + 
       zb^2*(6304/27 + (104*Pi^2)/9 - (280*G[0, zb])/9 - (1160*G[1, zb])/9 - 
         64*G[0, 0, zb] + 64*G[0, 1, zb] + 128*G[1, 0, zb] - 128*G[1, 1, zb] + 
         (64*G[2, 1, zb])/3) + 228*G[0, 0, 0, zb] - 212*G[0, 0, 1, zb] - 
       220*G[0, 1, 0, zb] + 148*G[0, 1, 1, zb] + 214*G[1, 0, 0, zb] - 
       282*G[1, 0, 1, zb] - 437*G[1, 1, 0, zb] + 239*G[1, 1, 1, zb] + 
       84*G[1, 2, 1, zb] - 144*G[2, 1, 0, zb] + 228*G[2, 1, 1, zb] - 
       216*G[2, 2, 1, zb] + 234*Zeta[3] + zb*(-30713/72 + (13*Pi^2)/6 + 
         (8947/36 - (128*Pi^2)/3)*G[0, zb] + (1991/18 + (178*Pi^2)/3)*
          G[1, zb] + (29*G[0, 0, zb])/3 + 3*G[0, 1, zb] - 130*G[1, 0, zb] + 
         (446*G[1, 1, zb])/3 - (224*G[2, 1, zb])/3 + 228*G[0, 0, 0, zb] - 
         212*G[0, 0, 1, zb] - 220*G[0, 1, 0, zb] + 148*G[0, 1, 1, zb] - 
         362*G[1, 0, 0, zb] + 294*G[1, 0, 1, zb] + 379*G[1, 1, 0, zb] - 
         233*G[1, 1, 1, zb] - 92*G[1, 2, 1, zb] + 48*G[2, 1, 0, zb] - 
         76*G[2, 1, 1, zb] + 72*G[2, 2, 1, zb] + 234*Zeta[3]) + 
       (-14269/27 + (1501*Pi^2)/9 + (3325/3 - (256*Pi^2)/3)*G[0, zb] + 
         (-5792/9 + 68*Pi^2)*G[1, zb] - (2648*G[0, 0, zb])/3 + 
         892*G[0, 1, zb] + (2056*G[1, 0, zb])/3 - (848*G[1, 1, zb])/3 - 
         (796*G[2, 1, zb])/3 + 456*G[0, 0, 0, zb] - 424*G[0, 0, 1, zb] - 
         440*G[0, 1, 0, zb] + 296*G[0, 1, 1, zb] - 448*G[1, 0, 0, zb] + 
         312*G[1, 0, 1, zb] + 256*G[1, 1, 0, zb] - 32*G[1, 1, 1, zb] - 
         96*G[1, 2, 1, zb] + 96*G[2, 1, 0, zb] - 152*G[2, 1, 1, zb] + 
         144*G[2, 2, 1, zb] + 468*Zeta[3])/(-1 + zb)) + 
     nf^2*((-100/27 - (40*G[1, zb])/9 + (-200/27 - (80*G[1, zb])/9 - 
           (16*G[1, 1, zb])/3)/(-1 + zb) + zb*(-100/27 - (40*G[1, zb])/9 - 
           (8*G[1, 1, zb])/3) - (8*G[1, 1, zb])/3)*plusL[0, t/mu2] + 
       (40/9 + (8*G[1, zb])/3 + zb*(40/9 + (8*G[1, zb])/3) + 
         (80/9 + (16*G[1, zb])/3)/(-1 + zb))*plusL[1, t/mu2] + 
       (-4/3 - 8/(3*(-1 + zb)) - (4*zb)/3)*plusL[2, t/mu2] + 
       delta[t]*(428/243 + (8*G[0, zb])/9 + (100*G[1, zb])/27 - 
         (8*G[0, 0, zb])/27 + (40*G[1, 1, zb])/9 - (4*G[0, 0, 0, zb])/9 + 
         (8*G[1, 1, 1, zb])/3 + zb*(500/243 - (16*G[0, zb])/27 + 
           (100*G[1, zb])/27 - (32*G[0, 0, zb])/27 + (40*G[1, 1, zb])/9 - 
           (4*G[0, 0, 0, zb])/9 + (8*G[1, 1, 1, zb])/3 + (8*Zeta[3])/9) + 
         (8*Zeta[3])/9 + (928/243 + (8*G[0, zb])/27 + (200*G[1, zb])/27 - 
           (40*G[0, 0, zb])/27 + (80*G[1, 1, zb])/9 - (8*G[0, 0, 0, zb])/9 + 
           (16*G[1, 1, 1, zb])/3 + (16*Zeta[3])/9)/(-1 + zb))) + 
     plusL[0, t/mu2]*(7129699/2592 - (35867*Pi^2)/216 + (893*Pi^4)/360 + 
       (30631/36 - (128*Pi^2)/3)*G[0, 0, zb] + (-31679/36 + (125*Pi^2)/3)*
        G[0, 1, zb] + (-27367/18 - (139*Pi^2)/3)*G[1, 0, zb] + 
       (24214/9 + (479*Pi^2)/6)*G[1, 1, zb] + (820/3 + 27*Pi^2)*G[2, 1, zb] - 
       (2351*G[0, 0, 0, zb])/3 + 775*G[0, 0, 1, zb] + 856*G[0, 1, 0, zb] - 
       (1747*G[0, 1, 1, zb])/2 + 973*G[1, 0, 0, zb] - (2530*G[1, 0, 1, zb])/3 - 
       (3605*G[1, 1, 0, zb])/3 + (1589*G[1, 1, 1, zb])/6 - 
       (1322*G[1, 2, 1, zb])/3 + 548*G[2, 1, 0, zb] - (2428*G[2, 1, 1, zb])/3 + 
       (548*G[2, 2, 1, zb])/3 + 228*G[0, 0, 0, 0, zb] - 224*G[0, 0, 0, 1, zb] - 
       244*G[0, 0, 1, 0, zb] + 226*G[0, 0, 1, 1, zb] - 250*G[0, 1, 0, 0, zb] + 
       220*G[0, 1, 0, 1, zb] + 228*G[0, 1, 1, 0, zb] - 120*G[0, 1, 1, 1, zb] + 
       4*G[0, 1, 2, 1, zb] + 186*G[1, 0, 0, 0, zb] - 220*G[1, 0, 0, 1, zb] - 
       246*G[1, 0, 1, 0, zb] + 319*G[1, 0, 1, 1, zb] - 468*G[1, 1, 0, 0, zb] + 
       427*G[1, 1, 0, 1, zb] + 525*G[1, 1, 1, 0, zb] - (195*G[1, 1, 1, 1, zb])/
        2 + 40*G[1, 1, 2, 1, zb] + 244*G[1, 2, 1, 0, zb] - 
       296*G[1, 2, 1, 1, zb] + 228*G[1, 2, 2, 1, zb] - 144*G[2, 1, 0, 0, zb] + 
       144*G[2, 1, 0, 1, zb] + 420*G[2, 1, 1, 0, zb] - 378*G[2, 1, 1, 1, zb] + 
       252*G[2, 1, 2, 1, zb] - 408*G[2, 2, 1, 0, zb] + 588*G[2, 2, 1, 1, zb] - 
       240*G[2, 2, 2, 1, zb] + zb^2*(34912/81 + 6*Pi^2 + 
         (5768/27 + (112*Pi^2)/9)*G[0, zb] + (-17080/27 - 24*Pi^2)*G[1, zb] - 
         (116*G[0, 0, zb])/3 + (404*G[0, 1, zb])/9 - (676*G[1, 0, zb])/9 + 
         348*G[1, 1, zb] + 80*G[2, 1, zb] - 64*G[0, 0, 0, zb] + 
         64*G[0, 0, 1, zb] + (208*G[0, 1, 0, zb])/3 - (208*G[0, 1, 1, zb])/3 + 
         (416*G[1, 0, 0, zb])/3 - (400*G[1, 0, 1, zb])/3 - 
         (592*G[1, 1, 0, zb])/3 + (448*G[1, 1, 1, zb])/3 - 
         (160*G[1, 2, 1, zb])/3 + 32*G[2, 1, 0, zb] - (160*G[2, 1, 1, zb])/3 + 
         (32*G[2, 2, 1, zb])/3 - (184*Zeta[3])/3) - (14557*Zeta[3])/18 + 
       G[1, zb]*(-129289/72 - (355*Pi^2)/2 + 210*Zeta[3]) + 
       G[0, zb]*(-83197/216 + (911*Pi^2)/6 + 246*Zeta[3]) + 
       zb*(-427469/2592 - (11219*Pi^2)/216 + (893*Pi^4)/360 + 
         (8839/36 - (128*Pi^2)/3)*G[0, 0, zb] + (-9203/36 + (125*Pi^2)/3)*
          G[0, 1, zb] + (449/18 + (209*Pi^2)/3)*G[1, 0, zb] + 
         (-8395/18 - (457*Pi^2)/6)*G[1, 1, zb] + (-754/3 - 9*Pi^2)*
          G[2, 1, zb] + (79*G[0, 0, 0, zb])/3 - 49*G[0, 0, 1, zb] - 
         30*G[0, 1, 0, zb] - (41*G[0, 1, 1, zb])/2 - 181*G[1, 0, 0, zb] + 
         (659*G[1, 0, 1, zb])/3 + (1067*G[1, 1, 0, zb])/3 - 
         264*G[1, 1, 1, zb] + (410*G[1, 2, 1, zb])/3 - (536*G[2, 1, 0, zb])/3 + 
         (676*G[2, 1, 1, zb])/3 - (128*G[2, 2, 1, zb])/3 + 
         228*G[0, 0, 0, 0, zb] - 224*G[0, 0, 0, 1, zb] - 
         244*G[0, 0, 1, 0, zb] + 226*G[0, 0, 1, 1, zb] - 
         250*G[0, 1, 0, 0, zb] + 220*G[0, 1, 0, 1, zb] + 
         228*G[0, 1, 1, 0, zb] - 120*G[0, 1, 1, 1, zb] + 4*G[0, 1, 2, 1, zb] - 
         390*G[1, 0, 0, 0, zb] + 356*G[1, 0, 0, 1, zb] + 
         378*G[1, 0, 1, 0, zb] - 321*G[1, 0, 1, 1, zb] + 
         492*G[1, 1, 0, 0, zb] - 389*G[1, 1, 0, 1, zb] - 
         419*G[1, 1, 1, 0, zb] + (469*G[1, 1, 1, 1, zb])/2 + 
         88*G[1, 1, 2, 1, zb] - 124*G[1, 2, 1, 0, zb] + 224*G[1, 2, 1, 1, zb] - 
         92*G[1, 2, 2, 1, zb] + 48*G[2, 1, 0, 0, zb] - 48*G[2, 1, 0, 1, zb] - 
         140*G[2, 1, 1, 0, zb] + 126*G[2, 1, 1, 1, zb] - 84*G[2, 1, 2, 1, zb] + 
         136*G[2, 2, 1, 0, zb] - 196*G[2, 2, 1, 1, zb] + 80*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(112879/72 + (320*Pi^2)/9 - 330*Zeta[3]) - (121*Zeta[3])/18 + 
         G[0, zb]*(-100999/216 - (13*Pi^2)/2 + 246*Zeta[3])) + 
       (154193/54 - (10945*Pi^2)/54 + (893*Pi^4)/180 + 
         (18877/18 - (256*Pi^2)/3)*G[0, 0, zb] + (-3271/3 + (250*Pi^2)/3)*
          G[0, 1, zb] + (-6419/9 + (256*Pi^2)/3)*G[1, 0, zb] + 
         (480 - (164*Pi^2)/3)*G[1, 1, zb] + (-100/3 - 18*Pi^2)*G[2, 1, zb] - 
         (2548*G[0, 0, 0, zb])/3 + 822*G[0, 0, 1, zb] + (2774*G[0, 1, 0, zb])/
          3 - (2942*G[0, 1, 1, zb])/3 + 736*G[1, 0, 0, zb] - 
         (1724*G[1, 0, 1, zb])/3 - 496*G[1, 1, 0, zb] + 88*G[1, 1, 1, zb] + 
         (356*G[1, 2, 1, zb])/3 - (1012*G[2, 1, 0, zb])/3 + 
         (1844*G[2, 1, 1, zb])/3 - (412*G[2, 2, 1, zb])/3 + 
         456*G[0, 0, 0, 0, zb] - 448*G[0, 0, 0, 1, zb] - 
         488*G[0, 0, 1, 0, zb] + 452*G[0, 0, 1, 1, zb] - 
         500*G[0, 1, 0, 0, zb] + 440*G[0, 1, 0, 1, zb] + 
         456*G[0, 1, 1, 0, zb] - 240*G[0, 1, 1, 1, zb] + 8*G[0, 1, 2, 1, zb] - 
         504*G[1, 0, 0, 0, zb] + 440*G[1, 0, 0, 1, zb] + 
         456*G[1, 0, 1, 0, zb] - 328*G[1, 0, 1, 1, zb] + 
         416*G[1, 1, 0, 0, zb] - 280*G[1, 1, 0, 1, zb] - 
         128*G[1, 1, 1, 0, zb] + 64*G[1, 1, 2, 1, zb] - 160*G[1, 2, 1, 0, zb] + 
         248*G[1, 2, 1, 1, zb] - 144*G[1, 2, 2, 1, zb] + 96*G[2, 1, 0, 0, zb] - 
         96*G[2, 1, 0, 1, zb] - 280*G[2, 1, 1, 0, zb] + 252*G[2, 1, 1, 1, zb] - 
         168*G[2, 1, 2, 1, zb] + 272*G[2, 2, 1, 0, zb] - 
         392*G[2, 2, 1, 1, zb] + 160*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(30001/27 - (1171*Pi^2)/9 - 388*Zeta[3]) - (7849*Zeta[3])/9 + 
         G[0, zb]*(-17689/36 + (1484*Pi^2)/9 + 492*Zeta[3]))/(-1 + zb)) + 
     delta[t]*(187593313/77760 + (1804199*Pi^2)/19440 - (29501*Pi^4)/3240 + 
       (18*Pi^4*G[-1, x])/5 + zb^3*(-1/360*Pi^2 + G[1, 1, zb]/30 - 
         G[2, 1, zb]/30) + ((-11*Pi^2)/810 + (22*G[2, 1, zb])/135)/
        (-1 + zb)^2 - (Pi^2*G[0, 0, -1, zb])/3 + (22405/27 - (389*Pi^2)/9)*
        G[0, 0, 0, zb] + (-87583/108 + 46*Pi^2)*G[0, 0, 1, zb] + 
       (-94715/108 + (428*Pi^2)/9)*G[0, 1, 0, zb] + (43885/108 - 48*Pi^2)*
        G[0, 1, 1, zb] + (-39242/27 - (415*Pi^2)/9)*G[1, 0, 0, zb] + 
       (74935/54 + (643*Pi^2)/9)*G[1, 0, 1, zb] + (64679/27 + (815*Pi^2)/9)*
        G[1, 1, 0, zb] + (-842389/216 - (1717*Pi^2)/18)*G[1, 1, 1, zb] + 
       (-12982/27 - (317*Pi^2)/9)*G[1, 2, 1, zb] + (7244/27 + 31*Pi^2)*
        G[2, 1, 0, zb] + (-9448/27 - 76*Pi^2)*G[2, 1, 1, zb] + 
       (5896/27 + 57*Pi^2)*G[2, 2, 1, zb] - 24*G[0, 0, -1, -1, x] + 
       12*G[0, 0, -1, 0, x] + 30*G[0, 0, 0, -1, x] - 15*G[0, 0, 0, 0, x] - 
       (4673*G[0, 0, 0, 0, zb])/6 + (2402*G[0, 0, 0, 1, zb])/3 + 
       (7567*G[0, 0, 1, 0, zb])/9 - (11777*G[0, 0, 1, 1, zb])/18 - 
       18*G[0, 0, r3, -1, x] + 9*G[0, 0, r3, 0, x] - 18*G[0, 0, r4, -1, x] + 
       9*G[0, 0, r4, 0, x] + (2747*G[0, 1, 0, 0, zb])/3 - 
       (2531*G[0, 1, 0, 1, zb])/3 - (16975*G[0, 1, 1, 0, zb])/18 + 
       (7475*G[0, 1, 1, 1, zb])/9 + (268*G[0, 1, 2, 1, zb])/3 + 
       (18685*G[1, 0, 0, 0, zb])/18 - (9889*G[1, 0, 0, 1, zb])/9 - 
       (9446*G[1, 0, 1, 0, zb])/9 + (18253*G[1, 0, 1, 1, zb])/18 - 
       (15278*G[1, 1, 0, 0, zb])/9 + (3839*G[1, 1, 0, 1, zb])/3 + 
       (15161*G[1, 1, 1, 0, zb])/9 + 52*G[1, 1, 1, 1, zb] + 
       (5246*G[1, 1, 2, 1, zb])/9 - (2354*G[1, 2, 1, 0, zb])/3 + 
       (8506*G[1, 2, 1, 1, zb])/9 - (922*G[1, 2, 2, 1, zb])/3 + 
       (6388*G[2, 1, 0, 0, zb])/9 - (2348*G[2, 1, 0, 1, zb])/3 - 
       (3892*G[2, 1, 1, 0, zb])/3 + (4384*G[2, 1, 1, 1, zb])/3 - 
       (1912*G[2, 1, 2, 1, zb])/9 + (4108*G[2, 2, 1, 0, zb])/9 - 
       (1286*G[2, 2, 1, 1, zb])/3 + (1496*G[2, 2, 2, 1, zb])/9 - 
       288*G[-1, 0, 0, -1, -1, x] + 144*G[-1, 0, 0, -1, 0, x] + 
       360*G[-1, 0, 0, 0, -1, x] - 180*G[-1, 0, 0, 0, 0, x] - 
       216*G[-1, 0, 0, r3, -1, x] + 108*G[-1, 0, 0, r3, 0, x] - 
       216*G[-1, 0, 0, r4, -1, x] + 108*G[-1, 0, 0, r4, 0, x] + 
       4*G[0, 0, -1, 0, 1, zb] + 144*G[0, 0, 0, -1, -1, x] - 
       72*G[0, 0, 0, -1, 0, x] - 180*G[0, 0, 0, 0, -1, x] + 
       90*G[0, 0, 0, 0, 0, x] + 230*G[0, 0, 0, 0, 0, zb] - 
       (706*G[0, 0, 0, 0, 1, zb])/3 - (766*G[0, 0, 0, 1, 0, zb])/3 + 
       (728*G[0, 0, 0, 1, 1, zb])/3 + 108*G[0, 0, 0, r3, -1, x] - 
       54*G[0, 0, 0, r3, 0, x] + 108*G[0, 0, 0, r4, -1, x] - 
       54*G[0, 0, 0, r4, 0, x] - 272*G[0, 0, 1, 0, 0, zb] + 
       262*G[0, 0, 1, 0, 1, zb] + 294*G[0, 0, 1, 1, 0, zb] - 
       248*G[0, 0, 1, 1, 1, zb] - (76*G[0, 0, 1, 2, 1, zb])/3 - 
       (830*G[0, 1, 0, 0, 0, zb])/3 + (796*G[0, 1, 0, 0, 1, zb])/3 + 
       278*G[0, 1, 0, 1, 0, zb] - (700*G[0, 1, 0, 1, 1, zb])/3 + 
       306*G[0, 1, 1, 0, 0, zb] - (734*G[0, 1, 1, 0, 1, zb])/3 - 
       (776*G[0, 1, 1, 1, 0, zb])/3 + (268*G[0, 1, 1, 1, 1, zb])/3 + 
       12*G[0, 1, 1, 2, 1, zb] - (20*G[0, 1, 2, 1, 0, zb])/3 - 
       (16*G[0, 1, 2, 1, 1, zb])/3 - (44*G[0, 1, 2, 2, 1, zb])/3 + 
       (481*G[1, 0, 0, 0, 0, zb])/3 - (650*G[1, 0, 0, 0, 1, zb])/3 - 
       (562*G[1, 0, 0, 1, 0, zb])/3 + 47*G[1, 0, 0, 1, 1, zb] - 
       (656*G[1, 0, 1, 0, 0, zb])/3 + (620*G[1, 0, 1, 0, 1, zb])/3 + 
       (733*G[1, 0, 1, 1, 0, zb])/3 - (586*G[1, 0, 1, 1, 1, zb])/3 - 
       (4*G[1, 0, 1, 2, 1, zb])/3 - 463*G[1, 1, 0, 0, 0, zb] + 
       (1520*G[1, 1, 0, 0, 1, zb])/3 + 488*G[1, 1, 0, 1, 0, zb] - 
       334*G[1, 1, 0, 1, 1, zb] + (1958*G[1, 1, 1, 0, 0, zb])/3 - 
       (1481*G[1, 1, 1, 0, 1, zb])/3 - (1233*G[1, 1, 1, 1, 0, zb])/2 - 
       (407*G[1, 1, 1, 1, 1, zb])/6 - (500*G[1, 1, 1, 2, 1, zb])/3 - 
       204*G[1, 1, 2, 1, 0, zb] + (580*G[1, 1, 2, 1, 1, zb])/3 - 
       (556*G[1, 1, 2, 2, 1, zb])/3 + (1052*G[1, 2, 1, 0, 0, zb])/3 - 
       (1048*G[1, 2, 1, 0, 1, zb])/3 - (2402*G[1, 2, 1, 1, 0, zb])/3 + 
       (1880*G[1, 2, 1, 1, 1, zb])/3 - 256*G[1, 2, 1, 2, 1, zb] + 
       (1784*G[1, 2, 2, 1, 0, zb])/3 - 618*G[1, 2, 2, 1, 1, zb] + 
       (1028*G[1, 2, 2, 2, 1, zb])/3 - 144*G[2, 1, 0, 0, 0, zb] + 
       164*G[2, 1, 0, 0, 1, zb] + 176*G[2, 1, 0, 1, 0, zb] - 
       192*G[2, 1, 0, 1, 1, zb] + 548*G[2, 1, 1, 0, 0, zb] - 
       450*G[2, 1, 1, 0, 1, zb] - 810*G[2, 1, 1, 1, 0, zb] + 
       540*G[2, 1, 1, 1, 1, zb] - 340*G[2, 1, 1, 2, 1, zb] + 
       588*G[2, 1, 2, 1, 0, zb] - 708*G[2, 1, 2, 1, 1, zb] + 
       348*G[2, 1, 2, 2, 1, zb] - 536*G[2, 2, 1, 0, 0, zb] + 
       616*G[2, 2, 1, 0, 1, zb] + 1132*G[2, 2, 1, 1, 0, zb] - 
       1174*G[2, 2, 1, 1, 1, zb] + 336*G[2, 2, 1, 2, 1, zb] - 
       624*G[2, 2, 2, 1, 0, zb] + 678*G[2, 2, 2, 1, 1, zb] - 
       324*G[2, 2, 2, 2, 1, zb] + G[0, zb]*(21364877/7776 - (97403*Pi^2)/648 + 
         (2623*Pi^4)/1080 - (15221*Zeta[3])/18) + 
       G[1, 1, zb]*(3395423/810 + (14423*Pi^2)/54 - (1253*Zeta[3])/3) + 
       G[0, 1, zb]*(262517/648 - (9571*Pi^2)/54 - (794*Zeta[3])/3) + 
       G[2, 1, zb]*(462727/810 - (2179*Pi^2)/27 - 194*Zeta[3]) + 
       ((-72*I)*G[0, -1, -1, x] + (36*I)*G[0, -1, 0, x] + 
         (90*I)*G[0, 0, -1, x] - (45*I)*G[0, 0, 0, x] - 
         (54*I)*G[0, r3, -1, x] + (27*I)*G[0, r3, 0, x] - 
         (54*I)*G[0, r4, -1, x] + (27*I)*G[0, r4, 0, x] + 
         zb^2*((24*I)*G[0, -1, -1, x] - (12*I)*G[0, -1, 0, x] - 
           (30*I)*G[0, 0, -1, x] + (15*I)*G[0, 0, 0, x] + 
           (18*I)*G[0, r3, -1, x] - (9*I)*G[0, r3, 0, x] + 
           (18*I)*G[0, r4, -1, x] - (9*I)*G[0, r4, 0, x] - (18*I)*Zeta[3]) + 
         zb*((48*I)*G[0, -1, -1, x] - (24*I)*G[0, -1, 0, x] - 
           (60*I)*G[0, 0, -1, x] + (30*I)*G[0, 0, 0, x] + 
           (36*I)*G[0, r3, -1, x] - (18*I)*G[0, r3, 0, x] + 
           (36*I)*G[0, r4, -1, x] - (18*I)*G[0, r4, 0, x] - (36*I)*Zeta[3]) + 
         (54*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + (13727*Zeta[3])/18 - 
       (791*Pi^2*Zeta[3])/18 + 216*G[-1, 0, x]*Zeta[3] - 
       108*G[0, 0, x]*Zeta[3] + G[0, x]*((-9*Pi^4)/5 + 18*Zeta[3]) + 
       G[1, 0, zb]*(-1048037/648 - (5654*Pi^2)/27 + (644*Zeta[3])/3) + 
       G[0, 0, zb]*(-97825/216 + (4166*Pi^2)/27 + (760*Zeta[3])/3) + 
       G[1, zb]*(-58849475/7776 + (81251*Pi^2)/324 + (221*Pi^4)/72 + 
         (22393*Zeta[3])/18) + zb^2*(2841679/2430 - (340159*Pi^2)/9720 - 
         (62*Pi^4)/81 + (196 + (352*Pi^2)/27)*G[0, 0, zb] + 
         (-6170/27 - (412*Pi^2)/27)*G[0, 1, zb] + (-44524/81 - (728*Pi^2)/27)*
          G[1, 0, zb] + (35417/30 + (116*Pi^2)/3)*G[1, 1, zb] + 
         (70681/810 - (136*Pi^2)/27)*G[2, 1, zb] - (1268*G[0, 0, 0, zb])/27 + 
         (1556*G[0, 0, 1, zb])/27 + (1856*G[0, 1, 0, zb])/27 - 
         (1372*G[0, 1, 1, zb])/9 - (868*G[1, 0, 0, zb])/27 + 
         (1912*G[1, 0, 1, zb])/27 + (520*G[1, 1, 0, zb])/3 - 
         (14776*G[1, 1, 1, zb])/27 - (400*G[1, 2, 1, zb])/3 + 
         (2720*G[2, 1, 0, zb])/27 - (4096*G[2, 1, 1, zb])/27 + 
         (1600*G[2, 2, 1, zb])/27 - 64*G[0, 0, 0, 0, zb] + 
         (208*G[0, 0, 0, 1, zb])/3 + (208*G[0, 0, 1, 0, zb])/3 - 
         (136*G[0, 0, 1, 1, zb])/3 + (224*G[0, 1, 0, 0, zb])/3 - 
         (616*G[0, 1, 0, 1, zb])/9 - 64*G[0, 1, 1, 0, zb] + 
         56*G[0, 1, 1, 1, zb] + (64*G[0, 1, 2, 1, zb])/9 + 
         (1328*G[1, 0, 0, 0, zb])/9 - (1360*G[1, 0, 0, 1, zb])/9 - 
         160*G[1, 0, 1, 0, zb] + (1192*G[1, 0, 1, 1, zb])/9 - 
         (752*G[1, 1, 0, 0, zb])/3 + (1736*G[1, 1, 0, 1, zb])/9 + 
         (2800*G[1, 1, 1, 0, zb])/9 - (1424*G[1, 1, 1, 1, zb])/9 + 
         (640*G[1, 1, 2, 1, zb])/9 - (224*G[1, 2, 1, 0, zb])/3 + 
         (992*G[1, 2, 1, 1, zb])/9 - 32*G[1, 2, 2, 1, zb] + 
         (352*G[2, 1, 0, 0, zb])/9 - (112*G[2, 1, 0, 1, zb])/3 - 
         (224*G[2, 1, 1, 0, zb])/3 + 88*G[2, 1, 1, 1, zb] - 
         (64*G[2, 1, 2, 1, zb])/9 + (160*G[2, 2, 1, 0, zb])/9 - 
         32*G[2, 2, 1, 1, zb] + (32*G[2, 2, 2, 1, zb])/9 + 
         G[0, zb]*(98632/243 + (80*Pi^2)/9 - (616*Zeta[3])/9) - 
         (2504*Zeta[3])/27 + G[1, zb]*(-3151681/2430 + (782*Pi^2)/81 + 
           152*Zeta[3])) + 23*Zeta[5] + zb*(-111302359/77760 + 
         (1639133*Pi^2)/19440 + (617*Pi^4)/648 - (6*Pi^4*G[-1, x])/5 - 
         (Pi^2*G[0, 0, -1, zb])/3 + (13385/54 - (389*Pi^2)/9)*G[0, 0, 0, zb] + 
         (-28519/108 + 46*Pi^2)*G[0, 0, 1, zb] + (-31979/108 + (428*Pi^2)/9)*
          G[0, 1, 0, zb] + (46249/108 - 48*Pi^2)*G[0, 1, 1, zb] + 
         (-935/27 + (701*Pi^2)/9)*G[1, 0, 0, zb] + (-2333/54 - 77*Pi^2)*
          G[1, 0, 1, zb] + (-1619/9 - (299*Pi^2)/3)*G[1, 1, 0, zb] + 
         (6593/8 + (569*Pi^2)/6)*G[1, 1, 1, zb] + (722/3 + (187*Pi^2)/9)*
          G[1, 2, 1, zb] + (-2362/9 - (31*Pi^2)/3)*G[2, 1, 0, zb] + 
         (11998/27 + (76*Pi^2)/3)*G[2, 1, 1, zb] + (-1726/9 - 19*Pi^2)*
          G[2, 2, 1, zb] - 48*G[0, 0, -1, -1, x] + 24*G[0, 0, -1, 0, x] + 
         60*G[0, 0, 0, -1, x] - 30*G[0, 0, 0, 0, x] + (181*G[0, 0, 0, 0, zb])/
          6 - 90*G[0, 0, 0, 1, zb] - (485*G[0, 0, 1, 0, zb])/9 + 
         (73*G[0, 0, 1, 1, zb])/18 - 36*G[0, 0, r3, -1, x] + 
         18*G[0, 0, r3, 0, x] - 36*G[0, 0, r4, -1, x] + 18*G[0, 0, r4, 0, x] - 
         (157*G[0, 1, 0, 0, zb])/3 + (101*G[0, 1, 0, 1, zb])/3 + 
         (71*G[0, 1, 1, 0, zb])/18 + (1013*G[0, 1, 1, 1, zb])/9 + 
         (100*G[0, 1, 2, 1, zb])/3 - (4013*G[1, 0, 0, 0, zb])/18 + 
         (2647*G[1, 0, 0, 1, zb])/9 + (2582*G[1, 0, 1, 0, zb])/9 - 
         (1639*G[1, 0, 1, 1, zb])/6 + 560*G[1, 1, 0, 0, zb] - 
         (4768*G[1, 1, 0, 1, zb])/9 - (12127*G[1, 1, 1, 0, zb])/18 + 
         (1042*G[1, 1, 1, 1, zb])/3 - (2126*G[1, 1, 2, 1, zb])/9 + 
         (850*G[1, 2, 1, 0, zb])/3 - (2224*G[1, 2, 1, 1, zb])/9 + 
         130*G[1, 2, 2, 1, zb] - 248*G[2, 1, 0, 0, zb] + 
         (2500*G[2, 1, 0, 1, zb])/9 + (3778*G[2, 1, 1, 0, zb])/9 - 
         (3764*G[2, 1, 1, 1, zb])/9 + (500*G[2, 1, 2, 1, zb])/9 - 
         (1348*G[2, 2, 1, 0, zb])/9 + (214*G[2, 2, 1, 1, zb])/3 - 
         56*G[2, 2, 2, 1, zb] + 96*G[-1, 0, 0, -1, -1, x] - 
         48*G[-1, 0, 0, -1, 0, x] - 120*G[-1, 0, 0, 0, -1, x] + 
         60*G[-1, 0, 0, 0, 0, x] + 72*G[-1, 0, 0, r3, -1, x] - 
         36*G[-1, 0, 0, r3, 0, x] + 72*G[-1, 0, 0, r4, -1, x] - 
         36*G[-1, 0, 0, r4, 0, x] + 4*G[0, 0, -1, 0, 1, zb] - 
         48*G[0, 0, 0, -1, -1, x] + 24*G[0, 0, 0, -1, 0, x] + 
         60*G[0, 0, 0, 0, -1, x] - 30*G[0, 0, 0, 0, 0, x] + 
         230*G[0, 0, 0, 0, 0, zb] - (706*G[0, 0, 0, 0, 1, zb])/3 - 
         (766*G[0, 0, 0, 1, 0, zb])/3 + (728*G[0, 0, 0, 1, 1, zb])/3 - 
         36*G[0, 0, 0, r3, -1, x] + 18*G[0, 0, 0, r3, 0, x] - 
         36*G[0, 0, 0, r4, -1, x] + 18*G[0, 0, 0, r4, 0, x] - 
         272*G[0, 0, 1, 0, 0, zb] + 262*G[0, 0, 1, 0, 1, zb] + 
         294*G[0, 0, 1, 1, 0, zb] - 248*G[0, 0, 1, 1, 1, zb] - 
         (76*G[0, 0, 1, 2, 1, zb])/3 - (830*G[0, 1, 0, 0, 0, zb])/3 + 
         (796*G[0, 1, 0, 0, 1, zb])/3 + 278*G[0, 1, 0, 1, 0, zb] - 
         (700*G[0, 1, 0, 1, 1, zb])/3 + 306*G[0, 1, 1, 0, 0, zb] - 
         (734*G[0, 1, 1, 0, 1, zb])/3 - (776*G[0, 1, 1, 1, 0, zb])/3 + 
         (268*G[0, 1, 1, 1, 1, zb])/3 + 12*G[0, 1, 1, 2, 1, zb] - 
         (20*G[0, 1, 2, 1, 0, zb])/3 - (16*G[0, 1, 2, 1, 1, zb])/3 - 
         (44*G[0, 1, 2, 2, 1, zb])/3 - (1247*G[1, 0, 0, 0, 0, zb])/3 + 
         426*G[1, 0, 0, 0, 1, zb] + 434*G[1, 0, 0, 1, 0, zb] - 
         329*G[1, 0, 0, 1, 1, zb] + (1360*G[1, 0, 1, 0, 0, zb])/3 - 
         404*G[1, 0, 1, 0, 1, zb] - (1243*G[1, 0, 1, 1, 0, zb])/3 + 
         (982*G[1, 0, 1, 1, 1, zb])/3 + (44*G[1, 0, 1, 2, 1, zb])/3 + 
         593*G[1, 1, 0, 0, 0, zb] - 528*G[1, 1, 0, 0, 1, zb] - 
         (1592*G[1, 1, 0, 1, 0, zb])/3 + (950*G[1, 1, 0, 1, 1, zb])/3 - 
         654*G[1, 1, 1, 0, 0, zb] + 525*G[1, 1, 1, 0, 1, zb] + 
         (951*G[1, 1, 1, 1, 0, zb])/2 - (1543*G[1, 1, 1, 1, 1, zb])/6 - 
         76*G[1, 1, 1, 2, 1, zb] + 132*G[1, 1, 2, 1, 0, zb] - 
         260*G[1, 1, 2, 1, 1, zb] + 108*G[1, 1, 2, 2, 1, zb] - 
         (436*G[1, 2, 1, 0, 0, zb])/3 + (376*G[1, 2, 1, 0, 1, zb])/3 + 
         (1046*G[1, 2, 1, 1, 0, zb])/3 - (1160*G[1, 2, 1, 1, 1, zb])/3 + 
         80*G[1, 2, 1, 2, 1, zb] - (520*G[1, 2, 2, 1, 0, zb])/3 + 
         286*G[1, 2, 2, 1, 1, zb] - (268*G[1, 2, 2, 2, 1, zb])/3 + 
         48*G[2, 1, 0, 0, 0, zb] - (164*G[2, 1, 0, 0, 1, zb])/3 - 
         (176*G[2, 1, 0, 1, 0, zb])/3 + 64*G[2, 1, 0, 1, 1, zb] - 
         (548*G[2, 1, 1, 0, 0, zb])/3 + 150*G[2, 1, 1, 0, 1, zb] + 
         270*G[2, 1, 1, 1, 0, zb] - 180*G[2, 1, 1, 1, 1, zb] + 
         (340*G[2, 1, 1, 2, 1, zb])/3 - 196*G[2, 1, 2, 1, 0, zb] + 
         236*G[2, 1, 2, 1, 1, zb] - 116*G[2, 1, 2, 2, 1, zb] + 
         (536*G[2, 2, 1, 0, 0, zb])/3 - (616*G[2, 2, 1, 0, 1, zb])/3 - 
         (1132*G[2, 2, 1, 1, 0, zb])/3 + (1174*G[2, 2, 1, 1, 1, zb])/3 - 
         112*G[2, 2, 1, 2, 1, zb] + 208*G[2, 2, 2, 1, 0, zb] - 
         226*G[2, 2, 2, 1, 1, zb] + 108*G[2, 2, 2, 2, 1, zb] + 
         G[1, 0, zb]*(1052131/648 + (1376*Pi^2)/27 - (1264*Zeta[3])/3) + 
         G[1, zb]*(105852149/38880 + (4285*Pi^2)/324 - (4753*Pi^4)/1080 - 
           (6301*Zeta[3])/18) + G[0, 1, zb]*(253307/648 + (1067*Pi^2)/54 - 
           (794*Zeta[3])/3) + (8077*Zeta[3])/18 - (791*Pi^2*Zeta[3])/18 - 
         72*G[-1, 0, x]*Zeta[3] + 36*G[0, 0, x]*Zeta[3] + 
         G[0, x]*((3*Pi^4)/5 + 36*Zeta[3]) + G[0, zb]*(-2578963/7776 - 
           (33959*Pi^2)/648 + (2623*Pi^4)/1080 + (835*Zeta[3])/18) + 
         G[2, 1, zb]*(-162821/810 + (221*Pi^2)/9 + (194*Zeta[3])/3) + 
         G[0, 0, zb]*(-3829/8 - (322*Pi^2)/27 + (760*Zeta[3])/3) + 
         G[1, 1, zb]*(-8766031/3240 - (806*Pi^2)/9 + 469*Zeta[3]) + 
         71*Zeta[5]) + (2533699/1080 + (6149*Pi^2)/54 - (8267*Pi^4)/810 - 
         (2*Pi^2*G[0, 0, -1, zb])/3 + (27556/27 - (778*Pi^2)/9)*
          G[0, 0, 0, zb] + (-54389/54 + 92*Pi^2)*G[0, 0, 1, zb] + 
         (-20057/18 + (856*Pi^2)/9)*G[0, 1, 0, zb] + (35371/54 - 96*Pi^2)*
          G[0, 1, 1, zb] + (-41191/54 + (892*Pi^2)/9)*G[1, 0, 0, zb] + 
         (16375/27 - (262*Pi^2)/3)*G[1, 0, 1, zb] + (8131/9 - (796*Pi^2)/9)*
          G[1, 1, 0, zb] + (-592/3 + (140*Pi^2)/3)*G[1, 1, 1, zb] + 
         (-6716/27 + (238*Pi^2)/9)*G[1, 2, 1, zb] + (-796/9 - (62*Pi^2)/3)*
          G[2, 1, 0, zb] + (-1312/27 + (152*Pi^2)/3)*G[2, 1, 1, zb] + 
         (-40/3 - 38*Pi^2)*G[2, 2, 1, zb] - (2512*G[0, 0, 0, 0, zb])/3 + 
         (2510*G[0, 0, 0, 1, zb])/3 + (7958*G[0, 0, 1, 0, zb])/9 - 
         (5858*G[0, 0, 1, 1, zb])/9 + 964*G[0, 1, 0, 0, zb] - 
         (8126*G[0, 1, 0, 1, zb])/9 - (9016*G[0, 1, 1, 0, zb])/9 + 
         (8692*G[0, 1, 1, 1, zb])/9 + (920*G[0, 1, 2, 1, zb])/9 + 
         764*G[1, 0, 0, 0, zb] - (2114*G[1, 0, 0, 1, zb])/3 - 
         (6170*G[1, 0, 1, 0, zb])/9 + (910*G[1, 0, 1, 1, zb])/3 - 
         (1768*G[1, 1, 0, 0, zb])/3 + 428*G[1, 1, 0, 1, zb] + 
         424*G[1, 1, 1, 0, zb] + (320*G[1, 1, 1, 1, zb])/3 - 
         (356*G[1, 1, 2, 1, zb])/3 + 132*G[1, 2, 1, 0, zb] - 
         (2452*G[1, 2, 1, 1, zb])/9 + (148*G[1, 2, 2, 1, zb])/3 - 
         (1156*G[2, 1, 0, 0, zb])/3 + (3500*G[2, 1, 0, 1, zb])/9 + 
         (6908*G[2, 1, 1, 0, zb])/9 - (9112*G[2, 1, 1, 1, zb])/9 + 
         (1096*G[2, 1, 2, 1, zb])/9 - (1796*G[2, 2, 1, 0, zb])/9 + 
         (1174*G[2, 2, 1, 1, zb])/3 - (208*G[2, 2, 2, 1, zb])/3 + 
         8*G[0, 0, -1, 0, 1, zb] + 460*G[0, 0, 0, 0, 0, zb] - 
         (1412*G[0, 0, 0, 0, 1, zb])/3 - (1532*G[0, 0, 0, 1, 0, zb])/3 + 
         (1456*G[0, 0, 0, 1, 1, zb])/3 - 544*G[0, 0, 1, 0, 0, zb] + 
         524*G[0, 0, 1, 0, 1, zb] + 588*G[0, 0, 1, 1, 0, zb] - 
         496*G[0, 0, 1, 1, 1, zb] - (152*G[0, 0, 1, 2, 1, zb])/3 - 
         (1660*G[0, 1, 0, 0, 0, zb])/3 + (1592*G[0, 1, 0, 0, 1, zb])/3 + 
         556*G[0, 1, 0, 1, 0, zb] - (1400*G[0, 1, 0, 1, 1, zb])/3 + 
         612*G[0, 1, 1, 0, 0, zb] - (1468*G[0, 1, 1, 0, 1, zb])/3 - 
         (1552*G[0, 1, 1, 1, 0, zb])/3 + (536*G[0, 1, 1, 1, 1, zb])/3 + 
         24*G[0, 1, 1, 2, 1, zb] - (40*G[0, 1, 2, 1, 0, zb])/3 - 
         (32*G[0, 1, 2, 1, 1, zb])/3 - (88*G[0, 1, 2, 2, 1, zb])/3 - 
         552*G[1, 0, 0, 0, 0, zb] + 556*G[1, 0, 0, 0, 1, zb] + 
         568*G[1, 0, 0, 1, 0, zb] - 416*G[1, 0, 0, 1, 1, zb] + 
         580*G[1, 0, 1, 0, 0, zb] - 512*G[1, 0, 1, 0, 1, zb] - 
         448*G[1, 0, 1, 1, 0, zb] + 344*G[1, 0, 1, 1, 1, zb] + 
         8*G[1, 0, 1, 2, 1, zb] + 568*G[1, 1, 0, 0, 0, zb] - 
         (1388*G[1, 1, 0, 0, 1, zb])/3 - (1328*G[1, 1, 0, 1, 0, zb])/3 + 
         (604*G[1, 1, 0, 1, 1, zb])/3 - 384*G[1, 1, 1, 0, 0, zb] + 
         312*G[1, 1, 1, 0, 1, zb] - 32*G[1, 1, 1, 1, 1, zb] - 
         32*G[1, 1, 1, 2, 1, zb] + 160*G[1, 1, 2, 1, 0, zb] - 
         252*G[1, 1, 2, 1, 1, zb] + 168*G[1, 1, 2, 2, 1, zb] - 
         (608*G[1, 2, 1, 0, 0, zb])/3 + (512*G[1, 2, 1, 0, 1, zb])/3 + 
         (1480*G[1, 2, 1, 1, 0, zb])/3 - 440*G[1, 2, 1, 1, 1, zb] + 
         128*G[1, 2, 1, 2, 1, zb] - (944*G[1, 2, 2, 1, 0, zb])/3 + 
         424*G[1, 2, 2, 1, 1, zb] - (512*G[1, 2, 2, 2, 1, zb])/3 + 
         96*G[2, 1, 0, 0, 0, zb] - (328*G[2, 1, 0, 0, 1, zb])/3 - 
         (352*G[2, 1, 0, 1, 0, zb])/3 + 128*G[2, 1, 0, 1, 1, zb] - 
         (1096*G[2, 1, 1, 0, 0, zb])/3 + 300*G[2, 1, 1, 0, 1, zb] + 
         540*G[2, 1, 1, 1, 0, zb] - 360*G[2, 1, 1, 1, 1, zb] + 
         (680*G[2, 1, 1, 2, 1, zb])/3 - 392*G[2, 1, 2, 1, 0, zb] + 
         472*G[2, 1, 2, 1, 1, zb] - 232*G[2, 1, 2, 2, 1, zb] + 
         (1072*G[2, 2, 1, 0, 0, zb])/3 - (1232*G[2, 2, 1, 0, 1, zb])/3 - 
         (2264*G[2, 2, 1, 1, 0, zb])/3 + (2348*G[2, 2, 1, 1, 1, zb])/3 - 
         224*G[2, 2, 1, 2, 1, zb] + 416*G[2, 2, 2, 1, 0, zb] - 
         452*G[2, 2, 2, 1, 1, zb] + 216*G[2, 2, 2, 2, 1, zb] + 
         G[0, zb]*(2762551/972 - (59753*Pi^2)/324 + (2623*Pi^4)/540 - 
           (8047*Zeta[3])/9) + G[1, 0, zb]*(51433/36 - (1226*Pi^2)/9 - 
           540*Zeta[3]) + G[0, 1, zb]*(165365/324 - (1693*Pi^2)/9 - 
           (1588*Zeta[3])/3) + (53125*Zeta[3])/54 - (791*Pi^2*Zeta[3])/9 + 
         G[2, 1, zb]*(-86801/162 + (500*Pi^2)/9 + (388*Zeta[3])/3) + 
         G[1, 1, zb]*(-5867/9 + (317*Pi^2)/3 + (1100*Zeta[3])/3) + 
         G[0, 0, zb]*(-58981/108 + (493*Pi^2)/3 + (1520*Zeta[3])/3) + 
         G[1, zb]*(-150421/270 + (299*Pi^2)/2 - (2971*Pi^4)/540 + 
           609*Zeta[3]) + 118*Zeta[5])/(-1 + zb))), 
 MC[g, g, 3][zb_, x_, t_, mu2_] :> 
  (nf^2*((800/81 - (88*G[0, zb])/9 - (472*G[1, zb])/9 + 
        zb^2*(2096/81 - (88*G[0, zb])/9 + (88*G[1, zb])/9) + 
        (232*G[1, 0, zb])/9 - (584*G[1, 1, zb])/9 + 
        (800/81 - (88*G[0, zb])/9 + (320*G[1, zb])/27 - (32*G[1, 0, zb])/9 + 
          (64*G[1, 1, zb])/9)/(-1 + zb) + (32*G[1, 1, 0, zb])/3 - 
        32*G[1, 1, 1, zb] + zb*(-7504/81 + 24*G[0, zb] + (16*G[1, zb])/3 - 
          (104*G[1, 0, zb])/9 + (280*G[1, 1, zb])/9 - (16*G[1, 1, 0, zb])/3 + 
          16*G[1, 1, 1, zb]))*plusL[0, t/mu2] + 
      (-320/27 + (32*G[0, zb])/9 + (-320/27 + (32*G[0, zb])/9 - 
          (64*G[1, zb])/9)/(-1 + zb) + zb^2*(-464/27 + (32*G[0, zb])/9 - 
          (32*G[1, zb])/9) + (320*G[1, zb])/9 - (32*G[1, 0, zb])/3 + 
        zb*(1384/27 - (88*G[0, zb])/9 - (88*G[1, zb])/9 + (16*G[1, 0, zb])/3 - 
          16*G[1, 1, zb]) + 32*G[1, 1, zb])*plusL[1, t/mu2] + 
      (32/9 + 32/(9*(-1 + zb)) + (32*zb^2)/9 - (32*G[1, zb])/3 + 
        zb*(-88/9 + (16*G[1, zb])/3))*plusL[2, t/mu2] + 
      delta[t]*(-3760/729 + (184*Pi^2)/243 + (2740/243 + (32*Pi^2)/81)*
         G[0, zb] - (496*G[0, 0, zb])/81 + (368*G[0, 1, zb])/81 + 
        (-320/9 - (32*Pi^2)/27)*G[1, 0, zb] + (2488/27 + (16*Pi^2)/27)*
         G[1, 1, zb] - (80*G[0, 0, 0, zb])/27 + (64*G[0, 0, 1, zb])/27 + 
        (64*G[0, 1, 0, zb])/27 - (32*G[0, 1, 1, zb])/27 + 
        (152*G[1, 0, 0, zb])/9 - (160*G[1, 0, 1, zb])/9 - 
        (392*G[1, 1, 0, zb])/9 + (664*G[1, 1, 1, zb])/9 + 
        (80*G[1, 0, 0, 0, zb])/9 - (64*G[1, 0, 0, 1, zb])/9 - 
        (64*G[1, 0, 1, 0, zb])/9 + (32*G[1, 0, 1, 1, zb])/9 - 
        (64*G[1, 1, 0, 0, zb])/9 + (32*G[1, 1, 0, 1, zb])/9 - 
        (64*G[1, 1, 1, 0, zb])/9 + (272*G[1, 1, 1, 1, zb])/9 + 
        (-3760/729 + (184*Pi^2)/243 + (2740/243 + (32*Pi^2)/81)*G[0, zb] - 
          (800*G[1, zb])/81 - (496*G[0, 0, zb])/81 + (368*G[0, 1, zb])/81 + 
          (88*G[1, 0, zb])/9 - (320*G[1, 1, zb])/27 - (80*G[0, 0, 0, zb])/27 + 
          (64*G[0, 0, 1, zb])/27 + (64*G[0, 1, 0, zb])/27 - 
          (32*G[0, 1, 1, zb])/27 + (32*G[1, 1, 0, zb])/9 - 
          (64*G[1, 1, 1, zb])/9 - (32*Zeta[3])/9)/(-1 + zb) + 
        zb^2*(-23632/729 + (184*Pi^2)/243 + (4036/243 + (32*Pi^2)/81)*
           G[0, zb] + (-4036/243 - (32*Pi^2)/81)*G[1, zb] - 
          (280*G[0, 0, zb])/81 + (368*G[0, 1, zb])/81 + (280*G[1, 0, zb])/81 - 
          (368*G[1, 1, zb])/81 - (80*G[0, 0, 0, zb])/27 + (64*G[0, 0, 1, zb])/
           27 + (64*G[0, 1, 0, zb])/27 - (32*G[0, 1, 1, zb])/27 + 
          (80*G[1, 0, 0, zb])/27 - (64*G[1, 0, 1, zb])/27 - 
          (64*G[1, 1, 0, zb])/27 + (32*G[1, 1, 1, zb])/27 - (32*Zeta[3])/9) - 
        (32*Zeta[3])/9 + zb*(99608/729 - (296*Pi^2)/243 + 
          (-10700/243 - (88*Pi^2)/81)*G[0, zb] + (164*G[0, 0, zb])/81 - 
          (592*G[0, 1, zb])/81 + (424/27 + (16*Pi^2)/27)*G[1, 0, zb] + 
          (-976/27 - (8*Pi^2)/27)*G[1, 1, zb] + (220*G[0, 0, 0, zb])/27 - 
          (176*G[0, 0, 1, zb])/27 - (176*G[0, 1, 0, zb])/27 + 
          (88*G[0, 1, 1, zb])/27 - (40*G[1, 0, 0, zb])/3 + 
          (40*G[1, 0, 1, zb])/3 + (224*G[1, 1, 0, zb])/9 - 
          (340*G[1, 1, 1, zb])/9 - (40*G[1, 0, 0, 0, zb])/9 + 
          (32*G[1, 0, 0, 1, zb])/9 + (32*G[1, 0, 1, 0, zb])/9 - 
          (16*G[1, 0, 1, 1, zb])/9 + (32*G[1, 1, 0, 0, zb])/9 - 
          (16*G[1, 1, 0, 1, zb])/9 + (32*G[1, 1, 1, 0, zb])/9 - 
          (136*G[1, 1, 1, 1, zb])/9 + G[1, zb]*(12 + (20*Pi^2)/9 - 
            (16*Zeta[3])/3) + (88*Zeta[3])/9) + 
        G[1, zb]*(5992/81 - (80*Pi^2)/27 + (32*Zeta[3])/3))))/Nc + 
   Nc*nf^2*((848/27 + (400/81 - (16*Pi^2)/27)*delta[zb] - (32*G[0, zb])/3 - 
       (320*G[1, zb])/9 - (32*G[1, zb])/(9*zb) + 
       zb^2*(832/27 - (64*G[0, zb])/9 + (64*G[1, zb])/9) + 
       (688/27 - (64*G[0, zb])/9 + (32*G[1, zb])/3)/(-1 + zb) + 
       (32*G[1, 0, zb])/3 - 32*G[1, 1, zb] + zb*(-1816/27 + (40*G[0, zb])/3 + 
         (88*G[1, zb])/9 - (16*G[1, 0, zb])/3 + 16*G[1, 1, zb]) - 
       (160*plusD[0, zb])/27 + (32*plusD[1, zb])/9)*plusL[1, t/mu2] + 
     (-64/9 - 16/(3*(-1 + zb)) - (16*zb^2)/3 - (80*delta[zb])/27 + 
       zb*(104/9 - (16*G[1, zb])/3) + (32*G[1, zb])/3 + (16*plusD[0, zb])/9)*
      plusL[2, t/mu2] + (16*delta[zb]*plusL[3, t/mu2])/27 + 
     plusL[0, t/mu2]*(-3208/81 + (32*Pi^2)/27 + (664*G[0, zb])/27 + 
       (1366*G[1, zb])/27 - (64*G[0, 0, zb])/9 + (64*G[0, 1, zb])/9 - 
       (56*G[1, 0, zb])/3 + (-104/3 + (16*Pi^2)/27 + (176*G[0, zb])/9 - 
         (688*G[1, zb])/27 - (32*G[0, 0, zb])/9 + (32*G[0, 1, zb])/9 + 
         (64*G[1, 0, zb])/9 - (32*G[1, 1, zb])/3)/(-1 + zb) + 
       zb^2*(-472/9 + (16*Pi^2)/27 + (176*G[0, zb])/9 - (176*G[1, zb])/9 - 
         (32*G[0, 0, zb])/9 + (32*G[0, 1, zb])/9 + (32*G[1, 0, zb])/9 - 
         (32*G[1, 1, zb])/9) + (584*G[1, 1, zb])/9 + 
       ((160*G[1, zb])/27 - (32*G[0, 1, zb])/9 - (32*G[1, 0, zb])/9 + 
         (32*G[1, 1, zb])/9)/zb - (32*G[1, 1, 0, zb])/3 + 
       zb*(9926/81 - (16*Pi^2)/27 - (914*G[0, zb])/27 - (86*G[1, zb])/27 + 
         (32*G[0, 0, zb])/9 - (32*G[0, 1, zb])/9 + 8*G[1, 0, zb] - 
         (280*G[1, 1, zb])/9 + (16*G[1, 1, 0, zb])/3 - 16*G[1, 1, 1, zb]) + 
       32*G[1, 1, 1, zb] + (400/81 - (16*Pi^2)/27)*plusD[0, zb] - 
       (160*plusD[1, zb])/27 + (16*plusD[2, zb])/9 + 
       delta[zb]*(-1856/729 + (80*Pi^2)/81 - (32*Zeta[3])/27)) + 
     delta[t]*(29282/729 - (80*Pi^2)/27 + (-7514/243 + (64*Pi^2)/81)*G[0, zb] + 
       (488*G[0, 0, zb])/27 - (160*G[0, 1, zb])/9 + (800/27 + (32*Pi^2)/27)*
        G[1, 0, zb] + (-2564/27 - (16*Pi^2)/27)*G[1, 1, zb] - 
       (112*G[0, 0, 0, zb])/27 + (128*G[0, 0, 1, zb])/27 + 
       (128*G[0, 1, 0, zb])/27 - (160*G[0, 1, 1, zb])/27 - 
       (136*G[1, 0, 0, zb])/27 + (224*G[1, 0, 1, zb])/27 + 
       (920*G[1, 1, 0, zb])/27 + ((-352/81 + (16*Pi^2)/27)*G[1, zb] + 
         (160*G[0, 1, zb])/27 + (160*G[1, 0, zb])/27 - (160*G[1, 1, zb])/27 - 
         (32*G[0, 0, 1, zb])/9 - (32*G[0, 1, 0, zb])/9 + (32*G[0, 1, 1, zb])/
          9 - (32*G[1, 0, 0, zb])/9 + (32*G[1, 0, 1, zb])/9 + 
         (32*G[1, 1, 0, zb])/9 - (32*G[1, 1, 1, zb])/9)/zb - 
       (1960*G[1, 1, 1, zb])/27 - (80*G[1, 0, 0, 0, zb])/9 + 
       (64*G[1, 0, 0, 1, zb])/9 + (64*G[1, 0, 1, 0, zb])/9 - 
       (32*G[1, 0, 1, 1, zb])/9 + (64*G[1, 1, 0, 0, zb])/9 - 
       (32*G[1, 1, 0, 1, zb])/9 + (64*G[1, 1, 1, 0, zb])/9 - 
       (272*G[1, 1, 1, 1, zb])/9 + (400/81 - (16*Pi^2)/27)*plusD[1, zb] - 
       (80*plusD[2, zb])/27 + (16*plusD[3, zb])/27 + 
       G[1, zb]*(-17171/243 + (112*Pi^2)/81 - (32*Zeta[3])/3) + 
       plusD[0, zb]*(-1856/729 + (80*Pi^2)/81 - (32*Zeta[3])/27) + 
       delta[zb]*(-256/6561 - (68*Pi^2)/81 + (62*Pi^4)/1215 - 
         (80*Zeta[3])/243) + (160*Zeta[3])/27 + 
       zb^2*(17116/243 - (176*Pi^2)/81 + (-8429/243 + (16*Pi^2)/81)*G[0, zb] + 
         (8429/243 - (16*Pi^2)/81)*G[1, zb] + (32*G[0, 0, zb])/3 - 
         (352*G[0, 1, zb])/27 - (32*G[1, 0, zb])/3 + (352*G[1, 1, zb])/27 - 
         (16*G[0, 0, 0, zb])/27 + (32*G[0, 0, 1, zb])/27 + 
         (32*G[0, 1, 0, zb])/27 - (64*G[0, 1, 1, zb])/27 + 
         (16*G[1, 0, 0, zb])/27 - (32*G[1, 0, 1, zb])/27 - 
         (32*G[1, 1, 0, zb])/27 + (64*G[1, 1, 1, zb])/27 + (128*Zeta[3])/27) + 
       (9142/243 - (176*Pi^2)/81 + (-6818/243 + (16*Pi^2)/81)*G[0, zb] + 
         (104/3 - (16*Pi^2)/27)*G[1, zb] + (40*G[0, 0, zb])/3 - 
         (352*G[0, 1, zb])/27 - (176*G[1, 0, zb])/9 + (688*G[1, 1, zb])/27 - 
         (16*G[0, 0, 0, zb])/27 + (32*G[0, 0, 1, zb])/27 + 
         (32*G[0, 1, 0, zb])/27 - (64*G[0, 1, 1, zb])/27 + 
         (32*G[1, 0, 0, zb])/9 - (32*G[1, 0, 1, zb])/9 - (64*G[1, 1, 0, zb])/
          9 + (32*G[1, 1, 1, zb])/3 + (128*Zeta[3])/27)/(-1 + zb) + 
       zb*(-130951/729 + (68*Pi^2)/27 + (15340/243 + (40*Pi^2)/81)*G[0, zb] - 
         (218*G[0, 0, zb])/27 + (136*G[0, 1, zb])/9 + (-122/9 - (16*Pi^2)/27)*
          G[1, 0, zb] + (1028/27 + (8*Pi^2)/27)*G[1, 1, zb] - 
         (124*G[0, 0, 0, zb])/27 + (80*G[0, 0, 1, zb])/27 + 
         (80*G[0, 1, 0, zb])/27 + (8*G[0, 1, 1, zb])/27 + 
         (200*G[1, 0, 0, zb])/27 - (232*G[1, 0, 1, zb])/27 - 
         (544*G[1, 1, 0, zb])/27 + (1004*G[1, 1, 1, zb])/27 + 
         (40*G[1, 0, 0, 0, zb])/9 - (32*G[1, 0, 0, 1, zb])/9 - 
         (32*G[1, 0, 1, 0, zb])/9 + (16*G[1, 0, 1, 1, zb])/9 - 
         (32*G[1, 1, 0, 0, zb])/9 + (16*G[1, 1, 0, 1, zb])/9 - 
         (32*G[1, 1, 1, 0, zb])/9 + (136*G[1, 1, 1, 1, zb])/9 - 
         (296*Zeta[3])/27 + G[1, zb]*(-4664/243 - (116*Pi^2)/81 + 
           (16*Zeta[3])/3)))) + 
   (nf*((-22/3 + (16*Pi^2)/9 + (100*G[0, zb])/9 + (-91/9 - (16*Pi^2)/3)*
         G[1, zb] - (32*G[0, 0, zb])/3 + (32*G[0, 1, zb])/3 - 
        (40*G[1, 0, zb])/3 + (-22/3 + (16*Pi^2)/9 + (100*G[0, zb])/9 - 
          (32*G[0, 0, zb])/3 + (32*G[0, 1, zb])/3 + (16*G[1, 0, zb])/3)/
         (-1 + zb) + zb^2*(-32/3 + (16*Pi^2)/9 + (172*G[0, zb])/9 - 
          (172*G[1, zb])/9 - (32*G[0, 0, zb])/3 + (32*G[0, 1, zb])/3 + 
          (32*G[1, 0, zb])/3 - (32*G[1, 1, zb])/3) - (14*G[1, 1, zb])/3 + 
        32*G[1, 0, 0, zb] - 32*G[1, 0, 1, zb] - 40*G[1, 1, 0, zb] + 
        zb*(362/9 - (44*Pi^2)/9 - (455*G[0, zb])/9 + (437/9 + (8*Pi^2)/3)*
           G[1, zb] + (88*G[0, 0, zb])/3 - (88*G[0, 1, zb])/3 - 
          (40*G[1, 0, zb])/3 + (52*G[1, 1, zb])/3 - 16*G[1, 0, 0, zb] + 
          16*G[1, 0, 1, zb] + 20*G[1, 1, 0, zb] - 12*G[1, 1, 1, zb]) + 
        24*G[1, 1, 1, zb])*plusL[1, t/mu2] + 
      ((-8*G[0, zb])/3 - (8*G[0, zb])/(3*(-1 + zb)) + (14*G[1, zb])/3 + 
        zb^2*((-8*G[0, zb])/3 + (8*G[1, zb])/3) + 8*G[1, 0, zb] - 
        4*G[1, 1, zb] + zb*(-23/6 + (22*G[0, zb])/3 - (22*G[1, zb])/3 - 
          4*G[1, 0, zb] + 2*G[1, 1, zb]))*plusL[2, t/mu2] + 
      plusL[0, t/mu2]*(311/18 - (106*Pi^2)/27 + (-487/27 + (8*Pi^2)/9)*
         G[0, zb] + (212*G[0, 0, zb])/9 - (212*G[0, 1, zb])/9 - 
        (104*G[1, 0, zb])/9 + (-727/9 + (20*Pi^2)/3)*G[1, 1, zb] + 
        (536*G[2, 1, zb])/3 - (40*G[0, 0, 0, zb])/3 + (32*G[0, 0, 1, zb])/3 + 
        16*G[0, 1, 0, zb] - 8*G[0, 1, 1, zb] - (128*G[1, 0, 0, zb])/3 + 
        (160*G[1, 0, 1, zb])/3 + 42*G[1, 1, 0, zb] - (50*G[1, 1, 1, zb])/3 + 
        (64*G[1, 2, 1, zb])/3 + (80*G[2, 1, 1, zb])/3 - (160*G[2, 2, 1, zb])/
         3 + 40*G[1, 0, 0, 0, zb] - 32*G[1, 0, 0, 1, zb] - 
        48*G[1, 0, 1, 0, zb] + 8*G[1, 0, 1, 1, zb] - 64*G[1, 1, 0, 0, zb] + 
        56*G[1, 1, 0, 1, zb] + 72*G[1, 1, 1, 0, zb] - 44*G[1, 1, 1, 1, zb] + 
        32*G[1, 1, 2, 1, zb] + (311/18 - (106*Pi^2)/27 + (-487/27 + (8*Pi^2)/9)*
           G[0, zb] + (22/3 - (16*Pi^2)/9)*G[1, zb] + (212*G[0, 0, zb])/9 - 
          (212*G[0, 1, zb])/9 - (100*G[1, 0, zb])/9 - (40*G[0, 0, 0, zb])/3 + 
          (32*G[0, 0, 1, zb])/3 + 16*G[0, 1, 0, zb] - 8*G[0, 1, 1, zb] + 
          (32*G[1, 0, 0, zb])/3 - (32*G[1, 0, 1, zb])/3 - (16*G[1, 1, 0, zb])/
           3 + (16*G[2, 1, 1, zb])/3 - (32*G[2, 2, 1, zb])/3 - 16*Zeta[3])/
         (-1 + zb) + zb^2*(422/9 - (160*Pi^2)/27 + (-1216/27 + (8*Pi^2)/9)*
           G[0, zb] + (1216/27 - (8*Pi^2)/9)*G[1, zb] + (320*G[0, 0, zb])/9 - 
          (320*G[0, 1, zb])/9 - (320*G[1, 0, zb])/9 + (320*G[1, 1, zb])/9 - 
          (40*G[0, 0, 0, zb])/3 + (32*G[0, 0, 1, zb])/3 + 16*G[0, 1, 0, zb] - 
          8*G[0, 1, 1, zb] + (40*G[1, 0, 0, zb])/3 - (32*G[1, 0, 1, zb])/3 - 
          16*G[1, 1, 0, zb] + (40*G[1, 1, 1, zb])/3 - (32*G[1, 2, 1, zb])/3 - 
          (16*G[2, 1, 1, zb])/3 + (32*G[2, 2, 1, zb])/3 - 16*Zeta[3]) - 
        16*Zeta[3] + G[1, zb]*(-440/27 + (64*Pi^2)/9 + 24*Zeta[3]) + 
        zb*(-6385/54 + (403*Pi^2)/54 + (2507/27 - (4*Pi^2)/9)*G[0, zb] - 
          (799*G[0, 0, zb])/9 + (805*G[0, 1, zb])/9 + (676*G[1, 0, zb])/9 + 
          (271/18 - (14*Pi^2)/3)*G[1, 1, zb] - (268*G[2, 1, zb])/3 + 
          (110*G[0, 0, 0, zb])/3 - (88*G[0, 0, 1, zb])/3 - 44*G[0, 1, 0, zb] + 
          10*G[0, 1, 1, zb] - (14*G[1, 0, 0, zb])/3 - (20*G[1, 0, 1, zb])/3 + 
          4*G[1, 1, 0, zb] - (2*G[1, 1, 1, zb])/3 + (64*G[1, 2, 1, zb])/3 - 
          (16*G[2, 1, 1, zb])/3 + (32*G[2, 2, 1, zb])/3 - 
          20*G[1, 0, 0, 0, zb] + 16*G[1, 0, 0, 1, zb] + 24*G[1, 0, 1, 0, zb] - 
          4*G[1, 0, 1, 1, zb] + 32*G[1, 1, 0, 0, zb] - 28*G[1, 1, 0, 1, zb] - 
          36*G[1, 1, 1, 0, zb] + 22*G[1, 1, 1, 1, zb] + 16*G[1, 2, 1, 1, zb] - 
          32*G[1, 2, 2, 1, zb] + G[1, zb]*(-4123/54 - (26*Pi^2)/9 - 
            12*Zeta[3]) + 26*Zeta[3])) + delta[t]*(-529/45 + (1787*Pi^2)/270 - 
        Pi^4/135 + (-935/27 + (4*Pi^2)/27)*G[0, 0, zb] + 
        (1055/27 - (40*Pi^2)/27)*G[0, 1, zb] + (67691/270 - (245*Pi^2)/27)*
         G[1, 1, zb] + zb^3*(Pi^2/90 - (2*G[1, 1, zb])/15 + 
          (2*G[2, 1, zb])/15) + ((-11*Pi^2)/810 + (22*G[2, 1, zb])/135)/
         (-1 + zb)^2 + (-64928/135 - (40*Pi^2)/9)*G[2, 1, zb] + 
        (98*G[0, 0, 0, zb])/3 - (244*G[0, 0, 1, zb])/9 - 
        (104*G[0, 1, 0, zb])/3 + (202*G[0, 1, 1, zb])/9 + 
        (16/3 + 4*Pi^2)*G[1, 0, 0, zb] + (-350/9 + (16*Pi^2)/9)*
         G[1, 0, 1, zb] + (-278/3 - (8*Pi^2)/9)*G[1, 1, 0, zb] + 
        (845/6 - (20*Pi^2)/3)*G[1, 1, 1, zb] - (544*G[1, 2, 1, zb])/3 + 
        (536*G[2, 1, 0, zb])/3 - (2816*G[2, 1, 1, zb])/9 + 
        (1880*G[2, 2, 1, zb])/9 - (112*G[0, 0, 0, 0, zb])/9 + 
        (104*G[0, 0, 0, 1, zb])/9 + (40*G[0, 0, 1, 0, zb])/3 - 
        (8*G[0, 0, 1, 1, zb])/3 + (56*G[0, 1, 0, 0, zb])/3 - 
        16*G[0, 1, 0, 1, zb] - (40*G[0, 1, 1, 0, zb])/3 + 
        (64*G[0, 1, 1, 1, zb])/9 - (32*G[0, 1, 2, 1, zb])/3 - 
        (686*G[1, 0, 0, 0, zb])/9 + (556*G[1, 0, 0, 1, zb])/9 + 
        (248*G[1, 0, 1, 0, zb])/3 - (194*G[1, 0, 1, 1, zb])/3 + 
        (268*G[1, 1, 0, 0, zb])/3 - 82*G[1, 1, 0, 1, zb] - 
        (226*G[1, 1, 1, 0, zb])/3 + (307*G[1, 1, 1, 1, zb])/9 - 
        (496*G[1, 1, 2, 1, zb])/9 + (64*G[1, 2, 1, 0, zb])/3 - 
        (632*G[1, 2, 1, 1, zb])/9 + (272*G[1, 2, 2, 1, zb])/3 + 
        (80*G[2, 1, 1, 0, zb])/3 - (320*G[2, 1, 1, 1, zb])/9 + 
        (640*G[2, 1, 2, 1, zb])/9 - (160*G[2, 2, 1, 0, zb])/3 + 
        (1040*G[2, 2, 1, 1, zb])/9 - (320*G[2, 2, 2, 1, zb])/3 + 
        (112*G[1, 0, 0, 0, 0, zb])/3 - 40*G[1, 0, 0, 0, 1, zb] - 
        (104*G[1, 0, 0, 1, 0, zb])/3 - (56*G[1, 0, 0, 1, 1, zb])/3 - 
        56*G[1, 0, 1, 0, 0, zb] + (160*G[1, 0, 1, 0, 1, zb])/3 + 
        (56*G[1, 0, 1, 1, 0, zb])/3 + 64*G[1, 0, 1, 2, 1, zb] - 
        (224*G[1, 1, 0, 0, 0, zb])/3 + 64*G[1, 1, 0, 0, 1, zb] + 
        80*G[1, 1, 0, 1, 0, zb] + (320*G[1, 1, 1, 0, 0, zb])/3 - 
        88*G[1, 1, 1, 0, 1, zb] - (308*G[1, 1, 1, 1, 0, zb])/3 + 
        60*G[1, 1, 1, 1, 1, zb] - 96*G[1, 1, 1, 2, 1, zb] + 
        32*G[1, 1, 2, 1, 0, zb] - (160*G[1, 1, 2, 1, 1, zb])/3 + 
        32*G[1, 1, 2, 2, 1, zb] + G[1, 0, zb]*(-247/27 + (266*Pi^2)/27 - 
          (112*Zeta[3])/3) + G[1, zb]*(-4381/81 + (23*Pi^2)/27 - 
          (16*Pi^4)/135 - (74*Zeta[3])/3) + G[0, zb]*(3485/162 - (94*Pi^2)/27 - 
          (8*Zeta[3])/3) + (242*Zeta[3])/9 + 
        zb^2*(-9682/135 + (9223*Pi^2)/810 - Pi^4/135 + (-2012/27 + (4*Pi^2)/27)*
           G[0, 0, zb] + (1850/27 - (40*Pi^2)/27)*G[0, 1, zb] + 
          (2012/27 - (4*Pi^2)/27)*G[1, 0, zb] + (-9196/135 + (16*Pi^2)/27)*
           G[1, 1, zb] + (-2/5 + (8*Pi^2)/9)*G[2, 1, zb] + 
          (146*G[0, 0, 0, zb])/3 - (400*G[0, 0, 1, zb])/9 - 
          (148*G[0, 1, 0, zb])/3 + (322*G[0, 1, 1, zb])/9 - 
          (146*G[1, 0, 0, zb])/3 + (400*G[1, 0, 1, zb])/9 + 
          (148*G[1, 1, 0, zb])/3 - (122*G[1, 1, 1, zb])/3 + 
          (88*G[1, 2, 1, zb])/9 + (44*G[2, 1, 1, zb])/9 - (88*G[2, 2, 1, zb])/
           9 - (112*G[0, 0, 0, 0, zb])/9 + (104*G[0, 0, 0, 1, zb])/9 + 
          (40*G[0, 0, 1, 0, zb])/3 - (8*G[0, 0, 1, 1, zb])/3 + 
          (56*G[0, 1, 0, 0, zb])/3 - 16*G[0, 1, 0, 1, zb] - 
          (40*G[0, 1, 1, 0, zb])/3 + (64*G[0, 1, 1, 1, zb])/9 - 
          (32*G[0, 1, 2, 1, zb])/3 + (112*G[1, 0, 0, 0, zb])/9 - 
          (104*G[1, 0, 0, 1, zb])/9 - (40*G[1, 0, 1, 0, zb])/3 + 
          (8*G[1, 0, 1, 1, zb])/3 - (56*G[1, 1, 0, 0, zb])/3 + 
          16*G[1, 1, 0, 1, zb] + (56*G[1, 1, 1, 0, zb])/3 - 
          (128*G[1, 1, 1, 1, zb])/9 + (224*G[1, 1, 2, 1, zb])/9 - 
          (32*G[1, 2, 1, 0, zb])/3 + (208*G[1, 2, 1, 1, zb])/9 - 
          (64*G[1, 2, 2, 1, zb])/3 - (16*G[2, 1, 1, 0, zb])/3 + 
          (64*G[2, 1, 1, 1, zb])/9 - (128*G[2, 1, 2, 1, zb])/9 + 
          (32*G[2, 2, 1, 0, zb])/3 - (208*G[2, 2, 1, 1, zb])/9 + 
          (64*G[2, 2, 2, 1, zb])/3 + G[0, zb]*(7354/81 - (178*Pi^2)/27 - 
            (8*Zeta[3])/3) + (332*Zeta[3])/9 + G[1, zb]*(-36716/405 + 
            (178*Pi^2)/27 + (8*Zeta[3])/3)) + (-529/45 + (535*Pi^2)/81 - 
          Pi^4/135 + (-935/27 + (4*Pi^2)/27)*G[0, 0, zb] + 
          (1055/27 - (40*Pi^2)/27)*G[0, 1, zb] + (487/27 - (8*Pi^2)/9)*
           G[1, 0, zb] + (-22/3 + (16*Pi^2)/9)*G[1, 1, zb] + 
          (10/9 - (8*Pi^2)/9)*G[2, 1, zb] + (98*G[0, 0, 0, zb])/3 - 
          (244*G[0, 0, 1, zb])/9 - (104*G[0, 1, 0, zb])/3 + 
          (202*G[0, 1, 1, zb])/9 - (212*G[1, 0, 0, zb])/9 + 
          (212*G[1, 0, 1, zb])/9 + (100*G[1, 1, 0, zb])/9 - 
          (56*G[2, 1, 1, zb])/9 + (112*G[2, 2, 1, zb])/9 - 
          (112*G[0, 0, 0, 0, zb])/9 + (104*G[0, 0, 0, 1, zb])/9 + 
          (40*G[0, 0, 1, 0, zb])/3 - (8*G[0, 0, 1, 1, zb])/3 + 
          (56*G[0, 1, 0, 0, zb])/3 - 16*G[0, 1, 0, 1, zb] - 
          (40*G[0, 1, 1, 0, zb])/3 + (64*G[0, 1, 1, 1, zb])/9 - 
          (32*G[0, 1, 2, 1, zb])/3 + (40*G[1, 0, 0, 0, zb])/3 - 
          (32*G[1, 0, 0, 1, zb])/3 - 16*G[1, 0, 1, 0, zb] + 
          8*G[1, 0, 1, 1, zb] - (32*G[1, 1, 0, 0, zb])/3 + 
          (32*G[1, 1, 0, 1, zb])/3 + (16*G[1, 1, 1, 0, zb])/3 - 
          (16*G[1, 2, 1, 1, zb])/3 + (32*G[1, 2, 2, 1, zb])/3 + 
          (16*G[2, 1, 1, 0, zb])/3 - (64*G[2, 1, 1, 1, zb])/9 + 
          (128*G[2, 1, 2, 1, zb])/9 - (32*G[2, 2, 1, 0, zb])/3 + 
          (208*G[2, 2, 1, 1, zb])/9 - (64*G[2, 2, 2, 1, zb])/3 + 
          G[0, zb]*(3485/162 - (94*Pi^2)/27 - (8*Zeta[3])/3) + 
          (242*Zeta[3])/9 + G[1, zb]*(-4621/270 + (106*Pi^2)/27 + 16*Zeta[3]))/
         (-1 + zb) + zb*(133571/810 - (2774*Pi^2)/405 - (23*Pi^4)/270 + 
          (4009/27 + (79*Pi^2)/27)*G[0, 0, zb] + (-4351/27 + (56*Pi^2)/27)*
           G[0, 1, zb] + (32414/135 + (8*Pi^2)/9)*G[2, 1, zb] - 
          (1070*G[0, 0, 0, zb])/9 + (319*G[0, 0, 1, zb])/3 + 
          (371*G[0, 1, 0, zb])/3 - (467*G[0, 1, 1, zb])/9 + 
          (90 - 2*Pi^2)*G[1, 0, 0, zb] + (-626/9 - (8*Pi^2)/9)*G[1, 0, 1, zb] + 
          (7/6 - (8*Pi^2)/9)*G[1, 1, 0, zb] + (-1195/18 + (22*Pi^2)/3)*
           G[1, 1, 1, zb] + (244/9 - (8*Pi^2)/3)*G[1, 2, 1, zb] - 
          (268*G[2, 1, 0, zb])/3 + (1348*G[2, 1, 1, zb])/9 - 
          (820*G[2, 2, 1, zb])/9 + (308*G[0, 0, 0, 0, zb])/9 - 
          (322*G[0, 0, 0, 1, zb])/9 - (98*G[0, 0, 1, 0, zb])/3 - 
          (38*G[0, 0, 1, 1, zb])/3 - (154*G[0, 1, 0, 0, zb])/3 + 
          48*G[0, 1, 0, 1, zb] + (62*G[0, 1, 1, 0, zb])/3 - 
          (32*G[0, 1, 1, 1, zb])/9 + (160*G[0, 1, 2, 1, zb])/3 + 
          (124*G[1, 0, 0, 0, zb])/9 - (86*G[1, 0, 0, 1, zb])/9 - 
          (46*G[1, 0, 1, 0, zb])/3 + (146*G[1, 0, 1, 1, zb])/3 - 
          14*G[1, 1, 0, 0, zb] + 16*G[1, 1, 0, 1, zb] + 18*G[1, 1, 1, 0, zb] - 
          (146*G[1, 1, 1, 1, zb])/9 - (448*G[1, 1, 2, 1, zb])/9 + 
          (64*G[1, 2, 1, 0, zb])/3 - (224*G[1, 2, 1, 1, zb])/9 - 
          (16*G[2, 1, 1, 0, zb])/3 + (64*G[2, 1, 1, 1, zb])/9 - 
          (128*G[2, 1, 2, 1, zb])/9 + (32*G[2, 2, 1, 0, zb])/3 - 
          (208*G[2, 2, 1, 1, zb])/9 + (64*G[2, 2, 2, 1, zb])/3 - 
          (56*G[1, 0, 0, 0, 0, zb])/3 + 20*G[1, 0, 0, 0, 1, zb] + 
          (52*G[1, 0, 0, 1, 0, zb])/3 + (28*G[1, 0, 0, 1, 1, zb])/3 + 
          28*G[1, 0, 1, 0, 0, zb] - (80*G[1, 0, 1, 0, 1, zb])/3 - 
          (28*G[1, 0, 1, 1, 0, zb])/3 - 32*G[1, 0, 1, 2, 1, zb] + 
          (112*G[1, 1, 0, 0, 0, zb])/3 - 32*G[1, 1, 0, 0, 1, zb] - 
          40*G[1, 1, 0, 1, 0, zb] + (16*G[1, 1, 0, 1, 1, zb])/3 - 
          (160*G[1, 1, 1, 0, 0, zb])/3 + 44*G[1, 1, 1, 0, 1, zb] + 
          (154*G[1, 1, 1, 1, 0, zb])/3 - 30*G[1, 1, 1, 1, 1, zb] - 
          (80*G[1, 1, 2, 1, 1, zb])/3 + (160*G[1, 1, 2, 2, 1, zb])/3 + 
          16*G[1, 2, 1, 1, 0, zb] - (64*G[1, 2, 1, 1, 1, zb])/3 + 
          (128*G[1, 2, 1, 2, 1, zb])/3 - 32*G[1, 2, 2, 1, 0, zb] + 
          (208*G[1, 2, 2, 1, 1, zb])/3 - 64*G[1, 2, 2, 2, 1, zb] + 
          G[0, zb]*(-31231/162 + (371*Pi^2)/54 - (80*Zeta[3])/3) - 
          (22*Zeta[3])/9 + G[1, 0, zb]*(-5861/54 - (235*Pi^2)/27 + 
            (56*Zeta[3])/3) + G[1, 1, zb]*(-3637/30 + (184*Pi^2)/27 + 
            (56*Zeta[3])/3) + G[1, zb]*(85219/405 - (164*Pi^2)/27 + 
            (8*Pi^4)/135 + (116*Zeta[3])/3)))))/Nc^2 + 
   nf*((-68 - 2*delta[zb] + 32*G[0, zb] + (-68 + 32*G[0, zb] - (80*G[1, zb])/3)/
        (-1 + zb) + zb^2*(-92 + 32*G[0, zb] - (64*G[1, zb])/3) + 
       (256*G[1, zb])/3 - 96*G[1, 0, zb] + zb*(563/3 - 88*G[0, zb] + 
         (4*G[1, zb])/3 + 48*G[1, 0, zb] - 84*G[1, 1, zb]) + 120*G[1, 1, zb])*
      plusL[2, t/mu2] + (32/3 + 32/(3*(-1 + zb)) + (32*zb^2)/3 - 32*G[1, zb] + 
       zb*(-88/3 + 16*G[1, zb]))*plusL[3, t/mu2] + 
     plusL[1, t/mu2]*(218/27 - (104*Pi^2)/9 - (1192*G[0, zb])/9 + 
       (3094/9 + (104*Pi^2)/3)*G[1, zb] + 64*G[0, 0, zb] - 64*G[0, 1, zb] + 
       (448*G[1, 0, zb])/3 - 244*G[1, 1, zb] + 
       zb^2*(3458/27 - (104*Pi^2)/9 - (1624*G[0, zb])/9 + (2336*G[1, zb])/9 + 
         64*G[0, 0, zb] - 64*G[0, 1, zb] - (160*G[1, 0, zb])/3 + 
         32*G[1, 1, zb] - (64*G[2, 1, zb])/3) + (32*G[2, 1, zb])/3 + 
       (110/27 - (104*Pi^2)/9 - (1192*G[0, zb])/9 + (608*G[1, zb])/9 + 
         64*G[0, 0, zb] - 64*G[0, 1, zb] - 64*G[1, 0, zb] + 32*G[1, 1, zb] + 
         (64*G[2, 1, zb])/3)/(-1 + zb) - 192*G[1, 0, 0, zb] + 
       192*G[1, 0, 1, zb] + 304*G[1, 1, 0, zb] - 192*G[1, 1, 1, zb] + 
       zb*(-7510/27 + (286*Pi^2)/9 + (3290*G[0, zb])/9 + 
         (-4274/9 - (52*Pi^2)/3)*G[1, zb] - 176*G[0, 0, zb] + 176*G[0, 1, zb] + 
         (112*G[1, 0, zb])/3 + 92*G[1, 1, zb] + (80*G[2, 1, zb])/3 + 
         96*G[1, 0, 0, zb] - 96*G[1, 0, 1, zb] - 200*G[1, 1, 0, zb] + 
         224*G[1, 1, 1, zb] + 32*G[1, 2, 1, zb]) - 4*plusD[0, zb] + 
       delta[zb]*(55/3 - 16*Zeta[3])) + plusL[0, t/mu2]*
      (-22930/81 + (748*Pi^2)/27 + (566/27 - (40*Pi^2)/3)*G[0, zb] + 
       (4*G[1, zb])/zb - (404*G[0, 0, zb])/3 + 132*G[0, 1, zb] + 
       (194 + (136*Pi^2)/3)*G[1, 0, zb] + (-6068/9 - (184*Pi^2)/3)*
        G[1, 1, zb] + 120*G[2, 1, zb] + 64*G[0, 0, 0, zb] - 64*G[0, 0, 1, zb] - 
       (208*G[0, 1, 0, zb])/3 + (224*G[0, 1, 1, zb])/3 + 
       (436*G[1, 0, 0, zb])/3 - 164*G[1, 0, 1, zb] - (704*G[1, 1, 0, zb])/3 + 
       (1028*G[1, 1, 1, zb])/3 + (200*G[1, 2, 1, zb])/3 - 64*G[2, 1, 0, zb] + 
       80*G[2, 1, 1, zb] - 128*G[2, 2, 1, zb] - 192*G[1, 0, 0, 0, zb] + 
       192*G[1, 0, 0, 1, zb] + 208*G[1, 0, 1, 0, zb] - 240*G[1, 0, 1, 1, zb] + 
       352*G[1, 1, 0, 0, zb] - 304*G[1, 1, 0, 1, zb] - 416*G[1, 1, 1, 0, zb] + 
       160*G[1, 1, 1, 1, zb] - 4*plusD[1, zb] + 
       G[1, zb]*(1430/27 - (302*Pi^2)/9 - 232*Zeta[3]) + 
       plusD[0, zb]*(55/3 - 16*Zeta[3]) + (304*Zeta[3])/3 + 
       delta[zb]*(-1711/54 + (2*Pi^2)/3 + (4*Pi^4)/45 + (152*Zeta[3])/9) + 
       (-21445/81 + (748*Pi^2)/27 + (458/27 - (40*Pi^2)/3)*G[0, zb] + 
         (-802/9 + (128*Pi^2)/9)*G[1, zb] - (404*G[0, 0, zb])/3 + 
         132*G[0, 1, zb] + (632*G[1, 0, zb])/9 - (448*G[1, 1, zb])/9 + 
         16*G[2, 1, zb] + 64*G[0, 0, 0, zb] - 64*G[0, 0, 1, zb] - 
         (208*G[0, 1, 0, zb])/3 + (224*G[0, 1, 1, zb])/3 - 
         (224*G[1, 0, 0, zb])/3 + 64*G[1, 0, 1, zb] + (160*G[1, 1, 0, zb])/3 - 
         (32*G[1, 1, 1, zb])/3 - (32*G[1, 2, 1, zb])/3 + 32*G[2, 1, 0, zb] - 
         48*G[2, 1, 1, zb] + (256*Zeta[3])/3)/(-1 + zb) + 
       zb^2*(-25945/81 + (982*Pi^2)/27 + (3950/27 - (40*Pi^2)/3)*G[0, zb] + 
         (-2842/27 + (88*Pi^2)/9)*G[1, zb] - (548*G[0, 0, zb])/3 + 
         188*G[0, 1, zb] + (2404*G[1, 0, zb])/9 - (3292*G[1, 1, zb])/9 + 
         8*G[2, 1, zb] + 64*G[0, 0, 0, zb] - 64*G[0, 0, 1, zb] - 
         (208*G[0, 1, 0, zb])/3 + (224*G[0, 1, 1, zb])/3 - 
         (176*G[1, 0, 0, zb])/3 + 48*G[1, 0, 1, zb] + 64*G[1, 1, 0, zb] - 
         (64*G[1, 1, 1, zb])/3 + (32*G[1, 2, 1, zb])/3 - 32*G[2, 1, 0, zb] + 
         48*G[2, 1, 1, zb] + (256*Zeta[3])/3) + 
       zb*(33515/81 - (2198*Pi^2)/27 + (-11746/27 + 42*Pi^2)*G[0, zb] + 
         (1102*G[0, 0, zb])/3 - 378*G[0, 1, zb] + (-1346/3 - (68*Pi^2)/3)*
          G[1, 0, zb] + (5809/9 + (116*Pi^2)/3)*G[1, 1, zb] - 84*G[2, 1, zb] - 
         176*G[0, 0, 0, zb] + 176*G[0, 0, 1, zb] + (572*G[0, 1, 0, zb])/3 - 
         (652*G[0, 1, 1, zb])/3 + (160*G[1, 0, 0, zb])/3 - 20*G[1, 0, 1, zb] + 
         (16*G[1, 1, 0, zb])/3 - (652*G[1, 1, 1, zb])/3 - 
         (112*G[1, 2, 1, zb])/3 + 80*G[2, 1, 0, zb] - 112*G[2, 1, 1, zb] + 
         64*G[2, 2, 1, zb] + 96*G[1, 0, 0, 0, zb] - 96*G[1, 0, 0, 1, zb] - 
         104*G[1, 0, 1, 0, zb] + 120*G[1, 0, 1, 1, zb] - 
         224*G[1, 1, 0, 0, zb] + 200*G[1, 1, 0, 1, zb] + 
         336*G[1, 1, 1, 0, zb] - 308*G[1, 1, 1, 1, zb] - 32*G[1, 1, 2, 1, zb] + 
         32*G[1, 2, 1, 0, zb] - 48*G[1, 2, 1, 1, zb] - 32*G[1, 2, 2, 1, zb] - 
         (674*Zeta[3])/3 + G[1, zb]*(5309/27 - (62*Pi^2)/9 + 116*Zeta[3]))) + 
     delta[t]*(-1762019/14580 - (3938*Pi^2)/405 + (7*Pi^4)/27 + 
       (3326/81 - (392*Pi^2)/27)*G[0, 0, zb] + (-128/3 + (416*Pi^2)/27)*
        G[0, 1, zb] + zb^3*((2*Pi^2)/45 - (8*G[1, 1, zb])/15 + 
         (8*G[2, 1, zb])/15) + ((-22*Pi^2)/405 + (88*G[2, 1, zb])/135)/
        (-1 + zb)^2 + (-107932/135 - (64*Pi^2)/27)*G[2, 1, zb] - 
       (3764*G[0, 0, 0, zb])/27 + (416*G[0, 0, 1, zb])/3 + 
       (3652*G[0, 1, 0, zb])/27 - (1964*G[0, 1, 1, zb])/27 + 
       (218/3 + (472*Pi^2)/9)*G[1, 0, 0, zb] + (-764/9 - (496*Pi^2)/9)*
        G[1, 0, 1, zb] + (-464 - (256*Pi^2)/3)*G[1, 1, 0, zb] + 
       (7445/9 + (820*Pi^2)/9)*G[1, 1, 1, zb] - (5812*G[1, 2, 1, zb])/27 + 
       256*G[2, 1, 0, zb] - (10840*G[2, 1, 1, zb])/27 + 
       (2912*G[2, 2, 1, zb])/9 + 32*G[0, 0, -1, -1, x] - 16*G[0, 0, -1, 0, x] - 
       40*G[0, 0, 0, -1, x] + 20*G[0, 0, 0, 0, x] + 64*G[0, 0, 0, 0, zb] - 
       (584*G[0, 0, 0, 1, zb])/9 - (640*G[0, 0, 1, 0, zb])/9 + 
       (584*G[0, 0, 1, 1, zb])/9 + 24*G[0, 0, r3, -1, x] - 
       12*G[0, 0, r3, 0, x] + 24*G[0, 0, r4, -1, x] - 12*G[0, 0, r4, 0, x] - 
       (224*G[0, 1, 0, 0, zb])/3 + (200*G[0, 1, 0, 1, zb])/3 + 
       (736*G[0, 1, 1, 0, zb])/9 - (688*G[0, 1, 1, 1, zb])/9 - 
       (160*G[0, 1, 2, 1, zb])/9 + (452*G[1, 0, 0, 0, zb])/3 - 
       (404*G[1, 0, 0, 1, zb])/3 - (1760*G[1, 0, 1, 0, zb])/9 + 
       (1628*G[1, 0, 1, 1, zb])/9 - (2168*G[1, 1, 0, 0, zb])/9 + 
       (1348*G[1, 1, 0, 1, zb])/9 + (3724*G[1, 1, 1, 0, zb])/9 - 
       (4114*G[1, 1, 1, 1, zb])/9 - (1576*G[1, 1, 2, 1, zb])/9 + 
       (1528*G[1, 2, 1, 0, zb])/9 - (1768*G[1, 2, 1, 1, zb])/9 + 
       (2120*G[1, 2, 2, 1, zb])/9 - (1024*G[2, 1, 0, 0, zb])/9 + 
       (1472*G[2, 1, 0, 1, zb])/9 + (2176*G[2, 1, 1, 0, zb])/9 - 
       (1928*G[2, 1, 1, 1, zb])/9 + (1888*G[2, 1, 2, 1, zb])/9 - 
       (2272*G[2, 2, 1, 0, zb])/9 + (760*G[2, 2, 1, 1, zb])/3 - 
       (2480*G[2, 2, 2, 1, zb])/9 - 192*G[1, 0, 0, 0, 0, zb] + 
       (592*G[1, 0, 0, 0, 1, zb])/3 + (656*G[1, 0, 0, 1, 0, zb])/3 - 
       192*G[1, 0, 0, 1, 1, zb] + 224*G[1, 0, 1, 0, 0, zb] - 
       (560*G[1, 0, 1, 0, 1, zb])/3 - (736*G[1, 0, 1, 1, 0, zb])/3 + 
       (688*G[1, 0, 1, 1, 1, zb])/3 + (256*G[1, 0, 1, 2, 1, zb])/3 + 
       384*G[1, 1, 0, 0, 0, zb] - (1136*G[1, 1, 0, 0, 1, zb])/3 - 
       (1136*G[1, 1, 0, 1, 0, zb])/3 + (1040*G[1, 1, 0, 1, 1, zb])/3 - 
       (1744*G[1, 1, 1, 0, 0, zb])/3 + (1312*G[1, 1, 1, 0, 1, zb])/3 + 
       544*G[1, 1, 1, 1, 0, zb] - 128*G[1, 1, 1, 1, 1, zb] - 
       (128*G[1, 1, 1, 2, 1, zb])/3 - (64*G[1, 1, 2, 1, 1, zb])/3 - 
       2*plusD[2, zb] + G[1, 0, zb]*(13072/81 - (830*Pi^2)/27 - 
         (952*Zeta[3])/3) + plusD[1, zb]*(55/3 - 16*Zeta[3]) + 
       ((-144*I)*G[0, -1, -1, x] + (72*I)*G[0, -1, 0, x] + 
         (180*I)*G[0, 0, -1, x] - (90*I)*G[0, 0, 0, x] - 
         (108*I)*G[0, r3, -1, x] + (54*I)*G[0, r3, 0, x] - 
         (108*I)*G[0, r4, -1, x] + (54*I)*G[0, r4, 0, x] + 
         zb^2*((48*I)*G[0, -1, -1, x] - (24*I)*G[0, -1, 0, x] - 
           (60*I)*G[0, 0, -1, x] + (30*I)*G[0, 0, 0, x] + 
           (36*I)*G[0, r3, -1, x] - (18*I)*G[0, r3, 0, x] + 
           (36*I)*G[0, r4, -1, x] - (18*I)*G[0, r4, 0, x] - (36*I)*Zeta[3]) + 
         zb*((96*I)*G[0, -1, -1, x] - (48*I)*G[0, -1, 0, x] - 
           (120*I)*G[0, 0, -1, x] + (60*I)*G[0, 0, 0, x] + 
           (72*I)*G[0, r3, -1, x] - (36*I)*G[0, r3, 0, x] + 
           (72*I)*G[0, r4, -1, x] - (36*I)*G[0, r4, 0, x] - (72*I)*Zeta[3]) + 
         (108*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - (1930*Zeta[3])/9 - 
       24*G[0, x]*Zeta[3] + plusD[0, zb]*(-1711/54 + (2*Pi^2)/3 + (4*Pi^4)/45 + 
         (152*Zeta[3])/9) + G[0, zb]*(-8821/27 + (776*Pi^2)/27 + 
         (1040*Zeta[3])/9) + G[1, zb]*(519475/486 - (995*Pi^2)/81 - 
         (134*Pi^4)/45 + (1790*Zeta[3])/9) + G[1, 1, zb]*
        (38456/405 + (500*Pi^2)/9 + (1432*Zeta[3])/3) + 
       (4*G[0, 1, zb] + (14*G[1, 0, zb])/3 - 4*G[1, 1, zb] + 
         G[1, zb]*(-56/3 + 16*Zeta[3]))/zb + (-2225609/14580 - (28*Pi^2)/3 + 
         (101*Pi^4)/135 + (3002/81 - (392*Pi^2)/27)*G[0, 0, zb] + 
         (-40 + (416*Pi^2)/27)*G[0, 1, zb] + (-2870/27 + (464*Pi^2)/27)*
          G[1, 0, zb] + (1886/27 - (128*Pi^2)/9)*G[1, 1, zb] + 
         (412/27 - (152*Pi^2)/27)*G[2, 1, zb] - (3764*G[0, 0, 0, zb])/27 + 
         (412*G[0, 0, 1, zb])/3 + (3688*G[0, 1, 0, zb])/27 - 
         (2180*G[0, 1, 1, zb])/27 + (724*G[1, 0, 0, zb])/9 - 
         (764*G[1, 0, 1, zb])/9 - (176*G[1, 1, 0, zb])/3 + 32*G[1, 1, 1, zb] + 
         (40*G[1, 2, 1, zb])/27 + (56*G[2, 1, 0, zb])/9 - 
         (464*G[2, 1, 1, zb])/27 + (344*G[2, 2, 1, zb])/9 + 
         64*G[0, 0, 0, 0, zb] - (584*G[0, 0, 0, 1, zb])/9 - 
         (640*G[0, 0, 1, 0, zb])/9 + (584*G[0, 0, 1, 1, zb])/9 - 
         (224*G[0, 1, 0, 0, zb])/3 + (200*G[0, 1, 0, 1, zb])/3 + 
         (736*G[0, 1, 1, 0, zb])/9 - (688*G[0, 1, 1, 1, zb])/9 - 
         (160*G[0, 1, 2, 1, zb])/9 - (752*G[1, 0, 0, 0, zb])/9 + 
         (736*G[1, 0, 0, 1, zb])/9 + (688*G[1, 0, 1, 0, zb])/9 - 
         (448*G[1, 0, 1, 1, zb])/9 + (224*G[1, 1, 0, 0, zb])/3 - 
         64*G[1, 1, 0, 1, zb] - (128*G[1, 1, 1, 0, zb])/3 - 
         (32*G[1, 1, 1, 1, zb])/3 + (32*G[1, 1, 2, 1, zb])/3 - 
         (64*G[1, 2, 1, 0, zb])/3 + (272*G[1, 2, 1, 1, zb])/9 + 
         (32*G[1, 2, 2, 1, zb])/3 + (352*G[2, 1, 0, 0, zb])/9 - 
         (416*G[2, 1, 0, 1, zb])/9 - (640*G[2, 1, 1, 0, zb])/9 + 
         (800*G[2, 1, 1, 1, zb])/9 - (16*G[2, 1, 2, 1, zb])/9 + 
         (160*G[2, 2, 1, 0, zb])/9 - 8*G[2, 2, 1, 1, zb] - 
         (112*G[2, 2, 2, 1, zb])/9 + G[1, zb]*(93107/1215 - (1418*Pi^2)/81 - 
           (1040*Zeta[3])/9) - (1766*Zeta[3])/9 + 
         G[0, zb]*(-8290/27 + (770*Pi^2)/27 + (896*Zeta[3])/9))/(-1 + zb) + 
       zb^2*(1694993/7290 - (1406*Pi^2)/45 + (101*Pi^4)/135 + 
         (13262/81 - (392*Pi^2)/27)*G[0, 0, zb] + (-458/3 + (416*Pi^2)/27)*
          G[0, 1, zb] + (-1114/9 + (344*Pi^2)/27)*G[1, 0, zb] + 
         (-1394/135 - (344*Pi^2)/27)*G[1, 1, zb] + (-4256/135 + (152*Pi^2)/27)*
          G[2, 1, zb] - (5060*G[0, 0, 0, zb])/27 + 192*G[0, 0, 1, zb] + 
         (5452*G[0, 1, 0, zb])/27 - (3872*G[0, 1, 1, zb])/27 + 
         (7456*G[1, 0, 0, zb])/27 - (7436*G[1, 0, 1, zb])/27 - 
         (10688*G[1, 1, 0, zb])/27 + (12472*G[1, 1, 1, zb])/27 + 
         (608*G[1, 2, 1, zb])/27 + (160*G[2, 1, 0, zb])/9 - 
         (652*G[2, 1, 1, zb])/27 - (104*G[2, 2, 1, zb])/9 + 
         64*G[0, 0, 0, 0, zb] - (584*G[0, 0, 0, 1, zb])/9 - 
         (640*G[0, 0, 1, 0, zb])/9 + (584*G[0, 0, 1, 1, zb])/9 - 
         (224*G[0, 1, 0, 0, zb])/3 + (200*G[0, 1, 0, 1, zb])/3 + 
         (736*G[0, 1, 1, 0, zb])/9 - (688*G[0, 1, 1, 1, zb])/9 - 
         (160*G[0, 1, 2, 1, zb])/9 - (544*G[1, 0, 0, 0, zb])/9 + 
         (536*G[1, 0, 0, 1, zb])/9 + (176*G[1, 0, 1, 0, zb])/3 - 
         (584*G[1, 0, 1, 1, zb])/9 + (256*G[1, 1, 0, 0, zb])/3 - 
         72*G[1, 1, 0, 1, zb] - (208*G[1, 1, 1, 0, zb])/3 + 
         (112*G[1, 1, 1, 1, zb])/9 - (16*G[1, 1, 2, 1, zb])/9 + 
         (256*G[1, 2, 1, 0, zb])/9 - (232*G[1, 2, 1, 1, zb])/9 - 
         (16*G[1, 2, 2, 1, zb])/9 - (352*G[2, 1, 0, 0, zb])/9 + 
         (416*G[2, 1, 0, 1, zb])/9 + (640*G[2, 1, 1, 0, zb])/9 - 
         (800*G[2, 1, 1, 1, zb])/9 + (16*G[2, 1, 2, 1, zb])/9 - 
         (160*G[2, 2, 1, 0, zb])/9 + 8*G[2, 2, 1, 1, zb] + 
         (112*G[2, 2, 2, 1, zb])/9 + G[1, zb]*(228476/405 - (464*Pi^2)/9 - 
           (736*Zeta[3])/9) - (2252*Zeta[3])/9 + 
         G[0, zb]*(-10082/27 + (992*Pi^2)/27 + (896*Zeta[3])/9)) + 
       zb*(-3605003/14580 + (51184*Pi^2)/405 - (314*Pi^4)/135 + 
         (-45970/81 + (1318*Pi^2)/27)*G[0, 0, zb] + (14324/27 - (1408*Pi^2)/27)*
          G[0, 1, zb] + (20372/45 - (196*Pi^2)/27)*G[2, 1, zb] + 
         (10114*G[0, 0, 0, zb])/27 - 370*G[0, 0, 1, zb] - 
         (12086*G[0, 1, 0, zb])/27 + (10810*G[0, 1, 1, zb])/27 + 
         (-3862/9 - (236*Pi^2)/9)*G[1, 0, 0, zb] + (1096/3 + (248*Pi^2)/9)*
          G[1, 0, 1, zb] + (6097/9 + (152*Pi^2)/3)*G[1, 1, 0, zb] + 
         (-5579/9 - (586*Pi^2)/9)*G[1, 1, 1, zb] + (524/27 - (80*Pi^2)/9)*
          G[1, 2, 1, zb] - (500*G[2, 1, 0, zb])/3 + (6956*G[2, 1, 1, zb])/27 - 
         (1420*G[2, 2, 1, zb])/9 - 32*G[0, 0, -1, -1, x] + 
         16*G[0, 0, -1, 0, x] + 40*G[0, 0, 0, -1, x] - 20*G[0, 0, 0, 0, x] - 
         176*G[0, 0, 0, 0, zb] + (1660*G[0, 0, 0, 1, zb])/9 + 
         (1796*G[0, 0, 1, 0, zb])/9 - (1456*G[0, 0, 1, 1, zb])/9 - 
         24*G[0, 0, r3, -1, x] + 12*G[0, 0, r3, 0, x] - 24*G[0, 0, r4, -1, x] + 
         12*G[0, 0, r4, 0, x] + (616*G[0, 1, 0, 0, zb])/3 - 
         (508*G[0, 1, 0, 1, zb])/3 - (1928*G[0, 1, 1, 0, zb])/9 + 
         (1796*G[0, 1, 1, 1, zb])/9 + (656*G[0, 1, 2, 1, zb])/9 + 
         (172*G[1, 0, 0, 0, zb])/3 - (200*G[1, 0, 0, 1, zb])/3 - 
         (236*G[1, 0, 1, 0, zb])/9 + (428*G[1, 0, 1, 1, zb])/9 - 
         (440*G[1, 1, 0, 0, zb])/9 + (664*G[1, 1, 0, 1, zb])/9 - 
         (1316*G[1, 1, 1, 0, zb])/9 + (3020*G[1, 1, 1, 1, zb])/9 + 
         (200*G[1, 1, 2, 1, zb])/9 - (944*G[1, 2, 1, 0, zb])/9 + 
         (728*G[1, 2, 1, 1, zb])/9 - (688*G[1, 2, 2, 1, zb])/9 + 
         (1040*G[2, 1, 0, 0, zb])/9 - (1360*G[2, 1, 0, 1, zb])/9 - 
         (2048*G[2, 1, 1, 0, zb])/9 + (2164*G[2, 1, 1, 1, zb])/9 - 
         (968*G[2, 1, 2, 1, zb])/9 + (1376*G[2, 2, 1, 0, zb])/9 - 
         (416*G[2, 2, 1, 1, zb])/3 + (1072*G[2, 2, 2, 1, zb])/9 + 
         96*G[1, 0, 0, 0, 0, zb] - (296*G[1, 0, 0, 0, 1, zb])/3 - 
         (328*G[1, 0, 0, 1, 0, zb])/3 + 96*G[1, 0, 0, 1, 1, zb] - 
         112*G[1, 0, 1, 0, 0, zb] + (280*G[1, 0, 1, 0, 1, zb])/3 + 
         (368*G[1, 0, 1, 1, 0, zb])/3 - (344*G[1, 0, 1, 1, 1, zb])/3 - 
         (128*G[1, 0, 1, 2, 1, zb])/3 - 240*G[1, 1, 0, 0, 0, zb] + 
         (712*G[1, 1, 0, 0, 1, zb])/3 + (712*G[1, 1, 0, 1, 0, zb])/3 - 
         (568*G[1, 1, 0, 1, 1, zb])/3 + (1256*G[1, 1, 1, 0, 0, zb])/3 - 
         (1040*G[1, 1, 1, 0, 1, zb])/3 - 500*G[1, 1, 1, 1, 0, zb] + 
         372*G[1, 1, 1, 1, 1, zb] + 32*G[1, 1, 1, 2, 1, zb] - 
         32*G[1, 1, 2, 1, 0, zb] + (136*G[1, 1, 2, 1, 1, zb])/3 + 
         (208*G[1, 1, 2, 2, 1, zb])/3 + 32*G[1, 2, 1, 0, 0, zb] - 
         32*G[1, 2, 1, 0, 1, zb] - 48*G[1, 2, 1, 1, 0, zb] + 
         (232*G[1, 2, 1, 1, 1, zb])/3 + 48*G[1, 2, 1, 2, 1, zb] - 
         32*G[1, 2, 2, 1, 0, zb] + (160*G[1, 2, 2, 1, 1, zb])/3 - 
         (256*G[1, 2, 2, 2, 1, zb])/3 + G[0, zb]*(54836/81 - (806*Pi^2)/9 - 
           (2758*Zeta[3])/9) + G[1, 1, zb]*(-114508/405 + (11*Pi^2)/3 - 
           (812*Zeta[3])/3) + 608*Zeta[3] + 24*G[0, x]*Zeta[3] + 
         G[1, zb]*(-2450149/2430 + (7201*Pi^2)/81 + (67*Pi^4)/45 + 
           (890*Zeta[3])/9) + G[1, 0, zb]*(29899/81 - (560*Pi^2)/27 + 
           (476*Zeta[3])/3)) + delta[zb]*(42727/972 - (275*Pi^2)/108 - 
         (38*Pi^4)/405 - (1636*Zeta[3])/81 + (20*Pi^2*Zeta[3])/9 - 
         (112*Zeta[5])/9))) + 
   Nc^2*nf*((2764/9 + (1882/27 - (28*Pi^2)/3)*delta[zb] - 136*G[0, zb] - 
       (334*G[1, zb])/3 - (112*G[1, zb])/(3*zb) + 
       zb^2*(2324/9 - (248*G[0, zb])/3 + 56*G[1, zb]) + 
       (2108/9 - (248*G[0, zb])/3 + 64*G[1, zb])/(-1 + zb) + 88*G[1, 0, zb] - 
       116*G[1, 1, zb] + zb*(-6685/18 + 134*G[0, zb] + (50*G[1, zb])/3 - 
         44*G[1, 0, zb] + 82*G[1, 1, zb]) - (656*plusD[0, zb])/9 + 
       (160*plusD[1, zb])/3)*plusL[2, t/mu2] + 
     (-416/9 - 256/(9*(-1 + zb)) - (256*zb^2)/9 - (656*delta[zb])/27 + 
       zb*(424/9 - 16*G[1, zb]) + 32*G[1, zb] + (160*plusD[0, zb])/9)*
      plusL[3, t/mu2] + (40*delta[zb]*plusL[4, t/mu2])/9 + 
     plusL[1, t/mu2]*(-17476/27 + (424*Pi^2)/9 + (5372*G[0, zb])/9 + 
       (-5075/9 - (88*Pi^2)/3)*G[1, zb] - (800*G[0, 0, zb])/3 + 
       (736*G[0, 1, zb])/3 - 136*G[1, 0, zb] + 366*G[1, 1, zb] + 
       ((992*G[1, zb])/9 - 96*G[0, 1, zb] - 96*G[1, 0, zb] + 
         (160*G[1, 1, zb])/3)/zb + (-13712/27 + (256*Pi^2)/9 + 
         (4084*G[0, zb])/9 - (2752*G[1, zb])/9 - 160*G[0, 0, zb] + 
         (448*G[0, 1, zb])/3 + (464*G[1, 0, zb])/3 - (224*G[1, 1, zb])/3 - 
         (128*G[2, 1, zb])/3)/(-1 + zb) + (224*G[2, 1, zb])/3 + 
       ((-32*G[1, 1, zb])/3 + (64*G[2, 1, zb])/3)/(-2 + zb) + 
       zb^2*(-17114/27 + (256*Pi^2)/9 + (4444*G[0, zb])/9 - (1708*G[1, zb])/3 - 
         160*G[0, 0, zb] + (448*G[0, 1, zb])/3 + (416*G[1, 0, zb])/3 - 
         (256*G[1, 1, zb])/3 + (128*G[2, 1, zb])/3) + 160*G[1, 0, 0, zb] - 
       160*G[1, 0, 1, zb] - 264*G[1, 1, 0, zb] + 168*G[1, 1, 1, zb] + 
       zb*(21944/27 - (410*Pi^2)/9 - (6187*G[0, zb])/9 + (6589/9 + (44*Pi^2)/3)*
          G[1, zb] + (760*G[0, 0, zb])/3 - (728*G[0, 1, zb])/3 - 
         24*G[1, 0, zb] - (568*G[1, 1, zb])/3 - (272*G[2, 1, zb])/3 - 
         80*G[1, 0, 0, zb] + 80*G[1, 0, 1, zb] + 180*G[1, 1, 0, zb] - 
         212*G[1, 1, 1, zb] - 32*G[1, 2, 1, zb]) + (3764/27 - (56*Pi^2)/3)*
        plusD[0, zb] - (1312*plusD[1, zb])/9 + (160*plusD[2, zb])/3 + 
       delta[zb]*(-3667/27 + (676*Pi^2)/27 + (800*Zeta[3])/9)) + 
     plusL[0, t/mu2]*(136781/162 - (2726*Pi^2)/27 + (-16523/27 + (424*Pi^2)/9)*
        G[0, zb] + 584*G[0, 0, zb] - 584*G[0, 1, zb] + (-6346/9 - (88*Pi^2)/3)*
        G[1, 0, zb] + (7039/9 + (140*Pi^2)/3)*G[1, 1, zb] - 96*G[2, 1, zb] - 
       264*G[0, 0, 0, zb] + (736*G[0, 0, 1, zb])/3 + (800*G[0, 1, 0, zb])/3 - 
       264*G[0, 1, 1, zb] - (244*G[1, 0, 0, zb])/3 + (524*G[1, 0, 1, zb])/3 + 
       (914*G[1, 1, 0, zb])/3 - 510*G[1, 1, 1, zb] + 
       ((-3388/27 + (152*Pi^2)/9)*G[1, zb] + (1312*G[0, 1, zb])/9 + 
         (1312*G[1, 0, zb])/9 - (832*G[1, 1, zb])/9 - 96*G[0, 0, 1, zb] - 
         (320*G[0, 1, 0, zb])/3 + (304*G[0, 1, 1, zb])/3 - 
         (320*G[1, 0, 0, zb])/3 + 64*G[1, 0, 1, zb] + (304*G[1, 1, 0, zb])/3 - 
         (80*G[1, 1, 1, zb])/3 - (32*G[1, 2, 1, zb])/3)/zb - 
       72*G[1, 2, 1, zb] + (224*G[2, 1, 0, zb])/3 - 144*G[2, 1, 1, zb] + 
       (224*G[2, 2, 1, zb])/3 + ((-8*Pi^2*G[1, zb])/9 + (160*G[1, 1, zb])/9 - 
         (320*G[2, 1, zb])/9 - (32*G[1, 1, 0, zb])/3 + 16*G[1, 1, 1, zb] - 
         (64*G[1, 2, 1, zb])/3 + (64*G[2, 1, 0, zb])/3 - (128*G[2, 1, 1, zb])/
          3 + (64*G[2, 2, 1, zb])/3)/(-2 + zb) + 152*G[1, 0, 0, 0, zb] - 
       160*G[1, 0, 0, 1, zb] - 160*G[1, 0, 1, 0, zb] + 184*G[1, 0, 1, 1, zb] - 
       288*G[1, 1, 0, 0, zb] + 248*G[1, 1, 0, 1, zb] + 296*G[1, 1, 1, 0, zb] - 
       100*G[1, 1, 1, 1, zb] + 32*G[1, 1, 2, 1, zb] + (3764/27 - (56*Pi^2)/3)*
        plusD[1, zb] - (656*plusD[2, zb])/9 + (160*plusD[3, zb])/9 + 
       delta[zb]*(171449/1458 - (5722*Pi^2)/243 + (28*Pi^4)/27 - 
         (1328*Zeta[3])/9) + (114779/162 - (2062*Pi^2)/27 + 
         (-1435/3 + (256*Pi^2)/9)*G[0, zb] + (12880/27 - (256*Pi^2)/9)*
          G[1, zb] + (3992*G[0, 0, zb])/9 - (3968*G[0, 1, zb])/9 - 
         356*G[1, 0, zb] + (688*G[1, 1, zb])/3 + (256*G[2, 1, zb])/3 - 
         (472*G[0, 0, 0, zb])/3 + (448*G[0, 0, 1, zb])/3 + 160*G[0, 1, 0, zb] - 
         (488*G[0, 1, 1, zb])/3 + (512*G[1, 0, 0, zb])/3 - 
         (352*G[1, 0, 1, zb])/3 - (400*G[1, 1, 0, zb])/3 + 
         (64*G[1, 1, 1, zb])/3 + (128*G[1, 2, 1, zb])/3 - 
         (128*G[2, 1, 0, zb])/3 + 96*G[2, 1, 1, zb] - (128*G[2, 2, 1, zb])/3 - 
         (1136*Zeta[3])/9)/(-1 + zb) + zb^2*(62191/81 - (2242*Pi^2)/27 + 
         (-590 + (256*Pi^2)/9)*G[0, zb] + (19654/27 - 24*Pi^2)*G[1, zb] + 
         (4316*G[0, 0, zb])/9 - (4364*G[0, 1, zb])/9 - (5572*G[1, 0, zb])/9 + 
         (6604*G[1, 1, zb])/9 - (328*G[2, 1, zb])/3 - (472*G[0, 0, 0, zb])/3 + 
         (448*G[0, 0, 1, zb])/3 + 160*G[0, 1, 0, zb] - (488*G[0, 1, 1, zb])/3 + 
         152*G[1, 0, 0, zb] - (304*G[1, 0, 1, zb])/3 - 144*G[1, 1, 0, zb] + 
         (152*G[1, 1, 1, zb])/3 - (128*G[1, 2, 1, zb])/3 + 
         (128*G[2, 1, 0, zb])/3 - 96*G[2, 1, 1, zb] + (128*G[2, 2, 1, zb])/3 - 
         (1136*Zeta[3])/9) - (1936*Zeta[3])/9 + plusD[0, zb]*
        (-3667/27 + (676*Pi^2)/27 + (800*Zeta[3])/9) + 
       G[1, zb]*(5272/9 + 14*Pi^2 + 112*Zeta[3]) + 
       zb*(-145279/162 + (6005*Pi^2)/54 + (19009/27 - (410*Pi^2)/9)*G[0, zb] - 
         (1945*G[0, 0, zb])/3 + 661*G[0, 1, zb] + (7574/9 + (44*Pi^2)/3)*
          G[1, 0, zb] + (-5267/6 - (98*Pi^2)/3)*G[1, 1, zb] + 
         (1856*G[2, 1, zb])/9 + 246*G[0, 0, 0, zb] - (728*G[0, 0, 1, zb])/3 - 
         (760*G[0, 1, 0, zb])/3 + 270*G[0, 1, 1, zb] - (178*G[1, 0, 0, zb])/3 - 
         (16*G[1, 0, 1, zb])/3 - (416*G[1, 1, 0, zb])/3 + 
         (1126*G[1, 1, 1, zb])/3 + (440*G[1, 2, 1, zb])/3 - 
         (272*G[2, 1, 0, zb])/3 + (584*G[2, 1, 1, zb])/3 - 
         (272*G[2, 2, 1, zb])/3 - 76*G[1, 0, 0, 0, zb] + 80*G[1, 0, 0, 1, zb] + 
         80*G[1, 0, 1, 0, zb] - 92*G[1, 0, 1, 1, zb] + 192*G[1, 1, 0, 0, zb] - 
         172*G[1, 1, 0, 1, zb] - 276*G[1, 1, 1, 0, zb] + 
         270*G[1, 1, 1, 1, zb] + 48*G[1, 1, 2, 1, zb] - 32*G[1, 2, 1, 0, zb] + 
         80*G[1, 2, 1, 1, zb] - 32*G[1, 2, 2, 1, zb] + 
         G[1, zb]*(-14353/18 + (74*Pi^2)/9 - 56*Zeta[3]) + (1724*Zeta[3])/9)) + 
     delta[t]*(-9154009/14580 + (249527*Pi^2)/2430 - (119*Pi^4)/81 + 
       (16*Pi^4*G[-1, x])/5 + (-16007/27 + (1274*Pi^2)/27)*G[0, 0, zb] + 
       (50477/81 - (1274*Pi^2)/27)*G[0, 1, zb] + (4*G[1, 1, zb])/(3*zb^2) + 
       ((-4*Pi^2)/3 + 8*G[0, 1, zb] + (16*G[1, 1, zb])/3)/(3 + zb) + 
       ((11*Pi^2)/810 - (22*G[2, 1, zb])/135)/(-1 + zb)^2 + 
       zb^3*(-1/90*Pi^2 + (2*G[1, 1, zb])/15 - (2*G[2, 1, zb])/15) + 
       (56804/405 - (308*Pi^2)/27)*G[2, 1, zb] + (15578*G[0, 0, 0, zb])/27 - 
       (15676*G[0, 0, 1, zb])/27 - (16816*G[0, 1, 0, zb])/27 + 
       (1598*G[0, 1, 1, zb])/3 + (-2338/3 - (268*Pi^2)/9)*G[1, 0, 0, zb] + 
       (5162/9 + (104*Pi^2)/3)*G[1, 0, 1, zb] + (26854/27 + (464*Pi^2)/9)*
        G[1, 1, 0, zb] + (-44275/54 - (496*Pi^2)/9)*G[1, 1, 1, zb] + 
       (2204*G[1, 2, 1, zb])/27 - (1040*G[2, 1, 0, zb])/9 + 
       (5600*G[2, 1, 1, zb])/27 - (704*G[2, 2, 1, zb])/9 - 
       (304*G[0, 0, -1, -1, x])/3 + (152*G[0, 0, -1, 0, x])/3 + 
       (380*G[0, 0, 0, -1, x])/3 - (190*G[0, 0, 0, 0, x])/3 - 
       (2384*G[0, 0, 0, 0, zb])/9 + (2320*G[0, 0, 0, 1, zb])/9 + 
       (2540*G[0, 0, 1, 0, zb])/9 - (1936*G[0, 0, 1, 1, zb])/9 - 
       76*G[0, 0, r3, -1, x] + 38*G[0, 0, r3, 0, x] - 76*G[0, 0, r4, -1, x] + 
       38*G[0, 0, r4, 0, x] + (2524*G[0, 1, 0, 0, zb])/9 - 
       (2432*G[0, 1, 0, 1, zb])/9 - (2860*G[0, 1, 1, 0, zb])/9 + 
       (952*G[0, 1, 1, 1, zb])/3 + (16*G[0, 1, 2, 1, zb])/3 - 
       (350*G[1, 0, 0, 0, zb])/9 + (320*G[1, 0, 0, 1, zb])/9 + 
       (1556*G[1, 0, 1, 0, zb])/9 - (586*G[1, 0, 1, 1, zb])/9 + 
       (832*G[1, 1, 0, 0, zb])/3 - (1976*G[1, 1, 0, 1, zb])/9 - 
       (4670*G[1, 1, 1, 0, zb])/9 + (5599*G[1, 1, 1, 1, zb])/9 + 
       (416*G[1, 1, 2, 1, zb])/9 - (688*G[1, 2, 1, 0, zb])/9 + 
       (440*G[1, 2, 1, 1, zb])/3 - (208*G[1, 2, 2, 1, zb])/3 + 
       (224*G[2, 1, 0, 0, zb])/3 - (688*G[2, 1, 0, 1, zb])/9 - 
       (1288*G[2, 1, 1, 0, zb])/9 + (1576*G[2, 1, 1, 1, zb])/9 - 
       (664*G[2, 1, 2, 1, zb])/9 + (688*G[2, 2, 1, 0, zb])/9 - 
       (1180*G[2, 2, 1, 1, zb])/9 + 88*G[2, 2, 2, 1, zb] - 
       256*G[-1, 0, 0, -1, -1, x] + 128*G[-1, 0, 0, -1, 0, x] + 
       320*G[-1, 0, 0, 0, -1, x] - 160*G[-1, 0, 0, 0, 0, x] - 
       192*G[-1, 0, 0, r3, -1, x] + 96*G[-1, 0, 0, r3, 0, x] - 
       192*G[-1, 0, 0, r4, -1, x] + 96*G[-1, 0, 0, r4, 0, x] + 
       128*G[0, 0, 0, -1, -1, x] - 64*G[0, 0, 0, -1, 0, x] - 
       160*G[0, 0, 0, 0, -1, x] + 80*G[0, 0, 0, 0, 0, x] + 
       96*G[0, 0, 0, r3, -1, x] - 48*G[0, 0, 0, r3, 0, x] + 
       96*G[0, 0, 0, r4, -1, x] - 48*G[0, 0, 0, r4, 0, x] + 
       (464*G[1, 0, 0, 0, 0, zb])/3 - (536*G[1, 0, 0, 0, 1, zb])/3 - 
       (488*G[1, 0, 0, 1, 0, zb])/3 + 168*G[1, 0, 0, 1, 1, zb] - 
       168*G[1, 0, 1, 0, 0, zb] + 176*G[1, 0, 1, 0, 1, zb] + 
       (760*G[1, 0, 1, 1, 0, zb])/3 - (592*G[1, 0, 1, 1, 1, zb])/3 - 
       (928*G[1, 1, 0, 0, 0, zb])/3 + (944*G[1, 1, 0, 0, 1, zb])/3 + 
       (896*G[1, 1, 0, 1, 0, zb])/3 - (736*G[1, 1, 0, 1, 1, zb])/3 + 
       (1184*G[1, 1, 1, 0, 0, zb])/3 - (904*G[1, 1, 1, 0, 1, zb])/3 - 
       (1004*G[1, 1, 1, 1, 0, zb])/3 + 36*G[1, 1, 1, 1, 1, zb] - 
       (224*G[1, 1, 1, 2, 1, zb])/3 + 32*G[1, 1, 2, 1, 0, zb] - 
       (160*G[1, 1, 2, 1, 1, zb])/3 + 32*G[1, 1, 2, 2, 1, zb] + 
       (1882/27 - (28*Pi^2)/3)*plusD[2, zb] - (656*plusD[3, zb])/27 + 
       (40*plusD[4, zb])/9 + G[0, zb]*(394619/486 - (8030*Pi^2)/81 - 
         (656*Zeta[3])/3) + G[1, 1, zb]*(-303193/810 - (850*Pi^2)/27 - 
         (616*Zeta[3])/3) + plusD[0, zb]*(171449/1458 - (5722*Pi^2)/243 + 
         (28*Pi^4)/27 - (1328*Zeta[3])/9) + (((-112*I)/3)*G[0, -1, -1, x] + 
         ((56*I)/3)*G[0, -1, 0, x] + ((140*I)/3)*G[0, 0, -1, x] - 
         ((70*I)/3)*G[0, 0, 0, x] - (28*I)*G[0, r3, -1, x] + 
         (14*I)*G[0, r3, 0, x] - (28*I)*G[0, r4, -1, x] + 
         (14*I)*G[0, r4, 0, x] + zb^2*(((16*I)/3)*G[0, -1, -1, x] - 
           ((8*I)/3)*G[0, -1, 0, x] - ((20*I)/3)*G[0, 0, -1, x] + 
           ((10*I)/3)*G[0, 0, 0, x] + (4*I)*G[0, r3, -1, x] - 
           (2*I)*G[0, r3, 0, x] + (4*I)*G[0, r4, -1, x] - 
           (2*I)*G[0, r4, 0, x] - (4*I)*Zeta[3]) + 
         zb*(((64*I)/3)*G[0, -1, -1, x] - ((32*I)/3)*G[0, -1, 0, x] - 
           ((80*I)/3)*G[0, 0, -1, x] + ((40*I)/3)*G[0, 0, 0, x] + 
           (16*I)*G[0, r3, -1, x] - (8*I)*G[0, r3, 0, x] + 
           (16*I)*G[0, r4, -1, x] - (8*I)*G[0, r4, 0, x] - (16*I)*Zeta[3]) + 
         (((128*I)/3)*G[0, -1, -1, x] - ((64*I)/3)*G[0, -1, 0, x] - 
           ((160*I)/3)*G[0, 0, -1, x] + ((80*I)/3)*G[0, 0, 0, x] + 
           (32*I)*G[0, r3, -1, x] - (16*I)*G[0, r3, 0, x] + 
           (32*I)*G[0, r4, -1, x] - (16*I)*G[0, r4, 0, x] - (32*I)*Zeta[3])/
          (3 + zb) + (28*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       (13328*Zeta[3])/27 + 192*G[-1, 0, x]*Zeta[3] - 96*G[0, 0, x]*Zeta[3] + 
       G[1, zb]*(-621931/486 + (9130*Pi^2)/81 + (26*Pi^4)/15 + 
         (152*Zeta[3])/3) + G[0, x]*((-8*Pi^4)/5 + 76*Zeta[3]) + 
       plusD[1, zb]*(-3667/27 + (676*Pi^2)/27 + (800*Zeta[3])/9) + 
       G[1, 0, zb]*(36529/81 - (58*Pi^2)/27 + (392*Zeta[3])/3) + 
       ((-2*Pi^4)/5 + (-11560/81 + (488*Pi^2)/27)*G[0, 1, zb] + 
         (-11938/81 + (172*Pi^2)/9)*G[1, 0, zb] + (9824/81 - (490*Pi^2)/27)*
          G[1, 1, zb] + (1312*G[0, 0, 1, zb])/9 + (1472*G[0, 1, 0, zb])/9 - 
         (4496*G[0, 1, 1, zb])/27 + (1472*G[1, 0, 0, zb])/9 - 
         (992*G[1, 0, 1, zb])/9 - (4496*G[1, 1, 0, zb])/27 + 
         (592*G[1, 1, 1, zb])/9 + (160*G[1, 2, 1, zb])/27 + 
         32*G[0, 0, -1, -1, x] - 16*G[0, 0, -1, 0, x] - 40*G[0, 0, 0, -1, x] + 
         20*G[0, 0, 0, 0, x] - (896*G[0, 0, 0, 1, zb])/9 - 
         (1024*G[0, 0, 1, 0, zb])/9 + (736*G[0, 0, 1, 1, zb])/9 + 
         24*G[0, 0, r3, -1, x] - 12*G[0, 0, r3, 0, x] + 24*G[0, 0, r4, -1, x] - 
         12*G[0, 0, r4, 0, x] - 112*G[0, 1, 0, 0, zb] + (944*G[0, 1, 0, 1, zb])/
          9 + (1072*G[0, 1, 1, 0, zb])/9 - (1120*G[0, 1, 1, 1, zb])/9 - 
         (64*G[0, 1, 2, 1, zb])/9 - (1024*G[1, 0, 0, 0, zb])/9 + 
         (896*G[1, 0, 0, 1, zb])/9 + (824*G[1, 0, 1, 0, zb])/9 - 
         (512*G[1, 0, 1, 1, zb])/9 + (1120*G[1, 1, 0, 0, zb])/9 - 
         68*G[1, 1, 0, 1, zb] - (976*G[1, 1, 1, 0, zb])/9 + 
         (80*G[1, 1, 1, 1, zb])/9 + (176*G[1, 1, 2, 1, zb])/9 - 
         (32*G[1, 2, 1, 0, zb])/3 + (160*G[1, 2, 1, 1, zb])/9 - 
         (32*G[1, 2, 2, 1, zb])/3 + G[1, zb]*(1298/9 - (676*Pi^2)/27 - 
           (656*Zeta[3])/9) - 24*G[0, x]*Zeta[3])/zb + 
       ((-16*Pi^2*G[1, 0, zb])/27 + (-788/81 + (80*Pi^2)/27)*G[1, 1, zb] + 
         (1576/81 - (112*Pi^2)/27)*G[2, 1, zb] + (160*G[1, 1, 0, zb])/9 - 
         (80*G[1, 1, 1, zb])/3 + (320*G[1, 2, 1, zb])/9 - 
         (320*G[2, 1, 0, zb])/9 + (640*G[2, 1, 1, zb])/9 - 
         (320*G[2, 2, 1, zb])/9 + (16*G[1, 0, 0, 1, zb])/9 - 
         (16*G[1, 0, 1, 0, zb])/9 + (128*G[1, 0, 1, 1, zb])/9 - 
         (32*G[1, 1, 0, 0, zb])/3 + 8*G[1, 1, 0, 1, zb] + 
         (176*G[1, 1, 1, 0, zb])/9 - (176*G[1, 1, 1, 1, zb])/9 + 
         (176*G[1, 1, 2, 1, zb])/9 - (208*G[1, 2, 1, 0, zb])/9 + 
         48*G[1, 2, 1, 1, zb] - (208*G[1, 2, 2, 1, zb])/9 + 
         (64*G[2, 1, 0, 0, zb])/3 - (64*G[2, 1, 0, 1, zb])/3 - 
         (128*G[2, 1, 1, 0, zb])/3 + (496*G[2, 1, 1, 1, zb])/9 - 
         (224*G[2, 1, 2, 1, zb])/9 + (64*G[2, 2, 1, 0, zb])/3 - 
         (416*G[2, 2, 1, 1, zb])/9 + (256*G[2, 2, 2, 1, zb])/9 + 
         G[1, zb]*(2 + (40*Pi^2)/81 + (64*Zeta[3])/9))/(-2 + zb) + 
       zb^2*(-6559687/7290 + (240901*Pi^2)/2430 - (722*Pi^4)/405 + 
         (-15154/27 + (256*Pi^2)/9)*G[0, 0, zb] + (46714/81 - (784*Pi^2)/27)*
          G[0, 1, zb] + (60410/81 - (248*Pi^2)/9)*G[1, 0, zb] + 
         (-308192/405 + (664*Pi^2)/27)*G[1, 1, zb] + 
         (45602/405 - (176*Pi^2)/27)*G[2, 1, zb] + (12722*G[0, 0, 0, zb])/27 - 
         (12904*G[0, 0, 1, zb])/27 - (14152*G[0, 1, 0, zb])/27 + 
         (11650*G[0, 1, 1, zb])/27 - (5834*G[1, 0, 0, zb])/9 + 
         (15320*G[1, 0, 1, zb])/27 + (7772*G[1, 1, 0, zb])/9 - 
         (7870*G[1, 1, 1, zb])/9 + (328*G[1, 2, 1, zb])/3 - 
         (328*G[2, 1, 0, zb])/3 + (6080*G[2, 1, 1, zb])/27 - 
         (328*G[2, 2, 1, zb])/3 - (1424*G[0, 0, 0, 0, zb])/9 + 
         (472*G[0, 0, 0, 1, zb])/3 + (1496*G[0, 0, 1, 0, zb])/9 - 
         (1184*G[0, 0, 1, 1, zb])/9 + (1520*G[0, 1, 0, 0, zb])/9 - 
         (1480*G[0, 1, 0, 1, zb])/9 - (1768*G[0, 1, 1, 0, zb])/9 + 
         (1712*G[0, 1, 1, 1, zb])/9 + (1456*G[1, 0, 0, 0, zb])/9 - 
         152*G[1, 0, 0, 1, zb] - (1160*G[1, 0, 1, 0, zb])/9 + 
         (352*G[1, 0, 1, 1, zb])/3 - 176*G[1, 1, 0, 0, zb] + 
         (1048*G[1, 1, 0, 1, zb])/9 + (440*G[1, 1, 1, 0, zb])/3 - 
         (80*G[1, 1, 1, 1, zb])/3 + (400*G[1, 1, 2, 1, zb])/9 - 
         (352*G[1, 2, 1, 0, zb])/9 + (952*G[1, 2, 1, 1, zb])/9 - 
         48*G[1, 2, 2, 1, zb] + (128*G[2, 1, 0, 0, zb])/3 - 
         (352*G[2, 1, 0, 1, zb])/9 - (880*G[2, 1, 1, 0, zb])/9 + 
         (1312*G[2, 1, 1, 1, zb])/9 - (400*G[2, 1, 2, 1, zb])/9 + 
         (352*G[2, 2, 1, 0, zb])/9 - (952*G[2, 2, 1, 1, zb])/9 + 
         48*G[2, 2, 2, 1, zb] + G[0, zb]*(176407/243 - (6476*Pi^2)/81 - 
           (1144*Zeta[3])/9) + (10532*Zeta[3])/27 + 
         G[1, zb]*(-408529/405 + (8320*Pi^2)/81 + (904*Zeta[3])/9)) + 
       (-7428179/14580 + (19816*Pi^2)/243 - (158*Pi^4)/81 + 
         (-12451/27 + (764*Pi^2)/27)*G[0, 0, zb] + (39433/81 - (260*Pi^2)/9)*
          G[0, 1, zb] + (13711/27 - (832*Pi^2)/27)*G[1, 0, zb] + 
         (-11344/27 + (80*Pi^2)/3)*G[1, 1, zb] + (-6622/81 + (184*Pi^2)/27)*
          G[2, 1, zb] + (11858*G[0, 0, 0, zb])/27 - (11824*G[0, 0, 1, zb])/27 - 
         (12856*G[0, 1, 0, zb])/27 + (10246*G[0, 1, 1, zb])/27 - 
         (10448*G[1, 0, 0, zb])/27 + (8296*G[1, 0, 1, zb])/27 + 
         (3100*G[1, 1, 0, zb])/9 - (1376*G[1, 1, 1, zb])/9 - 
         (256*G[1, 2, 1, zb])/3 + (256*G[2, 1, 0, zb])/3 - 
         (5000*G[2, 1, 1, zb])/27 + (256*G[2, 2, 1, zb])/3 - 
         (1424*G[0, 0, 0, 0, zb])/9 + (1400*G[0, 0, 0, 1, zb])/9 + 
         (1456*G[0, 0, 1, 0, zb])/9 - 128*G[0, 0, 1, 1, zb] + 
         (1528*G[0, 1, 0, 0, zb])/9 - (488*G[0, 1, 0, 1, zb])/3 - 
         192*G[0, 1, 1, 0, zb] + (1664*G[0, 1, 1, 1, zb])/9 + 
         (32*G[0, 1, 2, 1, zb])/9 + 184*G[1, 0, 0, 0, zb] - 
         (1472*G[1, 0, 0, 1, zb])/9 - (448*G[1, 0, 1, 0, zb])/3 + 
         (632*G[1, 0, 1, 1, zb])/9 - (512*G[1, 1, 0, 0, zb])/3 + 
         (320*G[1, 1, 0, 1, zb])/3 + 112*G[1, 1, 1, 0, zb] + 
         32*G[1, 1, 1, 1, zb] - (128*G[1, 1, 2, 1, zb])/3 + 
         (128*G[1, 2, 1, 0, zb])/3 - 96*G[1, 2, 1, 1, zb] + 
         (128*G[1, 2, 2, 1, zb])/3 - (128*G[2, 1, 0, 0, zb])/3 + 
         (352*G[2, 1, 0, 1, zb])/9 + (880*G[2, 1, 1, 0, zb])/9 - 
         (1312*G[2, 1, 1, 1, zb])/9 + (128*G[2, 1, 2, 1, zb])/3 - 
         (352*G[2, 2, 1, 0, zb])/9 + (928*G[2, 2, 1, 1, zb])/9 - 
         (416*G[2, 2, 2, 1, zb])/9 + G[0, zb]*(336029/486 - (5990*Pi^2)/81 - 
           (1096*Zeta[3])/9) + (9020*Zeta[3])/27 + 
         G[1, zb]*(-1466281/2430 + (5102*Pi^2)/81 + (304*Zeta[3])/3))/
        (-1 + zb) - 32*Zeta[5] + zb*(14773217/14580 - (136313*Pi^2)/1215 + 
         (2071*Pi^4)/810 - (8*Pi^4*G[-1, x])/5 + (17351/27 - (1249*Pi^2)/27)*
          G[0, 0, zb] + (-60265/81 + (1366*Pi^2)/27)*G[0, 1, zb] + 
         (-32954/135 + (364*Pi^2)/27)*G[2, 1, zb] - (16816*G[0, 0, 0, zb])/27 + 
         (17423*G[0, 0, 1, zb])/27 + (19415*G[0, 1, 0, zb])/27 - 
         (5479*G[0, 1, 1, zb])/9 + (904 + (134*Pi^2)/9)*G[1, 0, 0, zb] + 
         (-6542/9 - (52*Pi^2)/3)*G[1, 0, 1, zb] + (-60829/54 - (308*Pi^2)/9)*
          G[1, 1, 0, zb] + (44971/54 + 52*Pi^2)*G[1, 1, 1, zb] + 
         (-560/3 + (40*Pi^2)/9)*G[1, 2, 1, zb] + 216*G[2, 1, 0, zb] - 
         (11560*G[2, 1, 1, zb])/27 + 200*G[2, 2, 1, zb] - 
         (64*G[0, 0, -1, -1, x])/3 + (32*G[0, 0, -1, 0, x])/3 + 
         (80*G[0, 0, 0, -1, x])/3 - (40*G[0, 0, 0, 0, x])/3 + 
         (2236*G[0, 0, 0, 0, zb])/9 - (2402*G[0, 0, 0, 1, zb])/9 - 
         (2422*G[0, 0, 1, 0, zb])/9 + (2210*G[0, 0, 1, 1, zb])/9 - 
         16*G[0, 0, r3, -1, x] + 8*G[0, 0, r3, 0, x] - 16*G[0, 0, r4, -1, x] + 
         8*G[0, 0, r4, 0, x] - (2378*G[0, 1, 0, 0, zb])/9 + 
         (2404*G[0, 1, 0, 1, zb])/9 + (3266*G[0, 1, 1, 0, zb])/9 - 
         (932*G[0, 1, 1, 1, zb])/3 - (32*G[0, 1, 2, 1, zb])/3 - 
         (800*G[1, 0, 0, 0, zb])/9 + (1018*G[1, 0, 0, 1, zb])/9 + 
         (10*G[1, 0, 1, 0, zb])/3 - 94*G[1, 0, 1, 1, zb] - 
         110*G[1, 1, 0, 0, zb] + (524*G[1, 1, 0, 1, zb])/9 + 
         (1042*G[1, 1, 1, 0, zb])/3 - (1486*G[1, 1, 1, 1, zb])/3 - 
         (488*G[1, 1, 2, 1, zb])/3 + (1280*G[1, 2, 1, 0, zb])/9 - 
         (908*G[1, 2, 1, 1, zb])/3 + (1384*G[1, 2, 2, 1, zb])/9 - 
         (272*G[2, 1, 0, 0, zb])/3 + (776*G[2, 1, 0, 1, zb])/9 + 
         (1772*G[2, 1, 1, 0, zb])/9 - (836*G[2, 1, 1, 1, zb])/3 + 
         (272*G[2, 1, 2, 1, zb])/3 - (776*G[2, 2, 1, 0, zb])/9 + 
         (1804*G[2, 2, 1, 1, zb])/9 - (304*G[2, 2, 2, 1, zb])/3 + 
         128*G[-1, 0, 0, -1, -1, x] - 64*G[-1, 0, 0, -1, 0, x] - 
         160*G[-1, 0, 0, 0, -1, x] + 80*G[-1, 0, 0, 0, 0, x] + 
         96*G[-1, 0, 0, r3, -1, x] - 48*G[-1, 0, 0, r3, 0, x] + 
         96*G[-1, 0, 0, r4, -1, x] - 48*G[-1, 0, 0, r4, 0, x] - 
         64*G[0, 0, 0, -1, -1, x] + 32*G[0, 0, 0, -1, 0, x] + 
         80*G[0, 0, 0, 0, -1, x] - 40*G[0, 0, 0, 0, 0, x] - 
         48*G[0, 0, 0, r3, -1, x] + 24*G[0, 0, 0, r3, 0, x] - 
         48*G[0, 0, 0, r4, -1, x] + 24*G[0, 0, 0, r4, 0, x] - 
         (232*G[1, 0, 0, 0, 0, zb])/3 + (268*G[1, 0, 0, 0, 1, zb])/3 + 
         (244*G[1, 0, 0, 1, 0, zb])/3 - 84*G[1, 0, 0, 1, 1, zb] + 
         84*G[1, 0, 1, 0, 0, zb] - 88*G[1, 0, 1, 0, 1, zb] - 
         (380*G[1, 0, 1, 1, 0, zb])/3 + (296*G[1, 0, 1, 1, 1, zb])/3 + 
         (608*G[1, 1, 0, 0, 0, zb])/3 - 200*G[1, 1, 0, 0, 1, zb] - 
         (608*G[1, 1, 0, 1, 0, zb])/3 + 160*G[1, 1, 0, 1, 1, zb] - 
         (976*G[1, 1, 1, 0, 0, zb])/3 + (836*G[1, 1, 1, 0, 1, zb])/3 + 
         390*G[1, 1, 1, 1, 0, zb] - 310*G[1, 1, 1, 1, 1, zb] - 
         (160*G[1, 1, 1, 2, 1, zb])/3 + (128*G[1, 1, 2, 1, 0, zb])/3 - 
         (352*G[1, 1, 2, 1, 1, zb])/3 + (160*G[1, 1, 2, 2, 1, zb])/3 - 
         32*G[1, 2, 1, 0, 0, zb] + (80*G[1, 2, 1, 0, 1, zb])/3 + 
         (248*G[1, 2, 1, 1, 0, zb])/3 - 136*G[1, 2, 1, 1, 1, zb] + 
         32*G[1, 2, 1, 2, 1, zb] - (80*G[1, 2, 2, 1, 0, zb])/3 + 
         (280*G[1, 2, 2, 1, 1, zb])/3 - 32*G[1, 2, 2, 2, 1, zb] + 
         G[1, zb]*(2983231/2430 - (1187*Pi^2)/9 - (13*Pi^4)/15 - 
           (1114*Zeta[3])/9) + G[1, 0, zb]*(-124147/162 + (193*Pi^2)/9 - 
           (196*Zeta[3])/3) - (13522*Zeta[3])/27 - 96*G[-1, 0, x]*Zeta[3] + 
         48*G[0, 0, x]*Zeta[3] + G[0, x]*((4*Pi^4)/5 + 16*Zeta[3]) + 
         G[1, 1, zb]*(440059/810 + (287*Pi^2)/27 + (412*Zeta[3])/3) + 
         G[0, zb]*(-474679/486 + (16955*Pi^2)/162 + (658*Zeta[3])/3) + 
         16*Zeta[5]) + delta[zb]*(-2804689/26244 + (187031*Pi^2)/8748 - 
         (1123*Pi^4)/1215 + (3388*Zeta[3])/27 - (404*Pi^2*Zeta[3])/27 + 
         (448*Zeta[5])/9))) + 
   Nc^3*((3872/9 + (3700/27 - (88*Pi^2)/3)*delta[zb] - 320*G[0, zb] - 
       64*G[1, zb] - (96*G[1, zb])/zb + zb*(-3376/9 + 160*G[0, zb] + 
         32*G[1, zb]) + (2992/9 - 160*G[0, zb] + 96*G[1, zb])/(-1 + zb) + 
       zb^2*(2992/9 - 160*G[0, zb] + 96*G[1, zb]) - (880*plusD[0, zb])/9 + 
       160*plusD[1, zb])*plusL[3, t/mu2] + 
     (-80 - 40/(-1 + zb) + 40*zb - 40*zb^2 - (220*delta[zb])/9 + 
       40*plusD[0, zb])*plusL[4, t/mu2] + 8*delta[zb]*plusL[5, t/mu2] + 
     plusL[2, t/mu2]*(-14816/9 + 176*Pi^2 + (3872*G[0, zb])/3 - 
       (3296*G[1, zb])/3 - 960*G[0, 0, zb] + 768*G[0, 1, zb] + 
       416*G[1, 1, zb] + ((616*G[1, zb])/3 - 384*G[0, 1, zb] - 
         384*G[1, 0, zb] + 176*G[1, 1, zb])/zb + 
       zb*(12520/9 - 88*Pi^2 - (3376*G[0, zb])/3 + (4096*G[1, zb])/3 + 
         480*G[0, 0, zb] - 384*G[0, 1, zb] - 256*G[1, 1, zb] - 
         288*G[2, 1, zb]) + (-11116/9 + 88*Pi^2 + (2992*G[0, zb])/3 - 
         (1672*G[1, zb])/3 - 480*G[0, 0, zb] + 384*G[0, 1, zb] + 
         384*G[1, 0, zb] - 128*G[1, 1, zb] - 96*G[2, 1, zb])/(-1 + zb) + 
       384*G[2, 1, zb] + zb^2*(-11116/9 + 88*Pi^2 + (2992*G[0, zb])/3 - 
         (3256*G[1, zb])/3 - 480*G[0, 0, zb] + 384*G[0, 1, zb] + 
         384*G[1, 0, zb] - 224*G[1, 1, zb] + 96*G[2, 1, zb]) + 
       (-48*G[1, 1, zb] + 96*G[2, 1, zb])/(-2 + zb) + (3700/9 - 88*Pi^2)*
        plusD[0, zb] - (880*plusD[1, zb])/3 + 240*plusD[2, zb] + 
       delta[zb]*(-8408/27 + (154*Pi^2)/3 + 488*Zeta[3])) + 
     plusL[1, t/mu2]*(46724/27 - (4136*Pi^2)/9 + (-29608/9 + 352*Pi^2)*
        G[0, zb] + (51704*G[1, zb])/9 + (7744*G[0, 0, zb])/3 - 
       2464*G[0, 1, zb] - (8000*G[1, 0, zb])/3 + (4880*G[1, 1, zb])/3 - 
       (5120*G[2, 1, zb])/3 - 1920*G[0, 0, 0, zb] + 1792*G[0, 0, 1, zb] + 
       1856*G[0, 1, 0, zb] - 1216*G[0, 1, 1, zb] + 320*G[1, 0, 0, zb] + 
       256*G[1, 0, 1, zb] + 832*G[1, 1, 0, zb] + 
       ((-584 + (416*Pi^2)/3)*G[1, zb] + 528*G[0, 1, zb] + 528*G[1, 0, zb] - 
         (880*G[1, 1, zb])/3 - 896*G[0, 0, 1, zb] - 928*G[0, 1, 0, zb] + 
         608*G[0, 1, 1, zb] - 928*G[1, 0, 0, zb] + 640*G[1, 0, 1, zb] + 
         608*G[1, 1, 0, zb] - 176*G[1, 1, 1, zb])/zb - 736*G[1, 1, 1, zb] - 
       768*G[1, 2, 1, zb] + 768*G[2, 1, 0, zb] - 1280*G[2, 1, 1, zb] + 
       1280*G[2, 2, 1, zb] + ((176*G[1, 1, zb])/3 - (352*G[2, 1, zb])/3 - 
         96*G[1, 1, 0, zb] + 112*G[1, 1, 1, zb] - 192*G[1, 2, 1, zb] + 
         192*G[2, 1, 0, zb] - 320*G[2, 1, 1, zb] + 320*G[2, 2, 1, zb])/
        (-2 + zb) + (7400/9 - 176*Pi^2)*plusD[1, zb] - (880*plusD[2, zb])/3 + 
       160*plusD[3, zb] + (29908/27 - (3212*Pi^2)/9 + (-22232/9 + 176*Pi^2)*
          G[0, zb] + (1360 - (416*Pi^2)/3)*G[1, zb] + (5984*G[0, 0, zb])/3 - 
         1936*G[0, 1, zb] - (4400*G[1, 0, zb])/3 + (1760*G[1, 1, zb])/3 + 
         (1760*G[2, 1, zb])/3 - 960*G[0, 0, 0, zb] + 896*G[0, 0, 1, zb] + 
         928*G[0, 1, 0, zb] - 608*G[0, 1, 1, zb] + 928*G[1, 0, 0, zb] - 
         640*G[1, 0, 1, zb] - 512*G[1, 1, 0, zb] + 64*G[1, 1, 1, zb] + 
         192*G[1, 2, 1, zb] - 192*G[2, 1, 0, zb] + 320*G[2, 1, 1, zb] - 
         320*G[2, 2, 1, zb] - 976*Zeta[3])/(-1 + zb) + 
       zb^2*(30340/27 - (3212*Pi^2)/9 + (-22232/9 + 176*Pi^2)*G[0, zb] + 
         (3880 - (416*Pi^2)/3)*G[1, zb] + (5984*G[0, 0, zb])/3 - 
         1936*G[0, 1, zb] - (7568*G[1, 0, zb])/3 + 2112*G[1, 1, zb] - 
         (1760*G[2, 1, zb])/3 - 960*G[0, 0, 0, zb] + 896*G[0, 0, 1, zb] + 
         928*G[0, 1, 0, zb] - 608*G[0, 1, 1, zb] + 928*G[1, 0, 0, zb] - 
         640*G[1, 0, 1, zb] - 704*G[1, 1, 0, zb] + 288*G[1, 1, 1, zb] - 
         192*G[1, 2, 1, zb] + 192*G[2, 1, 0, zb] - 320*G[2, 1, 1, zb] + 
         320*G[2, 2, 1, zb] - 976*Zeta[3]) + delta[zb]*(40718/81 - 142*Pi^2 + 
         (454*Pi^4)/45 - (5192*Zeta[3])/9) - 1952*Zeta[3] + 
       plusD[0, zb]*(-16816/27 + (308*Pi^2)/3 + 976*Zeta[3]) + 
       zb*(-36448/27 + (3628*Pi^2)/9 + (25016/9 - 176*Pi^2)*G[0, zb] - 
         (53668*G[1, zb])/9 - (6752*G[0, 0, zb])/3 + 2192*G[0, 1, zb] + 
         (9376*G[1, 0, zb])/3 - 2664*G[1, 1, zb] + (5024*G[2, 1, zb])/3 + 
         960*G[0, 0, 0, zb] - 896*G[0, 0, 1, zb] - 928*G[0, 1, 0, zb] + 
         608*G[0, 1, 1, zb] - 160*G[1, 0, 0, zb] - 128*G[1, 0, 1, zb] - 
         512*G[1, 1, 0, zb] + 704*G[1, 1, 1, zb] + 832*G[1, 2, 1, zb] - 
         576*G[2, 1, 0, zb] + 960*G[2, 1, 1, zb] - 960*G[2, 2, 1, zb] + 
         976*Zeta[3])) + plusL[0, t/mu2]*(-171496/27 + (16118*Pi^2)/27 - 
       (908*Pi^4)/45 + (-29584/9 + 352*Pi^2)*G[0, 0, zb] + 
       (29608/9 - (1024*Pi^2)/3)*G[0, 1, zb] + (18152/3 - (64*Pi^2)/3)*
        G[1, 0, zb] + (-30836/3 - (464*Pi^2)/3)*G[1, 1, zb] + 
       (632/9 - 128*Pi^2)*G[2, 1, zb] + (7744*G[0, 0, 0, zb])/3 - 
       2464*G[0, 0, 1, zb] - (8096*G[0, 1, 0, zb])/3 + (8008*G[0, 1, 1, zb])/
        3 - 2960*G[1, 0, 0, zb] + (6944*G[1, 0, 1, zb])/3 + 
       (11912*G[1, 1, 0, zb])/3 - (3256*G[1, 1, 1, zb])/3 + 
       2240*G[1, 2, 1, zb] - (8048*G[2, 1, 0, zb])/3 + 4480*G[2, 1, 1, zb] - 
       (4880*G[2, 2, 1, zb])/3 - 1920*G[0, 0, 0, 0, zb] + 
       1920*G[0, 0, 0, 1, zb] + 2048*G[0, 0, 1, 0, zb] - 
       1856*G[0, 0, 1, 1, zb] + 2112*G[0, 1, 0, 0, zb] - 
       1856*G[0, 1, 0, 1, zb] - 1920*G[0, 1, 1, 0, zb] + 
       992*G[0, 1, 1, 1, zb] - 128*G[0, 1, 2, 1, zb] + 576*G[1, 0, 0, 0, zb] - 
       320*G[1, 0, 0, 1, zb] - 256*G[1, 0, 1, 0, zb] - 384*G[1, 0, 1, 1, zb] + 
       512*G[1, 1, 0, 0, zb] - 704*G[1, 1, 0, 1, zb] - 1184*G[1, 1, 1, 0, zb] + 
       352*G[1, 1, 1, 1, zb] + 640*G[1, 1, 2, 1, zb] - 1664*G[1, 2, 1, 0, zb] + 
       2432*G[1, 2, 1, 1, zb] - 1664*G[1, 2, 2, 1, zb] + 
       768*G[2, 1, 0, 0, zb] - 768*G[2, 1, 0, 1, zb] - 2304*G[2, 1, 1, 0, zb] + 
       2112*G[2, 1, 1, 1, zb] - 1536*G[2, 1, 2, 1, zb] + 
       2304*G[2, 2, 1, 0, zb] - 3456*G[2, 2, 1, 1, zb] + 
       1536*G[2, 2, 2, 1, zb] + ((44*Pi^2*G[1, zb])/9 + (16*Pi^2*G[1, 0, zb])/
          3 + (-1072/9 + (40*Pi^2)/3)*G[1, 1, zb] + (2144/9 - 32*Pi^2)*
          G[2, 1, zb] + (176*G[1, 1, 0, zb])/3 - 88*G[1, 1, 1, zb] + 
         (352*G[1, 2, 1, zb])/3 - (352*G[2, 1, 0, zb])/3 + 
         (704*G[2, 1, 1, zb])/3 - (352*G[2, 2, 1, zb])/3 - 
         96*G[1, 1, 0, 0, zb] + 96*G[1, 1, 0, 1, zb] + 240*G[1, 1, 1, 0, zb] - 
         144*G[1, 1, 1, 1, zb] + 192*G[1, 1, 2, 1, zb] - 
         384*G[1, 2, 1, 0, zb] + 576*G[1, 2, 1, 1, zb] - 
         384*G[1, 2, 2, 1, zb] + 192*G[2, 1, 0, 0, zb] - 
         192*G[2, 1, 0, 1, zb] - 576*G[2, 1, 1, 0, zb] + 
         528*G[2, 1, 1, 1, zb] - 384*G[2, 1, 2, 1, zb] + 
         576*G[2, 2, 1, 0, zb] - 864*G[2, 2, 1, 1, zb] + 384*G[2, 2, 2, 1, zb])/
        (-2 + zb) + (3700/9 - 88*Pi^2)*plusD[2, zb] - (880*plusD[3, zb])/9 + 
       40*plusD[4, zb] + ((-7400/9 + (512*Pi^2)/3)*G[0, 1, zb] + 
         (-7400/9 + (512*Pi^2)/3)*G[1, 0, zb] + (4184/9 - (376*Pi^2)/3)*
          G[1, 1, zb] + 528*G[0, 0, 1, zb] + (1760*G[0, 1, 0, zb])/3 - 
         (1672*G[0, 1, 1, zb])/3 + (1760*G[1, 0, 0, zb])/3 - 
         352*G[1, 0, 1, zb] - (1672*G[1, 1, 0, zb])/3 + (440*G[1, 1, 1, zb])/
          3 + (176*G[1, 2, 1, zb])/3 - 960*G[0, 0, 0, 1, zb] - 
         1024*G[0, 0, 1, 0, zb] + 928*G[0, 0, 1, 1, zb] - 
         1056*G[0, 1, 0, 0, zb] + 928*G[0, 1, 0, 1, zb] + 
         960*G[0, 1, 1, 0, zb] - 496*G[0, 1, 1, 1, zb] + 64*G[0, 1, 2, 1, zb] - 
         1056*G[1, 0, 0, 0, zb] + 928*G[1, 0, 0, 1, zb] + 
         960*G[1, 0, 1, 0, zb] - 672*G[1, 0, 1, 1, zb] + 
         960*G[1, 1, 0, 0, zb] - 672*G[1, 1, 0, 1, zb] - 
         496*G[1, 1, 1, 0, zb] + 144*G[1, 1, 1, 1, zb] - 64*G[1, 1, 2, 1, zb] + 
         64*G[1, 2, 1, 0, zb] - 64*G[1, 2, 1, 1, zb] + 64*G[1, 2, 2, 1, zb] + 
         G[1, zb]*(4552/9 - (836*Pi^2)/9 - 816*Zeta[3]))/zb + 
       G[0, zb]*(48064/27 - (4268*Pi^2)/9 - 1952*Zeta[3]) + 
       plusD[0, zb]*(40718/81 - 142*Pi^2 + (454*Pi^4)/45 - (5192*Zeta[3])/9) + 
       (22528*Zeta[3])/9 + G[1, zb]*(50300/9 + (1496*Pi^2)/3 + 160*Zeta[3]) + 
       plusD[1, zb]*(-16816/27 + (308*Pi^2)/3 + 976*Zeta[3]) + 
       (-473770/81 + (12296*Pi^2)/27 - (454*Pi^4)/45 + (-22232/9 + 176*Pi^2)*
          G[0, 0, zb] + (22232/9 - (512*Pi^2)/3)*G[0, 1, zb] + 
         (14384/9 - 176*Pi^2)*G[1, 0, zb] + (-3008/3 + 112*Pi^2)*G[1, 1, zb] + 
         (-104/9 + 32*Pi^2)*G[2, 1, zb] + (5984*G[0, 0, 0, zb])/3 - 
         1936*G[0, 0, 1, zb] - 2112*G[0, 1, 0, zb] + 2112*G[0, 1, 1, zb] - 
         (5104*G[1, 0, 0, zb])/3 + (3872*G[1, 0, 1, zb])/3 + 
         1056*G[1, 1, 0, zb] - 176*G[1, 1, 1, zb] - (880*G[1, 2, 1, zb])/3 + 
         (2288*G[2, 1, 0, zb])/3 - 1408*G[2, 1, 1, zb] + (1232*G[2, 2, 1, zb])/
          3 - 960*G[0, 0, 0, 0, zb] + 960*G[0, 0, 0, 1, zb] + 
         1024*G[0, 0, 1, 0, zb] - 928*G[0, 0, 1, 1, zb] + 
         1056*G[0, 1, 0, 0, zb] - 928*G[0, 1, 0, 1, zb] - 
         960*G[0, 1, 1, 0, zb] + 496*G[0, 1, 1, 1, zb] - 64*G[0, 1, 2, 1, zb] + 
         1056*G[1, 0, 0, 0, zb] - 928*G[1, 0, 0, 1, zb] - 
         960*G[1, 0, 1, 0, zb] + 672*G[1, 0, 1, 1, zb] - 
         864*G[1, 1, 0, 0, zb] + 576*G[1, 1, 0, 1, zb] + 
         256*G[1, 1, 1, 0, zb] - 128*G[1, 1, 2, 1, zb] + 
         320*G[1, 2, 1, 0, zb] - 512*G[1, 2, 1, 1, zb] + 
         320*G[1, 2, 2, 1, zb] - 192*G[2, 1, 0, 0, zb] + 
         192*G[2, 1, 0, 1, zb] + 576*G[2, 1, 1, 0, zb] - 
         528*G[2, 1, 1, 1, zb] + 384*G[2, 1, 2, 1, zb] - 
         576*G[2, 2, 1, 0, zb] + 864*G[2, 2, 1, 1, zb] - 
         384*G[2, 2, 2, 1, zb] + G[0, zb]*(10460/9 - (3344*Pi^2)/9 - 
           976*Zeta[3]) + (17336*Zeta[3])/9 + G[1, zb]*(-62252/27 + 
           (2552*Pi^2)/9 + 816*Zeta[3]))/(-1 + zb) + 
       zb^2*(-490906/81 + (12296*Pi^2)/27 - (454*Pi^4)/45 + 
         (-22232/9 + 176*Pi^2)*G[0, 0, zb] + (22232/9 - (512*Pi^2)/3)*
          G[0, 1, zb] + (35992/9 - (496*Pi^2)/3)*G[1, 0, zb] + 
         (-58016/9 + (416*Pi^2)/3)*G[1, 1, zb] + (104/9 - 32*Pi^2)*
          G[2, 1, zb] + (5984*G[0, 0, 0, zb])/3 - 1936*G[0, 0, 1, zb] - 
         2112*G[0, 1, 0, zb] + 2112*G[0, 1, 1, zb] - (8272*G[1, 0, 0, zb])/3 + 
         (7040*G[1, 0, 1, zb])/3 + (10208*G[1, 1, 0, zb])/3 - 
         2112*G[1, 1, 1, zb] + (2816*G[1, 2, 1, zb])/3 - (2288*G[2, 1, 0, zb])/
          3 + 1408*G[2, 1, 1, zb] - (1232*G[2, 2, 1, zb])/3 - 
         960*G[0, 0, 0, 0, zb] + 960*G[0, 0, 0, 1, zb] + 
         1024*G[0, 0, 1, 0, zb] - 928*G[0, 0, 1, 1, zb] + 
         1056*G[0, 1, 0, 0, zb] - 928*G[0, 1, 0, 1, zb] - 
         960*G[0, 1, 1, 0, zb] + 496*G[0, 1, 1, 1, zb] - 64*G[0, 1, 2, 1, zb] + 
         1056*G[1, 0, 0, 0, zb] - 928*G[1, 0, 0, 1, zb] - 
         960*G[1, 0, 1, 0, zb] + 672*G[1, 0, 1, 1, zb] - 
         1056*G[1, 1, 0, 0, zb] + 768*G[1, 1, 0, 1, zb] + 
         736*G[1, 1, 1, 0, zb] - 288*G[1, 1, 1, 1, zb] + 
         256*G[1, 1, 2, 1, zb] - 448*G[1, 2, 1, 0, zb] + 
         640*G[1, 2, 1, 1, zb] - 448*G[1, 2, 2, 1, zb] + 
         192*G[2, 1, 0, 0, zb] - 192*G[2, 1, 0, 1, zb] - 
         576*G[2, 1, 1, 0, zb] + 528*G[2, 1, 1, 1, zb] - 
         384*G[2, 1, 2, 1, zb] + 576*G[2, 2, 1, 0, zb] - 
         864*G[2, 2, 1, 1, zb] + 384*G[2, 2, 2, 1, zb] + 
         G[0, zb]*(10736/9 - (3344*Pi^2)/9 - 976*Zeta[3]) + (17336*Zeta[3])/9 + 
         G[1, zb]*(11728/9 + (1364*Pi^2)/3 + 816*Zeta[3])) + 
       zb*(166162/27 - (13654*Pi^2)/27 + (454*Pi^4)/45 + (24992/9 - 176*Pi^2)*
          G[0, 0, zb] + (-25016/9 + (512*Pi^2)/3)*G[0, 1, zb] + 
         (-18220/3 + (16*Pi^2)/3)*G[1, 0, zb] + (96100/9 + (320*Pi^2)/3)*
          G[1, 1, zb] + (200/3 + 96*Pi^2)*G[2, 1, zb] - (6752*G[0, 0, 0, zb])/
          3 + 2192*G[0, 0, 1, zb] + (7168*G[0, 1, 0, zb])/3 - 
         (7232*G[0, 1, 1, zb])/3 + 3392*G[1, 0, 0, zb] - (8848*G[1, 0, 1, zb])/
          3 - 4952*G[1, 1, 0, zb] + (8512*G[1, 1, 1, zb])/3 - 
         (6848*G[1, 2, 1, zb])/3 + (7280*G[2, 1, 0, zb])/3 - 
         (12704*G[2, 1, 1, zb])/3 + (4112*G[2, 2, 1, zb])/3 + 
         960*G[0, 0, 0, 0, zb] - 960*G[0, 0, 0, 1, zb] - 
         1024*G[0, 0, 1, 0, zb] + 928*G[0, 0, 1, 1, zb] - 
         1056*G[0, 1, 0, 0, zb] + 928*G[0, 1, 0, 1, zb] + 
         960*G[0, 1, 1, 0, zb] - 496*G[0, 1, 1, 1, zb] + 64*G[0, 1, 2, 1, zb] - 
         288*G[1, 0, 0, 0, zb] + 160*G[1, 0, 0, 1, zb] + 
         128*G[1, 0, 1, 0, zb] + 192*G[1, 0, 1, 1, zb] - 
         352*G[1, 1, 0, 0, zb] + 448*G[1, 1, 0, 1, zb] + 
         800*G[1, 1, 1, 0, zb] - 768*G[1, 1, 1, 1, zb] - 
         960*G[1, 1, 2, 1, zb] + 1472*G[1, 2, 1, 0, zb] - 
         2368*G[1, 2, 1, 1, zb] + 1344*G[1, 2, 2, 1, zb] - 
         576*G[2, 1, 0, 0, zb] + 576*G[2, 1, 0, 1, zb] + 
         1728*G[2, 1, 1, 0, zb] - 1584*G[2, 1, 1, 1, zb] + 
         1152*G[2, 1, 2, 1, zb] - 1728*G[2, 2, 1, 0, zb] + 
         2592*G[2, 2, 1, 1, zb] - 1152*G[2, 2, 2, 1, zb] + 
         G[1, zb]*(-5484 - (5144*Pi^2)/9 - 80*Zeta[3]) - (19544*Zeta[3])/9 + 
         G[0, zb]*(-38300/27 + (3928*Pi^2)/9 + 976*Zeta[3])) + 
       delta[zb]*(-297029/729 + (25996*Pi^2)/243 - (704*Pi^4)/135 + 
         (27128*Zeta[3])/27 - (1564*Pi^2*Zeta[3])/9 + 192*Zeta[5])) + 
     delta[t]*(-34476637/7290 - (458669*Pi^2)/1215 + (1001*Pi^4)/45 - 
       (64*Pi^4*G[-1, x])/5 + ((4*Pi^2)/3 - 8*G[0, 1, zb] - (16*G[1, 1, zb])/3)/
        (3 + zb) - (4*G[1, 1, zb])/(3*zb^2) + 
       zb^3*((2*Pi^2)/45 - (8*G[1, 1, zb])/15 + (8*G[2, 1, zb])/15) + 
       ((-22*Pi^2)/405 + (88*G[2, 1, zb])/135)/(-1 + zb)^2 + 
       (8*Pi^2*G[0, 0, -1, zb])/3 + (-29560/9 + 352*Pi^2)*G[0, 0, 0, zb] + 
       (88576/27 - 376*Pi^2)*G[0, 0, 1, zb] + (95644/27 - (1168*Pi^2)/3)*
        G[0, 1, 0, zb] + (-65644/27 + (3464*Pi^2)/9)*G[0, 1, 1, zb] + 
       (52888/9 - (368*Pi^2)/9)*G[1, 0, 0, zb] + (-46814/9 - (752*Pi^2)/9)*
        G[1, 0, 1, zb] + (-261904/27 - (1136*Pi^2)/9)*G[1, 1, 0, zb] + 
       (44096/3 + (1976*Pi^2)/9)*G[1, 1, 1, zb] + (104/27 + (1952*Pi^2)/9)*
        G[1, 2, 1, zb] + (9536/27 - (448*Pi^2)/3)*G[2, 1, 0, zb] + 
       (-39104/27 + (3472*Pi^2)/9)*G[2, 1, 1, zb] + (23392/27 - (2720*Pi^2)/9)*
        G[2, 2, 1, zb] + (1264*G[0, 0, -1, -1, x])/3 - (632*G[0, 0, -1, 0, x])/
        3 - (1580*G[0, 0, 0, -1, x])/3 + (790*G[0, 0, 0, 0, x])/3 + 
       (7744*G[0, 0, 0, 0, zb])/3 - (23372*G[0, 0, 0, 1, zb])/9 - 
       (8308*G[0, 0, 1, 0, zb])/3 + (6136*G[0, 0, 1, 1, zb])/3 + 
       316*G[0, 0, r3, -1, x] - 158*G[0, 0, r3, 0, x] + 
       316*G[0, 0, r4, -1, x] - 158*G[0, 0, r4, 0, x] - 
       (25912*G[0, 1, 0, 0, zb])/9 + (24208*G[0, 1, 0, 1, zb])/9 + 
       (26684*G[0, 1, 1, 0, zb])/9 - (25280*G[0, 1, 1, 1, zb])/9 - 
       (464*G[0, 1, 2, 1, zb])/3 - (28400*G[1, 0, 0, 0, zb])/9 + 
       (9920*G[1, 0, 0, 1, zb])/3 + (8908*G[1, 0, 1, 0, zb])/3 - 
       (29152*G[1, 0, 1, 1, zb])/9 + (49664*G[1, 1, 0, 0, zb])/9 - 
       3990*G[1, 1, 0, 1, zb] - (51088*G[1, 1, 1, 0, zb])/9 + 
       (2624*G[1, 1, 1, 1, zb])/9 - (25648*G[1, 1, 2, 1, zb])/9 + 
       (31688*G[1, 2, 1, 0, zb])/9 - (15376*G[1, 2, 1, 1, zb])/3 + 
       (19736*G[1, 2, 2, 1, zb])/9 - (10000*G[2, 1, 0, 0, zb])/3 + 
       (10768*G[2, 1, 0, 1, zb])/3 + (58832*G[2, 1, 1, 0, zb])/9 - 
       (69088*G[2, 1, 1, 1, zb])/9 + (5720*G[2, 1, 2, 1, zb])/3 - 
       (25072*G[2, 2, 1, 0, zb])/9 + (34868*G[2, 2, 1, 1, zb])/9 - 
       1928*G[2, 2, 2, 1, zb] + 1024*G[-1, 0, 0, -1, -1, x] - 
       512*G[-1, 0, 0, -1, 0, x] - 1280*G[-1, 0, 0, 0, -1, x] + 
       640*G[-1, 0, 0, 0, 0, x] + 768*G[-1, 0, 0, r3, -1, x] - 
       384*G[-1, 0, 0, r3, 0, x] + 768*G[-1, 0, 0, r4, -1, x] - 
       384*G[-1, 0, 0, r4, 0, x] - 32*G[0, 0, -1, 0, 1, zb] - 
       512*G[0, 0, 0, -1, -1, x] + 256*G[0, 0, 0, -1, 0, x] + 
       640*G[0, 0, 0, 0, -1, x] - 320*G[0, 0, 0, 0, 0, x] - 
       1920*G[0, 0, 0, 0, 0, zb] + 2016*G[0, 0, 0, 0, 1, zb] + 
       2112*G[0, 0, 0, 1, 0, zb] - 1984*G[0, 0, 0, 1, 1, zb] - 
       384*G[0, 0, 0, r3, -1, x] + 192*G[0, 0, 0, r3, 0, x] - 
       384*G[0, 0, 0, r4, -1, x] + 192*G[0, 0, 0, r4, 0, x] + 
       2240*G[0, 0, 1, 0, 0, zb] - 2224*G[0, 0, 1, 0, 1, zb] - 
       2368*G[0, 0, 1, 1, 0, zb] + 2016*G[0, 0, 1, 1, 1, zb] + 
       64*G[0, 0, 1, 2, 1, zb] + 2304*G[0, 1, 0, 0, 0, zb] - 
       2256*G[0, 1, 0, 0, 1, zb] - 2304*G[0, 1, 0, 1, 0, zb] + 
       (5680*G[0, 1, 0, 1, 1, zb])/3 - 2560*G[0, 1, 1, 0, 0, zb] + 
       (6160*G[0, 1, 1, 0, 1, zb])/3 + (6496*G[0, 1, 1, 1, 0, zb])/3 - 
       (2240*G[0, 1, 1, 1, 1, zb])/3 + (256*G[0, 1, 1, 2, 1, zb])/3 - 
       (128*G[0, 1, 2, 1, 0, zb])/3 + (608*G[0, 1, 2, 1, 1, zb])/3 + 
       (64*G[0, 1, 2, 2, 1, zb])/3 + 768*G[1, 0, 0, 0, 0, zb] - 
       592*G[1, 0, 0, 0, 1, zb] - 704*G[1, 0, 0, 1, 0, zb] + 
       (3248*G[1, 0, 0, 1, 1, zb])/3 - 640*G[1, 0, 1, 0, 0, zb] + 
       576*G[1, 0, 1, 0, 1, zb] + (1376*G[1, 0, 1, 1, 0, zb])/3 - 
       (1024*G[1, 0, 1, 1, 1, zb])/3 + (448*G[1, 0, 1, 2, 1, zb])/3 + 
       128*G[1, 1, 0, 0, 0, zb] - (1424*G[1, 1, 0, 0, 1, zb])/3 - 
       (1376*G[1, 1, 0, 1, 0, zb])/3 + (752*G[1, 1, 0, 1, 1, zb])/3 - 
       (2336*G[1, 1, 1, 0, 0, zb])/3 + (1952*G[1, 1, 1, 0, 1, zb])/3 + 
       (4576*G[1, 1, 1, 1, 0, zb])/3 + 288*G[1, 1, 1, 1, 1, zb] - 
       576*G[1, 1, 1, 2, 1, zb] + 1984*G[1, 1, 2, 1, 0, zb] - 
       (8384*G[1, 1, 2, 1, 1, zb])/3 + 1984*G[1, 1, 2, 2, 1, zb] - 
       (6784*G[1, 2, 1, 0, 0, zb])/3 + (6784*G[1, 2, 1, 0, 1, zb])/3 + 
       (15680*G[1, 2, 1, 1, 0, zb])/3 - 4704*G[1, 2, 1, 1, 1, zb] + 
       1920*G[1, 2, 1, 2, 1, zb] - (11008*G[1, 2, 2, 1, 0, zb])/3 + 
       4448*G[1, 2, 2, 1, 1, zb] - (7360*G[1, 2, 2, 2, 1, zb])/3 + 
       768*G[2, 1, 0, 0, 0, zb] - (2624*G[2, 1, 0, 0, 1, zb])/3 - 
       (2816*G[2, 1, 0, 1, 0, zb])/3 + 960*G[2, 1, 0, 1, 1, zb] - 
       (8960*G[2, 1, 1, 0, 0, zb])/3 + 2464*G[2, 1, 1, 0, 1, zb] + 
       4416*G[2, 1, 1, 1, 0, zb] - (8960*G[2, 1, 1, 1, 1, zb])/3 + 
       2176*G[2, 1, 1, 2, 1, zb] - 3328*G[2, 1, 2, 1, 0, zb] + 
       (12608*G[2, 1, 2, 1, 1, zb])/3 - 2176*G[2, 1, 2, 2, 1, zb] + 
       (8960*G[2, 2, 1, 0, 0, zb])/3 - (10240*G[2, 2, 1, 0, 1, zb])/3 - 
       (19072*G[2, 2, 1, 1, 0, zb])/3 + 6656*G[2, 2, 1, 1, 1, zb] - 
       2112*G[2, 2, 1, 2, 1, zb] + 3584*G[2, 2, 2, 1, 0, zb] - 
       4192*G[2, 2, 2, 1, 1, zb] + 2112*G[2, 2, 2, 2, 1, zb] + 
       (3700/27 - (88*Pi^2)/3)*plusD[3, zb] - (220*plusD[4, zb])/9 + 
       8*plusD[5, zb] + G[1, zb]*(6289871/243 - (74909*Pi^2)/81 + 
         (8*Pi^4)/135 - (32584*Zeta[3])/9) + G[0, 0, zb]*
        (160544/81 - (13048*Pi^2)/27 - 1952*Zeta[3]) + 
       plusD[1, zb]*(40718/81 - 142*Pi^2 + (454*Pi^4)/45 - (5192*Zeta[3])/9) + 
       G[0, x]*((32*Pi^4)/5 - 316*Zeta[3]) + (((112*I)/3)*G[0, -1, -1, x] - 
         ((56*I)/3)*G[0, -1, 0, x] - ((140*I)/3)*G[0, 0, -1, x] + 
         ((70*I)/3)*G[0, 0, 0, x] + (28*I)*G[0, r3, -1, x] - 
         (14*I)*G[0, r3, 0, x] + (28*I)*G[0, r4, -1, x] - 
         (14*I)*G[0, r4, 0, x] + zb^2*(((-16*I)/3)*G[0, -1, -1, x] + 
           ((8*I)/3)*G[0, -1, 0, x] + ((20*I)/3)*G[0, 0, -1, x] - 
           ((10*I)/3)*G[0, 0, 0, x] - (4*I)*G[0, r3, -1, x] + 
           (2*I)*G[0, r3, 0, x] - (4*I)*G[0, r4, -1, x] + 
           (2*I)*G[0, r4, 0, x] + (4*I)*Zeta[3]) + 
         zb*(((-64*I)/3)*G[0, -1, -1, x] + ((32*I)/3)*G[0, -1, 0, x] + 
           ((80*I)/3)*G[0, 0, -1, x] - ((40*I)/3)*G[0, 0, 0, x] - 
           (16*I)*G[0, r3, -1, x] + (8*I)*G[0, r3, 0, x] - 
           (16*I)*G[0, r4, -1, x] + (8*I)*G[0, r4, 0, x] + (16*I)*Zeta[3]) + 
         (((-128*I)/3)*G[0, -1, -1, x] + ((64*I)/3)*G[0, -1, 0, x] + 
           ((160*I)/3)*G[0, 0, -1, x] - ((80*I)/3)*G[0, 0, 0, x] - 
           (32*I)*G[0, r3, -1, x] + (16*I)*G[0, r3, 0, x] - 
           (32*I)*G[0, r4, -1, x] + (16*I)*G[0, r4, 0, x] + (32*I)*Zeta[3])/
          (3 + zb) - (28*I)*Zeta[3])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - 
       (89800*Zeta[3])/27 + (3128*Pi^2*Zeta[3])/9 - 768*G[-1, 0, x]*Zeta[3] + 
       384*G[0, 0, x]*Zeta[3] + G[1, 0, zb]*(447884/81 + (1826*Pi^2)/3 + 
         (736*Zeta[3])/3) + plusD[2, zb]*(-8408/27 + (154*Pi^2)/3 + 
         488*Zeta[3]) + G[1, 1, zb]*(-4991374/405 - (21265*Pi^2)/27 + 
         704*Zeta[3]) + G[2, 1, zb]*(-1708376/405 + (3292*Pi^2)/9 + 
         (2432*Zeta[3])/3) + G[0, 1, zb]*(-53014/27 + (14038*Pi^2)/27 + 
         (6176*Zeta[3])/3) + G[0, zb]*(-539842/81 + (46810*Pi^2)/81 - 
         (908*Pi^4)/45 + (23344*Zeta[3])/9) + ((80*Pi^2*G[1, 0, 0, zb])/9 - 
         (112*Pi^2*G[1, 0, 1, zb])/9 + (-1072/9 + (80*Pi^2)/9)*G[1, 1, 0, zb] + 
         (536/3 - (100*Pi^2)/3)*G[1, 1, 1, zb] + (-2144/9 + (472*Pi^2)/9)*
          G[1, 2, 1, zb] + (2144/9 - (112*Pi^2)/3)*G[2, 1, 0, zb] + 
         (-4288/9 + (868*Pi^2)/9)*G[2, 1, 1, zb] + (2144/9 - (680*Pi^2)/9)*
          G[2, 2, 1, zb] - (88*G[1, 0, 0, 1, zb])/9 + (88*G[1, 0, 1, 0, zb])/
          9 - (704*G[1, 0, 1, 1, zb])/9 + (176*G[1, 1, 0, 0, zb])/3 - 
         44*G[1, 1, 0, 1, zb] - (968*G[1, 1, 1, 0, zb])/9 + 
         (968*G[1, 1, 1, 1, zb])/9 - (968*G[1, 1, 2, 1, zb])/9 + 
         (1144*G[1, 2, 1, 0, zb])/9 - 264*G[1, 2, 1, 1, zb] + 
         (1144*G[1, 2, 2, 1, zb])/9 - (352*G[2, 1, 0, 0, zb])/3 + 
         (352*G[2, 1, 0, 1, zb])/3 + (704*G[2, 1, 1, 0, zb])/3 - 
         (2728*G[2, 1, 1, 1, zb])/9 + (1232*G[2, 1, 2, 1, zb])/9 - 
         (352*G[2, 2, 1, 0, zb])/3 + (2288*G[2, 2, 1, 1, zb])/9 - 
         (1408*G[2, 2, 2, 1, zb])/9 + 16*G[1, 0, 0, 0, 1, zb] + 
         (368*G[1, 0, 0, 1, 1, zb])/3 + 16*G[1, 0, 1, 0, 1, zb] + 
         (320*G[1, 0, 1, 1, 0, zb])/3 - (320*G[1, 0, 1, 1, 1, zb])/3 - 
         96*G[1, 1, 0, 0, 0, zb] + (304*G[1, 1, 0, 0, 1, zb])/3 + 
         (352*G[1, 1, 0, 1, 0, zb])/3 - (640*G[1, 1, 0, 1, 1, zb])/3 + 
         (976*G[1, 1, 1, 0, 0, zb])/3 - (688*G[1, 1, 1, 0, 1, zb])/3 - 
         400*G[1, 1, 1, 1, 0, zb] + 176*G[1, 1, 1, 1, 1, zb] - 
         (608*G[1, 1, 1, 2, 1, zb])/3 + 480*G[1, 1, 2, 1, 0, zb] - 
         696*G[1, 1, 2, 1, 1, zb] + 496*G[1, 1, 2, 2, 1, zb] - 
         512*G[1, 2, 1, 0, 0, zb] + (1472*G[1, 2, 1, 0, 1, zb])/3 + 
         (3616*G[1, 2, 1, 1, 0, zb])/3 - (3256*G[1, 2, 1, 1, 1, zb])/3 + 
         (1264*G[1, 2, 1, 2, 1, zb])/3 - 832*G[1, 2, 2, 1, 0, zb] + 
         (3152*G[1, 2, 2, 1, 1, zb])/3 - 544*G[1, 2, 2, 2, 1, zb] + 
         192*G[2, 1, 0, 0, 0, zb] - (656*G[2, 1, 0, 0, 1, zb])/3 - 
         (704*G[2, 1, 0, 1, 0, zb])/3 + 240*G[2, 1, 0, 1, 1, zb] - 
         (2240*G[2, 1, 1, 0, 0, zb])/3 + 616*G[2, 1, 1, 0, 1, zb] + 
         1104*G[2, 1, 1, 1, 0, zb] - (2240*G[2, 1, 1, 1, 1, zb])/3 + 
         544*G[2, 1, 1, 2, 1, zb] - 832*G[2, 1, 2, 1, 0, zb] + 
         (3152*G[2, 1, 2, 1, 1, zb])/3 - 544*G[2, 1, 2, 2, 1, zb] + 
         (2240*G[2, 2, 1, 0, 0, zb])/3 - (2560*G[2, 2, 1, 0, 1, zb])/3 - 
         (4768*G[2, 2, 1, 1, 0, zb])/3 + 1664*G[2, 2, 1, 1, 1, zb] - 
         528*G[2, 2, 1, 2, 1, zb] + 896*G[2, 2, 2, 1, 0, zb] - 
         1048*G[2, 2, 2, 1, 1, zb] + 528*G[2, 2, 2, 2, 1, zb] + 
         G[1, 1, zb]*(6356/81 - (440*Pi^2)/27 - 80*Zeta[3]) + 
         G[1, 0, zb]*((88*Pi^2)/27 - (128*Zeta[3])/3) + 
         G[1, zb]*(-2 - (268*Pi^2)/81 - (88*Pi^4)/135 - (352*Zeta[3])/9) + 
         G[2, 1, zb]*(-12712/81 + (616*Pi^2)/27 + (608*Zeta[3])/3))/(-2 + zb) + 
       ((11*Pi^4)/5 - (4*Pi^2*G[0, 0, -1, zb])/3 + (-7400/9 + 188*Pi^2)*
          G[0, 0, 1, zb] + (-2824/3 + (584*Pi^2)/3)*G[0, 1, 0, zb] + 
         (25952/27 - (1732*Pi^2)/9)*G[0, 1, 1, zb] + (-2824/3 + (584*Pi^2)/3)*
          G[1, 0, 0, zb] + (584 - (1496*Pi^2)/9)*G[1, 0, 1, zb] + 
         (25952/27 - (1720*Pi^2)/9)*G[1, 1, 0, zb] + (-2576/9 + (388*Pi^2)/3)*
          G[1, 1, 1, zb] + (-1072/27 - (32*Pi^2)/9)*G[1, 2, 1, zb] - 
         176*G[0, 0, -1, -1, x] + 88*G[0, 0, -1, 0, x] + 
         220*G[0, 0, 0, -1, x] - 110*G[0, 0, 0, 0, x] + 
         (4928*G[0, 0, 0, 1, zb])/9 + (5632*G[0, 0, 1, 0, zb])/9 - 
         (4048*G[0, 0, 1, 1, zb])/9 - 132*G[0, 0, r3, -1, x] + 
         66*G[0, 0, r3, 0, x] - 132*G[0, 0, r4, -1, x] + 66*G[0, 0, r4, 0, x] + 
         616*G[0, 1, 0, 0, zb] - (5192*G[0, 1, 0, 1, zb])/9 - 
         (5896*G[0, 1, 1, 0, zb])/9 + (6160*G[0, 1, 1, 1, zb])/9 + 
         (352*G[0, 1, 2, 1, zb])/9 + (5632*G[1, 0, 0, 0, zb])/9 - 
         (4928*G[1, 0, 0, 1, zb])/9 - (4532*G[1, 0, 1, 0, zb])/9 + 
         (2816*G[1, 0, 1, 1, zb])/9 - (6160*G[1, 1, 0, 0, zb])/9 + 
         374*G[1, 1, 0, 1, zb] + (5368*G[1, 1, 1, 0, zb])/9 - 
         (440*G[1, 1, 1, 1, zb])/9 - (968*G[1, 1, 2, 1, zb])/9 + 
         (176*G[1, 2, 1, 0, zb])/3 - (880*G[1, 2, 1, 1, zb])/9 + 
         (176*G[1, 2, 2, 1, zb])/3 + 16*G[0, 0, -1, 0, 1, zb] - 
         1008*G[0, 0, 0, 0, 1, zb] - 1056*G[0, 0, 0, 1, 0, zb] + 
         992*G[0, 0, 0, 1, 1, zb] - 1120*G[0, 0, 1, 0, 0, zb] + 
         1112*G[0, 0, 1, 0, 1, zb] + 1184*G[0, 0, 1, 1, 0, zb] - 
         1008*G[0, 0, 1, 1, 1, zb] - 32*G[0, 0, 1, 2, 1, zb] - 
         1152*G[0, 1, 0, 0, 0, zb] + 1128*G[0, 1, 0, 0, 1, zb] + 
         1152*G[0, 1, 0, 1, 0, zb] - (2840*G[0, 1, 0, 1, 1, zb])/3 + 
         1280*G[0, 1, 1, 0, 0, zb] - (3080*G[0, 1, 1, 0, 1, zb])/3 - 
         (3248*G[0, 1, 1, 1, 0, zb])/3 + (1120*G[0, 1, 1, 1, 1, zb])/3 - 
         (128*G[0, 1, 1, 2, 1, zb])/3 + (64*G[0, 1, 2, 1, 0, zb])/3 - 
         (304*G[0, 1, 2, 1, 1, zb])/3 - (32*G[0, 1, 2, 2, 1, zb])/3 - 
         1152*G[1, 0, 0, 0, 0, zb] + 1160*G[1, 0, 0, 0, 1, zb] + 
         1184*G[1, 0, 0, 1, 0, zb] - (2936*G[1, 0, 0, 1, 1, zb])/3 + 
         1216*G[1, 0, 1, 0, 0, zb] - 1088*G[1, 0, 1, 0, 1, zb] - 
         (3152*G[1, 0, 1, 1, 0, zb])/3 + (2432*G[1, 0, 1, 1, 1, zb])/3 - 
         32*G[1, 0, 1, 2, 1, zb] + 1280*G[1, 1, 0, 0, 0, zb] - 
         (3224*G[1, 1, 0, 0, 1, zb])/3 - (3152*G[1, 1, 0, 1, 0, zb])/3 + 
         632*G[1, 1, 0, 1, 1, zb] - (3376*G[1, 1, 1, 0, 0, zb])/3 + 
         (2608*G[1, 1, 1, 0, 1, zb])/3 + 400*G[1, 1, 1, 1, 0, zb] - 
         240*G[1, 1, 1, 1, 1, zb] + (416*G[1, 1, 1, 2, 1, zb])/3 - 
         160*G[1, 1, 2, 1, 0, zb] + 176*G[1, 1, 2, 1, 1, zb] - 
         128*G[1, 1, 2, 2, 1, zb] + (320*G[1, 2, 1, 0, 0, zb])/3 - 
         (448*G[1, 2, 1, 0, 1, zb])/3 - (608*G[1, 2, 1, 1, 0, zb])/3 + 
         (544*G[1, 2, 1, 1, 1, zb])/3 - (352*G[1, 2, 1, 2, 1, zb])/3 + 
         (512*G[1, 2, 2, 1, 0, zb])/3 - (368*G[1, 2, 2, 1, 1, zb])/3 + 
         (416*G[1, 2, 2, 2, 1, zb])/3 + G[1, 0, zb]*(54256/81 - (946*Pi^2)/9 - 
           (3088*Zeta[3])/3) + G[0, 1, zb]*(53500/81 - (2684*Pi^2)/27 - 
           (3088*Zeta[3])/3) + 132*G[0, x]*Zeta[3] + 
         G[1, zb]*(-41726/81 + 142*Pi^2 - (284*Pi^4)/27 + (4400*Zeta[3])/9) + 
         G[1, 1, zb]*(-37844/81 + (2695*Pi^2)/27 + (2560*Zeta[3])/3))/zb + 
       delta[zb]*(5211949/13122 - (343129*Pi^2)/4374 + (5069*Pi^4)/1215 + 
         (47*Pi^6)/51030 - (187948*Zeta[3])/243 + (2552*Pi^2*Zeta[3])/27 + 
         (5008*Zeta[3]^2)/9 - (3080*Zeta[5])/9) + 
       (-12484469/2430 - (821*Pi^2)/3 + (3146*Pi^4)/135 + 
         (4*Pi^2*G[0, 0, -1, zb])/3 + (-22232/9 + 176*Pi^2)*G[0, 0, 0, zb] + 
         (66316/27 - 188*Pi^2)*G[0, 0, 1, zb] + (70828/27 - (584*Pi^2)/3)*
          G[0, 1, 0, zb] + (-40592/27 + (1732*Pi^2)/9)*G[0, 1, 1, zb] + 
         (49048/27 - (1832*Pi^2)/9)*G[1, 0, 0, zb] + (-39400/27 + (536*Pi^2)/3)*
          G[1, 0, 1, zb] + (-17600/9 + (1640*Pi^2)/9)*G[1, 1, 0, zb] + 
         (3664/9 - 96*Pi^2)*G[1, 1, 1, zb] + (15544/27 - (440*Pi^2)/9)*
          G[1, 2, 1, zb] + (2368/27 + (112*Pi^2)/3)*G[2, 1, 0, zb] + 
         (8024/27 - (868*Pi^2)/9)*G[2, 1, 1, zb] + (-2992/27 + (680*Pi^2)/9)*
          G[2, 2, 1, zb] + (5984*G[0, 0, 0, 0, zb])/3 - 
         (6116*G[0, 0, 0, 1, zb])/3 - (19052*G[0, 0, 1, 0, zb])/9 + 
         (14168*G[0, 0, 1, 1, zb])/9 - (20416*G[0, 1, 0, 0, zb])/9 + 
         (18920*G[0, 1, 0, 1, zb])/9 + (20548*G[0, 1, 1, 0, zb])/9 - 
         (18832*G[0, 1, 1, 1, zb])/9 - (1232*G[0, 1, 2, 1, zb])/9 - 
         (16720*G[1, 0, 0, 0, zb])/9 + (5104*G[1, 0, 0, 1, zb])/3 + 
         (14608*G[1, 0, 1, 0, zb])/9 - 704*G[1, 0, 1, 1, zb] + 
         1408*G[1, 1, 0, 0, zb] - (2992*G[1, 1, 0, 1, zb])/3 - 
         880*G[1, 1, 1, 0, zb] - (704*G[1, 1, 1, 1, zb])/3 + 
         (880*G[1, 1, 2, 1, zb])/3 - 352*G[1, 2, 1, 0, zb] + 
         (6512*G[1, 2, 1, 1, zb])/9 - (704*G[1, 2, 2, 1, zb])/3 + 
         880*G[2, 1, 0, 0, zb] - 880*G[2, 1, 0, 1, zb] - 
         (16016*G[2, 1, 1, 0, zb])/9 + (20680*G[2, 1, 1, 1, zb])/9 - 
         (3608*G[2, 1, 2, 1, zb])/9 + (5104*G[2, 2, 1, 0, zb])/9 - 
         (9812*G[2, 2, 1, 1, zb])/9 + (3080*G[2, 2, 2, 1, zb])/9 - 
         16*G[0, 0, -1, 0, 1, zb] - 960*G[0, 0, 0, 0, 0, zb] + 
         1008*G[0, 0, 0, 0, 1, zb] + 1056*G[0, 0, 0, 1, 0, zb] - 
         992*G[0, 0, 0, 1, 1, zb] + 1120*G[0, 0, 1, 0, 0, zb] - 
         1112*G[0, 0, 1, 0, 1, zb] - 1184*G[0, 0, 1, 1, 0, zb] + 
         1008*G[0, 0, 1, 1, 1, zb] + 32*G[0, 0, 1, 2, 1, zb] + 
         1152*G[0, 1, 0, 0, 0, zb] - 1128*G[0, 1, 0, 0, 1, zb] - 
         1152*G[0, 1, 0, 1, 0, zb] + (2840*G[0, 1, 0, 1, 1, zb])/3 - 
         1280*G[0, 1, 1, 0, 0, zb] + (3080*G[0, 1, 1, 0, 1, zb])/3 + 
         (3248*G[0, 1, 1, 1, 0, zb])/3 - (1120*G[0, 1, 1, 1, 1, zb])/3 + 
         (128*G[0, 1, 1, 2, 1, zb])/3 - (64*G[0, 1, 2, 1, 0, zb])/3 + 
         (304*G[0, 1, 2, 1, 1, zb])/3 + (32*G[0, 1, 2, 2, 1, zb])/3 + 
         1152*G[1, 0, 0, 0, 0, zb] - 1176*G[1, 0, 0, 0, 1, zb] - 
         1184*G[1, 0, 0, 1, 0, zb] + 856*G[1, 0, 0, 1, 1, zb] - 
         1216*G[1, 0, 1, 0, 0, zb] + 1072*G[1, 0, 1, 0, 1, zb] + 
         944*G[1, 0, 1, 1, 0, zb] - 704*G[1, 0, 1, 1, 1, zb] + 
         32*G[1, 0, 1, 2, 1, zb] - 1184*G[1, 1, 0, 0, 0, zb] + 
         (2920*G[1, 1, 0, 0, 1, zb])/3 + (2800*G[1, 1, 0, 1, 0, zb])/3 - 
         (1256*G[1, 1, 0, 1, 1, zb])/3 + 800*G[1, 1, 1, 0, 0, zb] - 
         640*G[1, 1, 1, 0, 1, zb] + 64*G[1, 1, 1, 1, 1, zb] + 
         64*G[1, 1, 1, 2, 1, zb] - 320*G[1, 1, 2, 1, 0, zb] + 
         520*G[1, 1, 2, 1, 1, zb] - 368*G[1, 1, 2, 2, 1, zb] + 
         (1216*G[1, 2, 1, 0, 0, zb])/3 - (1024*G[1, 2, 1, 0, 1, zb])/3 - 
         (3008*G[1, 2, 1, 1, 0, zb])/3 + 904*G[1, 2, 1, 1, 1, zb] - 
         304*G[1, 2, 1, 2, 1, zb] + (1984*G[1, 2, 2, 1, 0, zb])/3 - 
         928*G[1, 2, 2, 1, 1, zb] + (1216*G[1, 2, 2, 2, 1, zb])/3 - 
         192*G[2, 1, 0, 0, 0, zb] + (656*G[2, 1, 0, 0, 1, zb])/3 + 
         (704*G[2, 1, 0, 1, 0, zb])/3 - 240*G[2, 1, 0, 1, 1, zb] + 
         (2240*G[2, 1, 1, 0, 0, zb])/3 - 616*G[2, 1, 1, 0, 1, zb] - 
         1104*G[2, 1, 1, 1, 0, zb] + (2240*G[2, 1, 1, 1, 1, zb])/3 - 
         544*G[2, 1, 1, 2, 1, zb] + 832*G[2, 1, 2, 1, 0, zb] - 
         (3152*G[2, 1, 2, 1, 1, zb])/3 + 544*G[2, 1, 2, 2, 1, zb] - 
         (2240*G[2, 2, 1, 0, 0, zb])/3 + (2560*G[2, 2, 1, 0, 1, zb])/3 + 
         (4768*G[2, 2, 1, 1, 0, zb])/3 - 1664*G[2, 2, 1, 1, 1, zb] + 
         528*G[2, 2, 1, 2, 1, zb] - 896*G[2, 2, 2, 1, 0, zb] + 
         1048*G[2, 2, 2, 1, 1, zb] - 528*G[2, 2, 2, 2, 1, zb] + 
         G[1, zb]*(434194/405 - (27472*Pi^2)/81 + (1508*Pi^4)/135 - 
           (12760*Zeta[3])/9) + G[0, 0, zb]*(110624/81 - (10252*Pi^2)/27 - 
           976*Zeta[3]) + G[1, 1, zb]*(4052/3 - (704*Pi^2)/3 - 
           (2320*Zeta[3])/3) + G[2, 1, zb]*(94168/81 - (3212*Pi^2)/27 - 
           (608*Zeta[3])/3) - (61988*Zeta[3])/27 + (1564*Pi^2*Zeta[3])/9 + 
         G[0, 1, zb]*(-106394/81 + (11330*Pi^2)/27 + (3088*Zeta[3])/3) + 
         G[1, 0, zb]*(-255380/81 + (2860*Pi^2)/9 + 1072*Zeta[3]) + 
         G[0, zb]*(-499760/81 + (35224*Pi^2)/81 - (454*Pi^4)/45 + 
           (17864*Zeta[3])/9) - 192*Zeta[5])/(-1 + zb) + 
       zb^2*(-5900842/1215 - (36923*Pi^2)/135 + (9064*Pi^4)/405 + 
         (4*Pi^2*G[0, 0, -1, zb])/3 + (-22232/9 + 176*Pi^2)*G[0, 0, 0, zb] + 
         (66316/27 - 188*Pi^2)*G[0, 0, 1, zb] + (70828/27 - (584*Pi^2)/3)*
          G[0, 1, 0, zb] + (-40592/27 + (1732*Pi^2)/9)*G[0, 1, 1, zb] + 
         (107440/27 - (1672*Pi^2)/9)*G[1, 0, 0, zb] + 
         (-103576/27 + (1384*Pi^2)/9)*G[1, 0, 1, zb] + (-169604/27 + 200*Pi^2)*
          G[1, 1, 0, zb] + (238988/27 - (488*Pi^2)/3)*G[1, 1, 1, zb] + 
         (11272/27 + 56*Pi^2)*G[1, 2, 1, zb] + (-2368/27 - (112*Pi^2)/3)*
          G[2, 1, 0, zb] + (-8024/27 + (868*Pi^2)/9)*G[2, 1, 1, zb] + 
         (2992/27 - (680*Pi^2)/9)*G[2, 2, 1, zb] + (5984*G[0, 0, 0, 0, zb])/3 - 
         (18436*G[0, 0, 0, 1, zb])/9 - (6424*G[0, 0, 1, 0, zb])/3 + 
         (14344*G[0, 0, 1, 1, zb])/9 - (20372*G[0, 1, 0, 0, zb])/9 + 
         2112*G[0, 1, 0, 1, zb] + (20768*G[0, 1, 1, 0, zb])/9 - 
         (19096*G[0, 1, 1, 1, zb])/9 - (352*G[0, 1, 2, 1, zb])/3 - 
         (26224*G[1, 0, 0, 0, zb])/9 + (8668*G[1, 0, 0, 1, zb])/3 + 
         (25784*G[1, 0, 1, 0, zb])/9 - (22264*G[1, 0, 1, 1, zb])/9 + 
         (12892*G[1, 1, 0, 0, zb])/3 - (29216*G[1, 1, 0, 1, zb])/9 - 
         (42416*G[1, 1, 1, 0, zb])/9 + (18304*G[1, 1, 1, 1, zb])/9 - 
         (3520*G[1, 1, 2, 1, zb])/3 + (11264*G[1, 2, 1, 0, zb])/9 - 
         (18568*G[1, 2, 1, 1, zb])/9 + (6512*G[1, 2, 2, 1, zb])/9 - 
         880*G[2, 1, 0, 0, zb] + 880*G[2, 1, 0, 1, zb] + 
         (16016*G[2, 1, 1, 0, zb])/9 - (20680*G[2, 1, 1, 1, zb])/9 + 
         (1232*G[2, 1, 2, 1, zb])/3 - (5104*G[2, 2, 1, 0, zb])/9 + 
         (9944*G[2, 2, 1, 1, zb])/9 - 352*G[2, 2, 2, 1, zb] - 
         16*G[0, 0, -1, 0, 1, zb] - 960*G[0, 0, 0, 0, 0, zb] + 
         1008*G[0, 0, 0, 0, 1, zb] + 1056*G[0, 0, 0, 1, 0, zb] - 
         992*G[0, 0, 0, 1, 1, zb] + 1120*G[0, 0, 1, 0, 0, zb] - 
         1112*G[0, 0, 1, 0, 1, zb] - 1184*G[0, 0, 1, 1, 0, zb] + 
         1008*G[0, 0, 1, 1, 1, zb] + 32*G[0, 0, 1, 2, 1, zb] + 
         1152*G[0, 1, 0, 0, 0, zb] - 1128*G[0, 1, 0, 0, 1, zb] - 
         1152*G[0, 1, 0, 1, 0, zb] + (2840*G[0, 1, 0, 1, 1, zb])/3 - 
         1280*G[0, 1, 1, 0, 0, zb] + (3080*G[0, 1, 1, 0, 1, zb])/3 + 
         (3248*G[0, 1, 1, 1, 0, zb])/3 - (1120*G[0, 1, 1, 1, 1, zb])/3 + 
         (128*G[0, 1, 1, 2, 1, zb])/3 - (64*G[0, 1, 2, 1, 0, zb])/3 + 
         (304*G[0, 1, 2, 1, 1, zb])/3 + (32*G[0, 1, 2, 2, 1, zb])/3 + 
         1152*G[1, 0, 0, 0, 0, zb] - 1144*G[1, 0, 0, 0, 1, zb] - 
         1184*G[1, 0, 0, 1, 0, zb] + (3304*G[1, 0, 0, 1, 1, zb])/3 - 
         1216*G[1, 0, 1, 0, 0, zb] + 1104*G[1, 0, 1, 0, 1, zb] + 
         (3472*G[1, 0, 1, 1, 0, zb])/3 - (2752*G[1, 0, 1, 1, 1, zb])/3 + 
         32*G[1, 0, 1, 2, 1, zb] - 1376*G[1, 1, 0, 0, 0, zb] + 
         1176*G[1, 1, 0, 0, 1, zb] + 1168*G[1, 1, 0, 1, 0, zb] - 
         (2536*G[1, 1, 0, 1, 1, zb])/3 + (4352*G[1, 1, 1, 0, 0, zb])/3 - 
         (3296*G[1, 1, 1, 0, 1, zb])/3 - 800*G[1, 1, 1, 1, 0, zb] + 
         416*G[1, 1, 1, 1, 1, zb] - (1024*G[1, 1, 1, 2, 1, zb])/3 + 
         640*G[1, 1, 2, 1, 0, zb] - 872*G[1, 1, 2, 1, 1, zb] + 
         624*G[1, 1, 2, 2, 1, zb] - (1856*G[1, 2, 1, 0, 0, zb])/3 + 
         640*G[1, 2, 1, 0, 1, zb] + 1408*G[1, 2, 1, 1, 0, zb] - 
         (3800*G[1, 2, 1, 1, 1, zb])/3 + (1616*G[1, 2, 1, 2, 1, zb])/3 - 
         (3008*G[1, 2, 2, 1, 0, zb])/3 + (3520*G[1, 2, 2, 1, 1, zb])/3 - 
         (2048*G[1, 2, 2, 2, 1, zb])/3 + 192*G[2, 1, 0, 0, 0, zb] - 
         (656*G[2, 1, 0, 0, 1, zb])/3 - (704*G[2, 1, 0, 1, 0, zb])/3 + 
         240*G[2, 1, 0, 1, 1, zb] - (2240*G[2, 1, 1, 0, 0, zb])/3 + 
         616*G[2, 1, 1, 0, 1, zb] + 1104*G[2, 1, 1, 1, 0, zb] - 
         (2240*G[2, 1, 1, 1, 1, zb])/3 + 544*G[2, 1, 1, 2, 1, zb] - 
         832*G[2, 1, 2, 1, 0, zb] + (3152*G[2, 1, 2, 1, 1, zb])/3 - 
         544*G[2, 1, 2, 2, 1, zb] + (2240*G[2, 2, 1, 0, 0, zb])/3 - 
         (2560*G[2, 2, 1, 0, 1, zb])/3 - (4768*G[2, 2, 1, 1, 0, zb])/3 + 
         1664*G[2, 2, 1, 1, 1, zb] - 528*G[2, 2, 1, 2, 1, zb] + 
         896*G[2, 2, 2, 1, 0, zb] - 1048*G[2, 2, 2, 1, 1, zb] + 
         528*G[2, 2, 2, 2, 1, zb] + G[1, zb]*(16299838/1215 - (6112*Pi^2)/9 + 
           (148*Pi^4)/15 - (24200*Zeta[3])/9) + G[0, 0, zb]*
          (113432/81 - (10274*Pi^2)/27 - 976*Zeta[3]) + 
         G[1, 1, zb]*(-1924822/405 - (17116*Pi^2)/27 - (2800*Zeta[3])/3) - 
         (61988*Zeta[3])/27 + (1564*Pi^2*Zeta[3])/9 + 
         G[2, 1, zb]*(-465008/405 + (352*Pi^2)/3 + (608*Zeta[3])/3) + 
         G[1, 0, zb]*(48664/81 + (14014*Pi^2)/27 + (2960*Zeta[3])/3) + 
         G[0, 1, zb]*(-105170/81 + (3784*Pi^2)/9 + (3088*Zeta[3])/3) + 
         G[0, zb]*(-514778/81 + (35224*Pi^2)/81 - (454*Pi^4)/45 + 
           (18128*Zeta[3])/9) - 192*Zeta[5]) - 256*Zeta[5] + 
       zb*(36543011/7290 + (436987*Pi^2)/1215 - (3394*Pi^4)/135 + 
         (32*Pi^4*G[-1, x])/5 - (4*Pi^2*G[0, 0, -1, zb])/3 + 
         (24968/9 - 176*Pi^2)*G[0, 0, 0, zb] + (-73952/27 + 188*Pi^2)*
          G[0, 0, 1, zb] + (-81608/27 + (584*Pi^2)/3)*G[0, 1, 0, zb] + 
         (48608/27 - (1732*Pi^2)/9)*G[0, 1, 1, zb] + (-52700/9 + (104*Pi^2)/9)*
          G[1, 0, 0, zb] + (16822/3 + (488*Pi^2)/9)*G[1, 0, 1, zb] + 
         (267272/27 + (280*Pi^2)/3)*G[1, 1, 0, zb] + 
         (-409276/27 - (1552*Pi^2)/9)*G[1, 1, 1, zb] + 
         (-6752/27 - (1832*Pi^2)/9)*G[1, 2, 1, zb] + (2000/27 + 112*Pi^2)*
          G[2, 1, 0, zb] + (25216/27 - (868*Pi^2)/3)*G[2, 1, 1, zb] + 
         (-13040/27 + (680*Pi^2)/3)*G[2, 2, 1, zb] - (32*G[0, 0, -1, -1, x])/
          3 + (16*G[0, 0, -1, 0, x])/3 + (40*G[0, 0, 0, -1, x])/3 - 
         (20*G[0, 0, 0, 0, x])/3 - (6752*G[0, 0, 0, 0, zb])/3 + 
         (21532*G[0, 0, 0, 1, zb])/9 + (7328*G[0, 0, 1, 0, zb])/3 - 
         (5128*G[0, 0, 1, 1, zb])/3 - 8*G[0, 0, r3, -1, x] + 
         4*G[0, 0, r3, 0, x] - 8*G[0, 0, r4, -1, x] + 4*G[0, 0, r4, 0, x] + 
         (22964*G[0, 1, 0, 0, zb])/9 - (21056*G[0, 1, 0, 1, zb])/9 - 
         (23752*G[0, 1, 1, 0, zb])/9 + (20584*G[0, 1, 1, 1, zb])/9 + 
         192*G[0, 1, 2, 1, zb] + (32128*G[1, 0, 0, 0, zb])/9 - 
         (34196*G[1, 0, 0, 1, zb])/9 - (32512*G[1, 0, 1, 0, zb])/9 + 
         (33952*G[1, 0, 1, 1, zb])/9 - (58636*G[1, 1, 0, 0, zb])/9 + 
         (46052*G[1, 1, 0, 1, zb])/9 + (22216*G[1, 1, 1, 0, zb])/3 - 
         2840*G[1, 1, 1, 1, zb] + (25888*G[1, 1, 2, 1, zb])/9 - 
         (29440*G[1, 2, 1, 0, zb])/9 + 4984*G[1, 2, 1, 1, zb] - 
         (18128*G[1, 2, 2, 1, zb])/9 + 2928*G[2, 1, 0, 0, zb] - 
         3056*G[2, 1, 0, 1, zb] - (52384*G[2, 1, 1, 0, zb])/9 + 
         (21400*G[2, 1, 1, 1, zb])/3 - (13504*G[2, 1, 2, 1, zb])/9 + 
         (19664*G[2, 2, 1, 0, zb])/9 - (10400*G[2, 2, 1, 1, zb])/3 + 
         (4240*G[2, 2, 2, 1, zb])/3 - 512*G[-1, 0, 0, -1, -1, x] + 
         256*G[-1, 0, 0, -1, 0, x] + 640*G[-1, 0, 0, 0, -1, x] - 
         320*G[-1, 0, 0, 0, 0, x] - 384*G[-1, 0, 0, r3, -1, x] + 
         192*G[-1, 0, 0, r3, 0, x] - 384*G[-1, 0, 0, r4, -1, x] + 
         192*G[-1, 0, 0, r4, 0, x] + 16*G[0, 0, -1, 0, 1, zb] + 
         256*G[0, 0, 0, -1, -1, x] - 128*G[0, 0, 0, -1, 0, x] - 
         320*G[0, 0, 0, 0, -1, x] + 160*G[0, 0, 0, 0, 0, x] + 
         960*G[0, 0, 0, 0, 0, zb] - 1008*G[0, 0, 0, 0, 1, zb] - 
         1056*G[0, 0, 0, 1, 0, zb] + 992*G[0, 0, 0, 1, 1, zb] + 
         192*G[0, 0, 0, r3, -1, x] - 96*G[0, 0, 0, r3, 0, x] + 
         192*G[0, 0, 0, r4, -1, x] - 96*G[0, 0, 0, r4, 0, x] - 
         1120*G[0, 0, 1, 0, 0, zb] + 1112*G[0, 0, 1, 0, 1, zb] + 
         1184*G[0, 0, 1, 1, 0, zb] - 1008*G[0, 0, 1, 1, 1, zb] - 
         32*G[0, 0, 1, 2, 1, zb] - 1152*G[0, 1, 0, 0, 0, zb] + 
         1128*G[0, 1, 0, 0, 1, zb] + 1152*G[0, 1, 0, 1, 0, zb] - 
         (2840*G[0, 1, 0, 1, 1, zb])/3 + 1280*G[0, 1, 1, 0, 0, zb] - 
         (3080*G[0, 1, 1, 0, 1, zb])/3 - (3248*G[0, 1, 1, 1, 0, zb])/3 + 
         (1120*G[0, 1, 1, 1, 1, zb])/3 - (128*G[0, 1, 1, 2, 1, zb])/3 + 
         (64*G[0, 1, 2, 1, 0, zb])/3 - (304*G[0, 1, 2, 1, 1, zb])/3 - 
         (32*G[0, 1, 2, 2, 1, zb])/3 - 384*G[1, 0, 0, 0, 0, zb] + 
         280*G[1, 0, 0, 0, 1, zb] + 352*G[1, 0, 0, 1, 0, zb] - 
         664*G[1, 0, 0, 1, 1, zb] + 320*G[1, 0, 1, 0, 0, zb] - 
         304*G[1, 0, 1, 0, 1, zb] - 336*G[1, 0, 1, 1, 0, zb] + 
         (832*G[1, 0, 1, 1, 1, zb])/3 - (224*G[1, 0, 1, 2, 1, zb])/3 - 
         160*G[1, 1, 0, 0, 0, zb] + (920*G[1, 1, 0, 0, 1, zb])/3 + 
         (976*G[1, 1, 0, 1, 0, zb])/3 + (136*G[1, 1, 0, 1, 1, zb])/3 + 
         512*G[1, 1, 1, 0, 0, zb] - 544*G[1, 1, 1, 0, 1, zb] - 
         (3328*G[1, 1, 1, 1, 0, zb])/3 + 640*G[1, 1, 1, 1, 1, zb] + 
         1088*G[1, 1, 1, 2, 1, zb] - (5696*G[1, 1, 2, 1, 0, zb])/3 + 
         (9064*G[1, 1, 2, 1, 1, zb])/3 - (5296*G[1, 1, 2, 2, 1, zb])/3 + 
         (5696*G[1, 2, 1, 0, 0, zb])/3 - 1856*G[1, 2, 1, 0, 1, zb] - 
         (13216*G[1, 2, 1, 1, 0, zb])/3 + 4376*G[1, 2, 1, 1, 1, zb] - 
         1488*G[1, 2, 1, 2, 1, zb] + (8320*G[1, 2, 2, 1, 0, zb])/3 - 
         3712*G[1, 2, 2, 1, 1, zb] + (5440*G[1, 2, 2, 2, 1, zb])/3 - 
         576*G[2, 1, 0, 0, 0, zb] + 656*G[2, 1, 0, 0, 1, zb] + 
         704*G[2, 1, 0, 1, 0, zb] - 720*G[2, 1, 0, 1, 1, zb] + 
         2240*G[2, 1, 1, 0, 0, zb] - 1848*G[2, 1, 1, 0, 1, zb] - 
         3312*G[2, 1, 1, 1, 0, zb] + 2240*G[2, 1, 1, 1, 1, zb] - 
         1632*G[2, 1, 1, 2, 1, zb] + 2496*G[2, 1, 2, 1, 0, zb] - 
         3152*G[2, 1, 2, 1, 1, zb] + 1632*G[2, 1, 2, 2, 1, zb] - 
         2240*G[2, 2, 1, 0, 0, zb] + 2560*G[2, 2, 1, 0, 1, zb] + 
         4768*G[2, 2, 1, 1, 0, zb] - 4992*G[2, 2, 1, 1, 1, zb] + 
         1584*G[2, 2, 1, 2, 1, zb] - 2688*G[2, 2, 2, 1, 0, zb] + 
         3144*G[2, 2, 2, 1, 1, zb] - 1584*G[2, 2, 2, 2, 1, zb] + 
         G[0, zb]*(583954/81 - (40718*Pi^2)/81 + (454*Pi^4)/45 - 
           (22256*Zeta[3])/9) + G[0, 1, zb]*(1850 - (14132*Pi^2)/27 - 
           (3088*Zeta[3])/3) + G[2, 1, zb]*(505336/135 - (3128*Pi^2)/9 - 
           608*Zeta[3]) + G[1, 1, zb]*(4877842/405 + (25568*Pi^2)/27 - 
           (1456*Zeta[3])/3) + G[1, 0, zb]*(-412864/81 - (18706*Pi^2)/27 - 
           80*Zeta[3]) + (68384*Zeta[3])/27 - (1564*Pi^2*Zeta[3])/9 + 
         384*G[-1, 0, x]*Zeta[3] - 192*G[0, 0, x]*Zeta[3] + 
         G[0, x]*((-16*Pi^4)/5 + 8*Zeta[3]) + G[0, 0, zb]*
          (-137248/81 + (12410*Pi^2)/27 + 976*Zeta[3]) + 
         G[1, zb]*(-31495277/1215 + (77204*Pi^2)/81 + (28*Pi^4)/45 + 
           (11936*Zeta[3])/3) + 128*Zeta[5]) + plusD[0, zb]*
        (-297029/729 + (25996*Pi^2)/243 - (704*Pi^4)/135 + (27128*Zeta[3])/27 - 
         (1564*Pi^2*Zeta[3])/9 + 192*Zeta[5])))}

==> anc/matching-coefficient-zb.m <==
(*
Beam functions for N-jettiness at N3LO in perturbative QCD
D. Baranowski, A. Behring, K. Melnikov, L. Tancredi, C. Wever

This file contains the results for the matching coefficients of the N-jettiness
beam functions up to N3LO. The results in this file are written in terms of
iterated integrals with argument zb. The lower-order matching coefficients are
given up to higher order in the dimensional regularisation parameter ep
(NLO: ep^4, NNLO: ep^2, N3LO: ep^0). The file contains a list of replacement
rules for the results:
- MC[q[i],q[j]][zb,t,mu2]: matching coefficient for q_j -> q_i
- MC[q[i],qbar[j]][zb,t,mu2]: matching coefficient for \bar{q}_j -> q_i
- MC[q[i],g][zb,t,mu2]: matching coefficient for g -> q
- MC[g,q[i]][zb,t,mu2]: matching coefficient for q -> g
- MC[g,g][zb,t,mu2]: matching coefficient for g -> g
Applying the replacement rules once to the above expressions will yield an
expansion in the strong coupling up to N3LO with placeholders for the
expansion coefficients.
MC[i_,j_][zb_,t_,mu2_] :> Sum[MC[i,j,k][zb,t,mu2],{k,0,3}]
Applying the replacement rules twice replaces the placeholders for the
expansion coefficients by the actual results.

Notation:
as = gs^2/(4*Pi)^2 with gs being the strong coupling constant renormalised
     in the MSbar scheme
Nc - number of colours in QCD
nf - number of massless quark flavours
ep - dimensional regularisation parameter (d=4-2*ep)
zb = 1-z with z being the longitudinal momentum fraction (see Eq. (2.6))
t  - transverse virtuality (see Eq. (2.8))
mu2=mu^2 with mu being the renormalisation scale
delta[i,j] - Kronecker delta for flavour indices of quark-to-quark
     matching coefficients
delta[t] - delta distribution in t
delta[zb] - delta distribution in zb
plusD[k,zb] = [Log[zb]^k/zb]_+ (plus distribution in zb as defined
     in Eq. (2.84))
plusL[k,t/mu2] = 1/mu2*[Log[t/mu2]^k/(t/mu2)]_+ (plus distribution in t as
     defined in Eq. (2.84))
L[{a,b,...},zb] - iterated integrals L_{a,b,...}(zb) as defined in
     Eqs. (4.5) and (4.6)
*)

{MC[i_, j_][zb_, t_, mu2_] :> MC[i, j, 0][zb, t, mu2] + 
   MC[i, j, 1][zb, t, mu2] + MC[i, j, 2][zb, t, mu2] + MC[i, j, 3][zb, t, mu2], 
 MC[q[i_], q[j_], 0][zb_, t_, mu2_] :> delta[t]*delta[zb]*delta[i, j], 
 MC[q[i_], qbar[j_], 0][zb_, t_, mu2_] :> 0, MC[q[i_], g, 0][zb_, t_, mu2_] :> 
  0, MC[g, q[j_], 0][zb_, t_, mu2_] :> 0, MC[g, g, 0][zb_, t_, mu2_] :> 
  delta[t]*delta[zb], MC[q[i_], q[j_], 1][zb_, t_, mu2_] :> 
  delta[i, j]*((delta[t]*(-zb + (Pi^2*delta[zb])/6 + (2 - zb)*L[{0}, zb] + 
        (-2 + 2/zb + zb)*L[{1}, zb] - 2*plusD[1, zb]) + 
      (2 - zb - 2*plusD[0, zb])*plusL[0, t/mu2] - 2*delta[zb]*plusL[1, t/mu2] + 
      ep*((zb - (Pi^2*delta[zb])/6 + (-2 + zb)*L[{0}, zb] + 
          (2 - 2/zb - zb)*L[{1}, zb] + 2*plusD[1, zb])*plusL[0, t/mu2] + 
        (-2 + zb + 2*plusD[0, zb])*plusL[1, t/mu2] + 
        delta[zb]*plusL[2, t/mu2] + delta[t]*(Pi^2*(1/6 - zb/12) + 
          zb*L[{0}, zb] - zb*L[{1}, zb] + (-2 + zb)*L[{0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1}, zb] + (2 - 2/zb - zb)*L[{1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1}, zb] - (Pi^2*plusD[0, zb])/6 + 
          plusD[2, zb] + (2*delta[zb]*Zeta[3])/3)) + 
      ep^2*((-zb + (Pi^2*delta[zb])/6 + (2 - zb)*L[{0}, zb] + 
          (-2 + 2/zb + zb)*L[{1}, zb] - 2*plusD[1, zb])*plusL[1, t/mu2] + 
        (1 - zb/2 - plusD[0, zb])*plusL[2, t/mu2] - (delta[zb]*plusL[3, t/mu2])/
         3 + plusL[0, t/mu2]*(Pi^2*(-1/6 + zb/12) - zb*L[{0}, zb] + 
          zb*L[{1}, zb] + (2 - zb)*L[{0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 1}, zb] + (-2 + 2/zb + zb)*L[{1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1}, zb] + (Pi^2*plusD[0, zb])/6 - 
          plusD[2, zb] - (2*delta[zb]*Zeta[3])/3) + 
        delta[t]*((Pi^2*zb)/12 - (Pi^4*delta[zb])/720 + Pi^2*(-1/6 + zb/12)*
           L[{0}, zb] + Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1}, zb] - 
          zb*L[{0, 0}, zb] + zb*L[{0, 1}, zb] + zb*L[{1, 0}, zb] - 
          zb*L[{1, 1}, zb] + (2 - zb)*L[{0, 0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 0, 1}, zb] + (-2 + 2/zb + zb)*L[{0, 1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 0}, zb] + (2 - 2/zb - zb)*L[{1, 0, 1}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1, 0}, zb] + (-2 + 2/zb + zb)*
           L[{1, 1, 1}, zb] + (Pi^2*plusD[1, zb])/6 - plusD[3, zb]/3 + 
          (2/3 - zb/3)*Zeta[3] - (2*plusD[0, zb]*Zeta[3])/3)) + 
      ep^3*((zb/2 - (Pi^2*delta[zb])/12 + (-1 + zb/2)*L[{0}, zb] + 
          (1 - zb^(-1) - zb/2)*L[{1}, zb] + plusD[1, zb])*plusL[2, t/mu2] + 
        (-1/3 + zb/6 + plusD[0, zb]/3)*plusL[3, t/mu2] + 
        (delta[zb]*plusL[4, t/mu2])/12 + plusL[1, t/mu2]*(Pi^2*(1/6 - zb/12) + 
          zb*L[{0}, zb] - zb*L[{1}, zb] + (-2 + zb)*L[{0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1}, zb] + (2 - 2/zb - zb)*L[{1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1}, zb] - (Pi^2*plusD[0, zb])/6 + 
          plusD[2, zb] + (2*delta[zb]*Zeta[3])/3) + plusL[0, t/mu2]*
         (-1/12*(Pi^2*zb) + (Pi^4*delta[zb])/720 + Pi^2*(1/6 - zb/12)*
           L[{0}, zb] + Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1}, zb] + 
          zb*L[{0, 0}, zb] - zb*L[{0, 1}, zb] - zb*L[{1, 0}, zb] + 
          zb*L[{1, 1}, zb] + (-2 + zb)*L[{0, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 0, 1}, zb] + (2 - 2/zb - zb)*L[{0, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 1}, zb] - (Pi^2*plusD[1, zb])/6 + plusD[3, zb]/3 + 
          (-2/3 + zb/3)*Zeta[3] + (2*plusD[0, zb]*Zeta[3])/3) + 
        delta[t]*(Pi^4*(-1/720 + zb/1440) + Pi^2*(1/6 - zb/12)*L[{0, 0}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{0, 1}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 1}, zb] + zb*L[{0, 0, 0}, zb] - 
          zb*L[{0, 0, 1}, zb] - zb*L[{0, 1, 0}, zb] + zb*L[{0, 1, 1}, zb] - 
          zb*L[{1, 0, 0}, zb] + zb*L[{1, 0, 1}, zb] + zb*L[{1, 1, 0}, zb] - 
          zb*L[{1, 1, 1}, zb] + (-2 + zb)*L[{0, 0, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 0, 0, 1}, zb] + (2 - 2/zb - zb)*
           L[{0, 0, 1, 0}, zb] + (-2 + 2/zb + zb)*L[{0, 0, 1, 1}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 1, 0, 1}, zb] + (-2 + 2/zb + zb)*L[{0, 1, 1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 0, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 1, 1}, zb] + (-2 + 2/zb + zb)*L[{1, 1, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1, 0, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 1, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 1, 1, 1}, zb] + 
          (Pi^4*plusD[0, zb])/720 - (Pi^2*plusD[2, zb])/12 + plusD[4, zb]/12 + 
          (zb*Zeta[3])/3 + (2*plusD[1, zb]*Zeta[3])/3 + 
          L[{1}, zb]*((Pi^2*zb)/12 + (2/3 - 2/(3*zb) - zb/3)*Zeta[3]) + 
          L[{0}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + zb/3)*Zeta[3]) + 
          delta[zb]*(-1/18*(Pi^2*Zeta[3]) + (2*Zeta[5])/5))) + 
      ep^4*((-1/6*zb + (Pi^2*delta[zb])/36 + (1/3 - zb/6)*L[{0}, zb] + 
          (-1/3 + 1/(3*zb) + zb/6)*L[{1}, zb] - plusD[1, zb]/3)*
         plusL[3, t/mu2] + (1/12 - zb/24 - plusD[0, zb]/12)*plusL[4, t/mu2] - 
        (delta[zb]*plusL[5, t/mu2])/60 + plusL[2, t/mu2]*
         (Pi^2*(-1/12 + zb/24) - (zb*L[{0}, zb])/2 + (zb*L[{1}, zb])/2 + 
          (1 - zb/2)*L[{0, 0}, zb] + (-1 + zb^(-1) + zb/2)*L[{0, 1}, zb] + 
          (-1 + zb^(-1) + zb/2)*L[{1, 0}, zb] + (1 - zb^(-1) - zb/2)*
           L[{1, 1}, zb] + (Pi^2*plusD[0, zb])/12 - plusD[2, zb]/2 - 
          (delta[zb]*Zeta[3])/3) + plusL[1, t/mu2]*((Pi^2*zb)/12 - 
          (Pi^4*delta[zb])/720 + Pi^2*(-1/6 + zb/12)*L[{0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1}, zb] - zb*L[{0, 0}, zb] + 
          zb*L[{0, 1}, zb] + zb*L[{1, 0}, zb] - zb*L[{1, 1}, zb] + 
          (2 - zb)*L[{0, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{0, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{0, 1, 1}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{1, 0, 1}, zb] + (2 - 2/zb - zb)*L[{1, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 1}, zb] + (Pi^2*plusD[1, zb])/6 - 
          plusD[3, zb]/3 + (2/3 - zb/3)*Zeta[3] - (2*plusD[0, zb]*Zeta[3])/3) + 
        plusL[0, t/mu2]*(Pi^4*(1/720 - zb/1440) + Pi^2*(-1/6 + zb/12)*
           L[{0, 0}, zb] + Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{0, 1}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 0}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 1}, zb] - zb*L[{0, 0, 0}, zb] + 
          zb*L[{0, 0, 1}, zb] + zb*L[{0, 1, 0}, zb] - zb*L[{0, 1, 1}, zb] + 
          zb*L[{1, 0, 0}, zb] - zb*L[{1, 0, 1}, zb] - zb*L[{1, 1, 0}, zb] + 
          zb*L[{1, 1, 1}, zb] + (2 - zb)*L[{0, 0, 0, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 0, 0, 1}, zb] + (-2 + 2/zb + zb)*
           L[{0, 0, 1, 0}, zb] + (2 - 2/zb - zb)*L[{0, 0, 1, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 0, 0}, zb] + (2 - 2/zb - zb)*
           L[{0, 1, 0, 1}, zb] + (2 - 2/zb - zb)*L[{0, 1, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 1, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 0, 0}, zb] + (2 - 2/zb - zb)*L[{1, 0, 0, 1}, zb] + 
          (2 - 2/zb - zb)*L[{1, 0, 1, 0}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 1, 1}, zb] + (2 - 2/zb - zb)*L[{1, 1, 0, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 0, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 1, 1, 0}, zb] + (2 - 2/zb - zb)*L[{1, 1, 1, 1}, zb] - 
          (Pi^4*plusD[0, zb])/720 + (Pi^2*plusD[2, zb])/12 - plusD[4, zb]/12 - 
          (zb*Zeta[3])/3 - (2*plusD[1, zb]*Zeta[3])/3 + 
          L[{0}, zb]*((Pi^2*zb)/12 + (2/3 - zb/3)*Zeta[3]) + 
          L[{1}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + 2/(3*zb) + zb/3)*Zeta[3]) + 
          delta[zb]*((Pi^2*Zeta[3])/18 - (2*Zeta[5])/5)) + 
        delta[t]*(-1/1440*(Pi^4*zb) + Pi^2*(-1/6 + zb/12)*L[{0, 0, 0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{0, 0, 1}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{0, 1, 0}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{0, 1, 1}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 0, 0}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 0, 1}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 1, 0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 1, 1}, zb] - 
          zb*L[{0, 0, 0, 0}, zb] + zb*L[{0, 0, 0, 1}, zb] + 
          zb*L[{0, 0, 1, 0}, zb] - zb*L[{0, 0, 1, 1}, zb] + 
          zb*L[{0, 1, 0, 0}, zb] - zb*L[{0, 1, 0, 1}, zb] - 
          zb*L[{0, 1, 1, 0}, zb] + zb*L[{0, 1, 1, 1}, zb] + 
          zb*L[{1, 0, 0, 0}, zb] - zb*L[{1, 0, 0, 1}, zb] - 
          zb*L[{1, 0, 1, 0}, zb] + zb*L[{1, 0, 1, 1}, zb] - 
          zb*L[{1, 1, 0, 0}, zb] + zb*L[{1, 1, 0, 1}, zb] + 
          zb*L[{1, 1, 1, 0}, zb] - zb*L[{1, 1, 1, 1}, zb] + 
          (2 - zb)*L[{0, 0, 0, 0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 0, 0, 0, 1}, zb] + (-2 + 2/zb + zb)*L[{0, 0, 0, 1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 0, 0, 1, 1}, zb] + (-2 + 2/zb + zb)*
           L[{0, 0, 1, 0, 0}, zb] + (2 - 2/zb - zb)*L[{0, 0, 1, 0, 1}, zb] + 
          (2 - 2/zb - zb)*L[{0, 0, 1, 1, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 0, 1, 1, 1}, zb] + (-2 + 2/zb + zb)*L[{0, 1, 0, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 0, 0, 1}, zb] + (2 - 2/zb - zb)*
           L[{0, 1, 0, 1, 0}, zb] + (-2 + 2/zb + zb)*L[{0, 1, 0, 1, 1}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 1, 0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 1, 1, 0, 1}, zb] + (-2 + 2/zb + zb)*L[{0, 1, 1, 1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 1, 1, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 0, 0, 0}, zb] + (2 - 2/zb - zb)*L[{1, 0, 0, 0, 1}, zb] + 
          (2 - 2/zb - zb)*L[{1, 0, 0, 1, 0}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 0, 1, 1}, zb] + (2 - 2/zb - zb)*L[{1, 0, 1, 0, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 0, 1, 0, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 1, 1, 0}, zb] + (2 - 2/zb - zb)*L[{1, 0, 1, 1, 1}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1, 0, 0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{1, 1, 0, 0, 1}, zb] + (-2 + 2/zb + zb)*L[{1, 1, 0, 1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1, 0, 1, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 1, 1, 0, 0}, zb] + (2 - 2/zb - zb)*L[{1, 1, 1, 0, 1}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1, 1, 1, 0}, zb] + (-2 + 2/zb + zb)*
           L[{1, 1, 1, 1, 1}, zb] - (Pi^4*plusD[1, zb])/720 + 
          (Pi^2*plusD[3, zb])/36 - plusD[5, zb]/60 + Pi^2*(-1/18 + zb/36)*
           Zeta[3] - (plusD[2, zb]*Zeta[3])/3 + L[{0, 0}, zb]*
           ((Pi^2*zb)/12 + (2/3 - zb/3)*Zeta[3]) + L[{1, 1}, zb]*
           ((Pi^2*zb)/12 + (2/3 - 2/(3*zb) - zb/3)*Zeta[3]) + 
          L[{0, 1}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + 2/(3*zb) + zb/3)*Zeta[3]) + 
          L[{1, 0}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + 2/(3*zb) + zb/3)*Zeta[3]) + 
          L[{0}, zb]*(Pi^4*(1/720 - zb/1440) - (zb*Zeta[3])/3) + 
          L[{1}, zb]*(Pi^4*(-1/720 + 1/(720*zb) + zb/1440) + (zb*Zeta[3])/3) + 
          delta[zb]*(Pi^6/12096 - Zeta[3]^2/9) + plusD[0, zb]*
           ((Pi^2*Zeta[3])/18 - (2*Zeta[5])/5) + (2/5 - zb/5)*Zeta[5])))/Nc + 
    Nc*(delta[t]*(zb - (Pi^2*delta[zb])/6 + (-2 + zb)*L[{0}, zb] + 
        (2 - 2/zb - zb)*L[{1}, zb] + 2*plusD[1, zb]) + 
      (-2 + zb + 2*plusD[0, zb])*plusL[0, t/mu2] + 
      2*delta[zb]*plusL[1, t/mu2] + 
      ep*((-zb + (Pi^2*delta[zb])/6 + (2 - zb)*L[{0}, zb] + 
          (-2 + 2/zb + zb)*L[{1}, zb] - 2*plusD[1, zb])*plusL[0, t/mu2] + 
        (2 - zb - 2*plusD[0, zb])*plusL[1, t/mu2] - delta[zb]*plusL[2, t/mu2] + 
        delta[t]*(Pi^2*(-1/6 + zb/12) - zb*L[{0}, zb] + zb*L[{1}, zb] + 
          (2 - zb)*L[{0, 0}, zb] + (-2 + 2/zb + zb)*L[{0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 0}, zb] + (2 - 2/zb - zb)*L[{1, 1}, zb] + 
          (Pi^2*plusD[0, zb])/6 - plusD[2, zb] - (2*delta[zb]*Zeta[3])/3)) + 
      ep^2*((zb - (Pi^2*delta[zb])/6 + (-2 + zb)*L[{0}, zb] + 
          (2 - 2/zb - zb)*L[{1}, zb] + 2*plusD[1, zb])*plusL[1, t/mu2] + 
        (-1 + zb/2 + plusD[0, zb])*plusL[2, t/mu2] + 
        (delta[zb]*plusL[3, t/mu2])/3 + plusL[0, t/mu2]*(Pi^2*(1/6 - zb/12) + 
          zb*L[{0}, zb] - zb*L[{1}, zb] + (-2 + zb)*L[{0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1}, zb] + (2 - 2/zb - zb)*L[{1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1}, zb] - (Pi^2*plusD[0, zb])/6 + 
          plusD[2, zb] + (2*delta[zb]*Zeta[3])/3) + 
        delta[t]*(-1/12*(Pi^2*zb) + (Pi^4*delta[zb])/720 + 
          Pi^2*(1/6 - zb/12)*L[{0}, zb] + Pi^2*(-1/6 + 1/(6*zb) + zb/12)*
           L[{1}, zb] + zb*L[{0, 0}, zb] - zb*L[{0, 1}, zb] - 
          zb*L[{1, 0}, zb] + zb*L[{1, 1}, zb] + (-2 + zb)*L[{0, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 0, 1}, zb] + (2 - 2/zb - zb)*L[{0, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 1}, zb] - (Pi^2*plusD[1, zb])/6 + plusD[3, zb]/3 + 
          (-2/3 + zb/3)*Zeta[3] + (2*plusD[0, zb]*Zeta[3])/3)) + 
      ep^3*((-1/2*zb + (Pi^2*delta[zb])/12 + (1 - zb/2)*L[{0}, zb] + 
          (-1 + zb^(-1) + zb/2)*L[{1}, zb] - plusD[1, zb])*plusL[2, t/mu2] + 
        (1/3 - zb/6 - plusD[0, zb]/3)*plusL[3, t/mu2] - 
        (delta[zb]*plusL[4, t/mu2])/12 + plusL[1, t/mu2]*(Pi^2*(-1/6 + zb/12) - 
          zb*L[{0}, zb] + zb*L[{1}, zb] + (2 - zb)*L[{0, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1}, zb] + (-2 + 2/zb + zb)*L[{1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1}, zb] + (Pi^2*plusD[0, zb])/6 - 
          plusD[2, zb] - (2*delta[zb]*Zeta[3])/3) + plusL[0, t/mu2]*
         ((Pi^2*zb)/12 - (Pi^4*delta[zb])/720 + Pi^2*(-1/6 + zb/12)*
           L[{0}, zb] + Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1}, zb] - 
          zb*L[{0, 0}, zb] + zb*L[{0, 1}, zb] + zb*L[{1, 0}, zb] - 
          zb*L[{1, 1}, zb] + (2 - zb)*L[{0, 0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 0, 1}, zb] + (-2 + 2/zb + zb)*L[{0, 1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 0}, zb] + (2 - 2/zb - zb)*L[{1, 0, 1}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1, 0}, zb] + (-2 + 2/zb + zb)*
           L[{1, 1, 1}, zb] + (Pi^2*plusD[1, zb])/6 - plusD[3, zb]/3 + 
          (2/3 - zb/3)*Zeta[3] - (2*plusD[0, zb]*Zeta[3])/3) + 
        delta[t]*(Pi^4*(1/720 - zb/1440) + Pi^2*(-1/6 + zb/12)*L[{0, 0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{0, 1}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 0}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 1}, zb] - zb*L[{0, 0, 0}, zb] + 
          zb*L[{0, 0, 1}, zb] + zb*L[{0, 1, 0}, zb] - zb*L[{0, 1, 1}, zb] + 
          zb*L[{1, 0, 0}, zb] - zb*L[{1, 0, 1}, zb] - zb*L[{1, 1, 0}, zb] + 
          zb*L[{1, 1, 1}, zb] + (2 - zb)*L[{0, 0, 0, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 0, 0, 1}, zb] + (-2 + 2/zb + zb)*
           L[{0, 0, 1, 0}, zb] + (2 - 2/zb - zb)*L[{0, 0, 1, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 0, 0}, zb] + (2 - 2/zb - zb)*
           L[{0, 1, 0, 1}, zb] + (2 - 2/zb - zb)*L[{0, 1, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 1, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 0, 0}, zb] + (2 - 2/zb - zb)*L[{1, 0, 0, 1}, zb] + 
          (2 - 2/zb - zb)*L[{1, 0, 1, 0}, zb] + (-2 + 2/zb + zb)*
           L[{1, 0, 1, 1}, zb] + (2 - 2/zb - zb)*L[{1, 1, 0, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 0, 1}, zb] + (-2 + 2/zb + zb)*
           L[{1, 1, 1, 0}, zb] + (2 - 2/zb - zb)*L[{1, 1, 1, 1}, zb] - 
          (Pi^4*plusD[0, zb])/720 + (Pi^2*plusD[2, zb])/12 - plusD[4, zb]/12 - 
          (zb*Zeta[3])/3 - (2*plusD[1, zb]*Zeta[3])/3 + 
          L[{0}, zb]*((Pi^2*zb)/12 + (2/3 - zb/3)*Zeta[3]) + 
          L[{1}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + 2/(3*zb) + zb/3)*Zeta[3]) + 
          delta[zb]*((Pi^2*Zeta[3])/18 - (2*Zeta[5])/5))) + 
      ep^4*((zb/6 - (Pi^2*delta[zb])/36 + (-1/3 + zb/6)*L[{0}, zb] + 
          (1/3 - 1/(3*zb) - zb/6)*L[{1}, zb] + plusD[1, zb]/3)*
         plusL[3, t/mu2] + (-1/12 + zb/24 + plusD[0, zb]/12)*plusL[4, t/mu2] + 
        (delta[zb]*plusL[5, t/mu2])/60 + plusL[2, t/mu2]*(Pi^2*(1/12 - zb/24) + 
          (zb*L[{0}, zb])/2 - (zb*L[{1}, zb])/2 + (-1 + zb/2)*L[{0, 0}, zb] + 
          (1 - zb^(-1) - zb/2)*L[{0, 1}, zb] + (1 - zb^(-1) - zb/2)*
           L[{1, 0}, zb] + (-1 + zb^(-1) + zb/2)*L[{1, 1}, zb] - 
          (Pi^2*plusD[0, zb])/12 + plusD[2, zb]/2 + (delta[zb]*Zeta[3])/3) + 
        plusL[1, t/mu2]*(-1/12*(Pi^2*zb) + (Pi^4*delta[zb])/720 + 
          Pi^2*(1/6 - zb/12)*L[{0}, zb] + Pi^2*(-1/6 + 1/(6*zb) + zb/12)*
           L[{1}, zb] + zb*L[{0, 0}, zb] - zb*L[{0, 1}, zb] - 
          zb*L[{1, 0}, zb] + zb*L[{1, 1}, zb] + (-2 + zb)*L[{0, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 0, 1}, zb] + (2 - 2/zb - zb)*L[{0, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 1}, zb] - (Pi^2*plusD[1, zb])/6 + plusD[3, zb]/3 + 
          (-2/3 + zb/3)*Zeta[3] + (2*plusD[0, zb]*Zeta[3])/3) + 
        plusL[0, t/mu2]*(Pi^4*(-1/720 + zb/1440) + Pi^2*(1/6 - zb/12)*
           L[{0, 0}, zb] + Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{0, 1}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 1}, zb] + zb*L[{0, 0, 0}, zb] - 
          zb*L[{0, 0, 1}, zb] - zb*L[{0, 1, 0}, zb] + zb*L[{0, 1, 1}, zb] - 
          zb*L[{1, 0, 0}, zb] + zb*L[{1, 0, 1}, zb] + zb*L[{1, 1, 0}, zb] - 
          zb*L[{1, 1, 1}, zb] + (-2 + zb)*L[{0, 0, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 0, 0, 1}, zb] + (2 - 2/zb - zb)*
           L[{0, 0, 1, 0}, zb] + (-2 + 2/zb + zb)*L[{0, 0, 1, 1}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 0, 0}, zb] + (-2 + 2/zb + zb)*
           L[{0, 1, 0, 1}, zb] + (-2 + 2/zb + zb)*L[{0, 1, 1, 0}, zb] + 
          (2 - 2/zb - zb)*L[{0, 1, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 0, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 1, 1}, zb] + (-2 + 2/zb + zb)*L[{1, 1, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{1, 1, 0, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 1, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 1, 1, 1}, zb] + 
          (Pi^4*plusD[0, zb])/720 - (Pi^2*plusD[2, zb])/12 + plusD[4, zb]/12 + 
          (zb*Zeta[3])/3 + (2*plusD[1, zb]*Zeta[3])/3 + 
          L[{1}, zb]*((Pi^2*zb)/12 + (2/3 - 2/(3*zb) - zb/3)*Zeta[3]) + 
          L[{0}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + zb/3)*Zeta[3]) + 
          delta[zb]*(-1/18*(Pi^2*Zeta[3]) + (2*Zeta[5])/5)) + 
        delta[t]*((Pi^4*zb)/1440 + Pi^2*(1/6 - zb/12)*L[{0, 0, 0}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{0, 0, 1}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{0, 1, 0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{0, 1, 1}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 0, 0}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 0, 1}, zb] + 
          Pi^2*(1/6 - 1/(6*zb) - zb/12)*L[{1, 1, 0}, zb] + 
          Pi^2*(-1/6 + 1/(6*zb) + zb/12)*L[{1, 1, 1}, zb] + 
          zb*L[{0, 0, 0, 0}, zb] - zb*L[{0, 0, 0, 1}, zb] - 
          zb*L[{0, 0, 1, 0}, zb] + zb*L[{0, 0, 1, 1}, zb] - 
          zb*L[{0, 1, 0, 0}, zb] + zb*L[{0, 1, 0, 1}, zb] + 
          zb*L[{0, 1, 1, 0}, zb] - zb*L[{0, 1, 1, 1}, zb] - 
          zb*L[{1, 0, 0, 0}, zb] + zb*L[{1, 0, 0, 1}, zb] + 
          zb*L[{1, 0, 1, 0}, zb] - zb*L[{1, 0, 1, 1}, zb] + 
          zb*L[{1, 1, 0, 0}, zb] - zb*L[{1, 1, 0, 1}, zb] - 
          zb*L[{1, 1, 1, 0}, zb] + zb*L[{1, 1, 1, 1}, zb] + 
          (-2 + zb)*L[{0, 0, 0, 0, 0}, zb] + (2 - 2/zb - zb)*
           L[{0, 0, 0, 0, 1}, zb] + (2 - 2/zb - zb)*L[{0, 0, 0, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 0, 0, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{0, 0, 1, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{0, 0, 1, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 0, 1, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{0, 0, 1, 1, 1}, zb] + (2 - 2/zb - zb)*L[{0, 1, 0, 0, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 0, 0, 1}, zb] + (-2 + 2/zb + zb)*
           L[{0, 1, 0, 1, 0}, zb] + (2 - 2/zb - zb)*L[{0, 1, 0, 1, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 1, 0, 0}, zb] + (2 - 2/zb - zb)*
           L[{0, 1, 1, 0, 1}, zb] + (2 - 2/zb - zb)*L[{0, 1, 1, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{0, 1, 1, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 0, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 0, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 0, 0, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 0, 1, 1}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 1, 0, 0}, zb] + 
          (2 - 2/zb - zb)*L[{1, 0, 1, 0, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 0, 1, 1, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 0, 1, 1, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 0, 0, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 0, 0, 1}, zb] + (2 - 2/zb - zb)*L[{1, 1, 0, 1, 0}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 0, 1, 1}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 1, 0, 0}, zb] + (-2 + 2/zb + zb)*L[{1, 1, 1, 0, 1}, zb] + 
          (-2 + 2/zb + zb)*L[{1, 1, 1, 1, 0}, zb] + (2 - 2/zb - zb)*
           L[{1, 1, 1, 1, 1}, zb] + (Pi^4*plusD[1, zb])/720 - 
          (Pi^2*plusD[3, zb])/36 + plusD[5, zb]/60 + Pi^2*(1/18 - zb/36)*
           Zeta[3] + (plusD[2, zb]*Zeta[3])/3 + L[{0, 1}, zb]*
           ((Pi^2*zb)/12 + (2/3 - 2/(3*zb) - zb/3)*Zeta[3]) + 
          L[{1, 0}, zb]*((Pi^2*zb)/12 + (2/3 - 2/(3*zb) - zb/3)*Zeta[3]) + 
          L[{0, 0}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + zb/3)*Zeta[3]) + 
          L[{1, 1}, zb]*(-1/12*(Pi^2*zb) + (-2/3 + 2/(3*zb) + zb/3)*Zeta[3]) + 
          L[{1}, zb]*(Pi^4*(1/720 - 1/(720*zb) - zb/1440) - (zb*Zeta[3])/3) + 
          L[{0}, zb]*(Pi^4*(-1/720 + zb/1440) + (zb*Zeta[3])/3) + 
          delta[zb]*(-1/12096*Pi^6 + Zeta[3]^2/9) + plusD[0, zb]*
           (-1/18*(Pi^2*Zeta[3]) + (2*Zeta[5])/5) + (-2/5 + zb/5)*Zeta[5])))), 
 MC[q[i_], qbar[j_], 1][zb_, t_, mu2_] :> 0, MC[q[i_], g, 1][zb_, t_, mu2_] :> 
  delta[t]*(-2*(-1 + zb)*zb + (1 - 2*zb + 2*zb^2)*L[{0}, zb] + 
     (-1 + 2*zb - 2*zb^2)*L[{1}, zb]) + (1 - 2*zb + 2*zb^2)*plusL[0, t/mu2] + 
   ep*(delta[t]*(-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12 + 
       2*(-1 + zb)*zb*L[{0}, zb] - 2*(-1 + zb)*zb*L[{1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 0}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{1, 1}, zb]) + (2*(-1 + zb)*zb + (-1 + 2*zb - 2*zb^2)*L[{0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1}, zb])*plusL[0, t/mu2] + 
     (-1 + 2*zb - 2*zb^2)*plusL[1, t/mu2]) + 
   ep^2*((2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12 - 
       2*(-1 + zb)*zb*L[{0}, zb] + 2*(-1 + zb)*zb*L[{1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 0}, zb] + (1 - 2*zb + 2*zb^2)*L[{1, 1}, zb])*
      plusL[0, t/mu2] + (-2*(-1 + zb)*zb + (1 - 2*zb + 2*zb^2)*L[{0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1}, zb])*plusL[1, t/mu2] + 
     (1/2 - zb + zb^2)*plusL[2, t/mu2] + delta[t]*(-2*(-1 + zb)*zb + 
       (Pi^2*(-1 + zb)*zb)/6 + (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/
          12)*L[{0}, zb] + (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*
        L[{1}, zb] - 2*(-1 + zb)*zb*L[{0, 0}, zb] + 2*(-1 + zb)*zb*
        L[{0, 1}, zb] + 2*(-1 + zb)*zb*L[{1, 0}, zb] - 
       2*(-1 + zb)*zb*L[{1, 1}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 0, 1}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{0, 1, 0}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 0, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*L[{1, 1, 0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 1, 1}, zb] + ((1 - 2*zb + 2*zb^2)*Zeta[3])/
        3)) + ep^3*((-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12 + 
       2*(-1 + zb)*zb*L[{0}, zb] - 2*(-1 + zb)*zb*L[{1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 0}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 1}, zb])*
      plusL[1, t/mu2] + ((-1 + zb)*zb + (-1/2 + zb - zb^2)*L[{0}, zb] + 
       (1/2 - zb + zb^2)*L[{1}, zb])*plusL[2, t/mu2] + 
     ((-1 + 2*zb - 2*zb^2)*plusL[3, t/mu2])/6 + plusL[0, t/mu2]*
      (2*(-1 + zb)*zb - (Pi^2*(-1 + zb)*zb)/6 + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{0}, zb] + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{1}, zb] + 
       2*(-1 + zb)*zb*L[{0, 0}, zb] - 2*(-1 + zb)*zb*L[{0, 1}, zb] - 
       2*(-1 + zb)*zb*L[{1, 0}, zb] + 2*(-1 + zb)*zb*L[{1, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 0, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 1, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 0, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 1, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 1, 1}, zb] + ((-1 + 2*zb - 2*zb^2)*Zeta[3])/3) + 
     delta[t]*(-2*(-1 + zb)*zb + (Pi^2*(-1 + zb)*zb)/6 + 
       (Pi^4*(-1 + 2*zb - 2*zb^2))/1440 + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{0, 0}, zb] + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{0, 1}, zb] + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{1, 0}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{1, 1}, zb] + 
       2*(-1 + zb)*zb*L[{0, 0, 0}, zb] - 2*(-1 + zb)*zb*L[{0, 0, 1}, zb] - 
       2*(-1 + zb)*zb*L[{0, 1, 0}, zb] + 2*(-1 + zb)*zb*L[{0, 1, 1}, zb] - 
       2*(-1 + zb)*zb*L[{1, 0, 0}, zb] + 2*(-1 + zb)*zb*L[{1, 0, 1}, zb] + 
       2*(-1 + zb)*zb*L[{1, 1, 0}, zb] - 2*(-1 + zb)*zb*L[{1, 1, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 0, 0, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 0, 1, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 1, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 1, 0, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 1, 1, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 1}, zb] + (1 - 2*zb + 2*zb^2)*L[{1, 0, 0, 0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 0, 0, 1}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{1, 0, 1, 0}, zb] + (1 - 2*zb + 2*zb^2)*L[{1, 0, 1, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 1, 0, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 1, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*L[{1, 1, 1, 0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 1, 1, 1}, zb] + (2*(-1 + zb)*zb*Zeta[3])/3 + 
       L[{0}, zb]*(2*(-1 + zb)*zb - (Pi^2*(-1 + zb)*zb)/6 + 
         ((-1 + 2*zb - 2*zb^2)*Zeta[3])/3) + L[{1}, zb]*(-2*(-1 + zb)*zb + 
         (Pi^2*(-1 + zb)*zb)/6 + ((1 - 2*zb + 2*zb^2)*Zeta[3])/3))) + 
   ep^4*(((-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/24 - 
       (-1 + zb)*zb*L[{0}, zb] + (-1 + zb)*zb*L[{1}, zb] + 
       (1/2 - zb + zb^2)*L[{0, 0}, zb] + (-1/2 + zb - zb^2)*L[{0, 1}, zb] + 
       (-1/2 + zb - zb^2)*L[{1, 0}, zb] + (1/2 - zb + zb^2)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + (-1/3*((-1 + zb)*zb) + ((1 - 2*zb + 2*zb^2)*L[{0}, zb])/
        6 + ((-1 + 2*zb - 2*zb^2)*L[{1}, zb])/6)*plusL[3, t/mu2] + 
     ((1 - 2*zb + 2*zb^2)*plusL[4, t/mu2])/24 + plusL[1, t/mu2]*
      (-2*(-1 + zb)*zb + (Pi^2*(-1 + zb)*zb)/6 + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{0}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{1}, zb] - 
       2*(-1 + zb)*zb*L[{0, 0}, zb] + 2*(-1 + zb)*zb*L[{0, 1}, zb] + 
       2*(-1 + zb)*zb*L[{1, 0}, zb] - 2*(-1 + zb)*zb*L[{1, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{0, 0, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 1, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{1, 0, 0}, zb] + (1 - 2*zb + 2*zb^2)*L[{1, 0, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{1, 1, 1}, zb] + ((1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
     plusL[0, t/mu2]*(2*(-1 + zb)*zb - (Pi^2*(-1 + zb)*zb)/6 + 
       (Pi^4*(1 - 2*zb + 2*zb^2))/1440 + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{0, 0}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{0, 1}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{1, 0}, zb] + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{1, 1}, zb] - 
       2*(-1 + zb)*zb*L[{0, 0, 0}, zb] + 2*(-1 + zb)*zb*L[{0, 0, 1}, zb] + 
       2*(-1 + zb)*zb*L[{0, 1, 0}, zb] - 2*(-1 + zb)*zb*L[{0, 1, 1}, zb] + 
       2*(-1 + zb)*zb*L[{1, 0, 0}, zb] - 2*(-1 + zb)*zb*L[{1, 0, 1}, zb] - 
       2*(-1 + zb)*zb*L[{1, 1, 0}, zb] + 2*(-1 + zb)*zb*L[{1, 1, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{0, 0, 0, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 0, 1, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{0, 1, 0, 0}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{0, 1, 1, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 0, 0, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 0, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 0, 1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 0, 1, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 1, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{1, 1, 0, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 1, 1, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 1, 1, 1}, zb] - (2*(-1 + zb)*zb*Zeta[3])/3 + 
       L[{1}, zb]*(2*(-1 + zb)*zb - (Pi^2*(-1 + zb)*zb)/6 + 
         ((-1 + 2*zb - 2*zb^2)*Zeta[3])/3) + L[{0}, zb]*(-2*(-1 + zb)*zb + 
         (Pi^2*(-1 + zb)*zb)/6 + ((1 - 2*zb + 2*zb^2)*Zeta[3])/3)) + 
     delta[t]*(-2*(-1 + zb)*zb - (Pi^4*(-1 + zb)*zb)/720 + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{0, 0, 0}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{0, 0, 1}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{0, 1, 0}, zb] + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{0, 1, 1}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{1, 0, 0}, zb] + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{1, 0, 1}, zb] + 
       (2*(-1 + zb)*zb + (Pi^2*(-1 + 2*zb - 2*zb^2))/12)*L[{1, 1, 0}, zb] + 
       (-2*(-1 + zb)*zb + (Pi^2*(1 - 2*zb + 2*zb^2))/12)*L[{1, 1, 1}, zb] - 
       2*(-1 + zb)*zb*L[{0, 0, 0, 0}, zb] + 2*(-1 + zb)*zb*
        L[{0, 0, 0, 1}, zb] + 2*(-1 + zb)*zb*L[{0, 0, 1, 0}, zb] - 
       2*(-1 + zb)*zb*L[{0, 0, 1, 1}, zb] + 2*(-1 + zb)*zb*
        L[{0, 1, 0, 0}, zb] - 2*(-1 + zb)*zb*L[{0, 1, 0, 1}, zb] - 
       2*(-1 + zb)*zb*L[{0, 1, 1, 0}, zb] + 2*(-1 + zb)*zb*
        L[{0, 1, 1, 1}, zb] + 2*(-1 + zb)*zb*L[{1, 0, 0, 0}, zb] - 
       2*(-1 + zb)*zb*L[{1, 0, 0, 1}, zb] - 2*(-1 + zb)*zb*
        L[{1, 0, 1, 0}, zb] + 2*(-1 + zb)*zb*L[{1, 0, 1, 1}, zb] - 
       2*(-1 + zb)*zb*L[{1, 1, 0, 0}, zb] + 2*(-1 + zb)*zb*
        L[{1, 1, 0, 1}, zb] + 2*(-1 + zb)*zb*L[{1, 1, 1, 0}, zb] - 
       2*(-1 + zb)*zb*L[{1, 1, 1, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 0, 0, 0, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 0, 0, 1, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 1, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 0, 1, 0, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1, 1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 0, 1, 1, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 1, 0, 0, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 1, 0, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1, 0}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 1, 0, 1, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{0, 1, 1, 0, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{0, 1, 1, 1, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 1, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 0, 0, 0, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 0, 0, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 0, 0, 1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 0, 0, 1, 1}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 0, 1, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*
        L[{1, 0, 1, 0, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 0, 1, 1, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 0, 1, 1, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 1, 0, 0, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 1, 0, 0, 1}, zb] + 
       (-1 + 2*zb - 2*zb^2)*L[{1, 1, 0, 1, 0}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 1, 0, 1, 1}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 1, 1, 0, 0}, zb] + 
       (1 - 2*zb + 2*zb^2)*L[{1, 1, 1, 0, 1}, zb] + (1 - 2*zb + 2*zb^2)*
        L[{1, 1, 1, 1, 0}, zb] + (-1 + 2*zb - 2*zb^2)*L[{1, 1, 1, 1, 1}, zb] + 
       (2*(-1 + zb)*zb*Zeta[3])/3 + L[{0}, zb]*(2*(-1 + zb)*zb - 
         (Pi^2*(-1 + zb)*zb)/6 + (Pi^4*(1 - 2*zb + 2*zb^2))/1440 - 
         (2*(-1 + zb)*zb*Zeta[3])/3) + L[{1}, zb]*(-2*(-1 + zb)*zb + 
         (Pi^2*(-1 + zb)*zb)/6 + (Pi^4*(-1 + 2*zb - 2*zb^2))/1440 + 
         (2*(-1 + zb)*zb*Zeta[3])/3) + Pi^2*(((-1 + zb)*zb)/6 + 
         ((-1 + 2*zb - 2*zb^2)*Zeta[3])/36) + L[{0, 1}, zb]*
        (2*(-1 + zb)*zb - (Pi^2*(-1 + zb)*zb)/6 + 
         ((-1 + 2*zb - 2*zb^2)*Zeta[3])/3) + L[{1, 0}, zb]*
        (2*(-1 + zb)*zb - (Pi^2*(-1 + zb)*zb)/6 + 
         ((-1 + 2*zb - 2*zb^2)*Zeta[3])/3) + L[{0, 0}, zb]*
        (-2*(-1 + zb)*zb + (Pi^2*(-1 + zb)*zb)/6 + 
         ((1 - 2*zb + 2*zb^2)*Zeta[3])/3) + L[{1, 1}, zb]*
        (-2*(-1 + zb)*zb + (Pi^2*(-1 + zb)*zb)/6 + 
         ((1 - 2*zb + 2*zb^2)*Zeta[3])/3) + ((1 - 2*zb + 2*zb^2)*Zeta[5])/5)), 
 MC[g, q[i_], 1][zb_, t_, mu2_] :> 
  Nc*(delta[t]*(1 - zb + ((1 + zb^2)*L[{0}, zb])/(1 - zb) + 
       ((1 + zb^2)*L[{1}, zb])/(-1 + zb)) + ((1 + zb^2)*plusL[0, t/mu2])/
      (1 - zb) + ep*(delta[t]*((Pi^2*(1 + zb^2))/(12 - 12*zb) + 
         (-1 + zb)*L[{0}, zb] + (1 - zb)*L[{1}, zb] + 
         ((1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + ((1 + zb^2)*L[{0, 1}, zb])/
          (1 - zb) + ((1 + zb^2)*L[{1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1}, zb])/(-1 + zb)) + 
       (-1 + zb + ((1 + zb^2)*L[{0}, zb])/(-1 + zb) + ((1 + zb^2)*L[{1}, zb])/
          (1 - zb))*plusL[0, t/mu2] + ((1 + zb^2)*plusL[1, t/mu2])/(-1 + zb)) + 
     ep^2*(((Pi^2*(1 + zb^2))/(12*(-1 + zb)) + (1 - zb)*L[{0}, zb] + 
         (-1 + zb)*L[{1}, zb] + ((1 + zb^2)*L[{0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) + ((1 + zb^2)*L[{1, 0}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 1}, zb])/(1 - zb))*plusL[0, t/mu2] + 
       (1 - zb + ((1 + zb^2)*L[{0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1}, zb])/
          (-1 + zb))*plusL[1, t/mu2] + ((1 + zb^2)*plusL[2, t/mu2])/
        (2 - 2*zb) + delta[t]*((Pi^2*(-1 + zb))/12 + 
         (Pi^2*(1 + zb^2)*L[{0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1}, zb])/(12 - 12*zb) + (1 - zb)*L[{0, 0}, zb] + 
         (-1 + zb)*L[{0, 1}, zb] + (-1 + zb)*L[{1, 0}, zb] + 
         (1 - zb)*L[{1, 1}, zb] + ((1 + zb^2)*L[{0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0, 0}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 1, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*Zeta[3])/(3 - 3*zb))) + 
     ep^3*(((Pi^2*(1 + zb^2))/(12 - 12*zb) + (-1 + zb)*L[{0}, zb] + 
         (1 - zb)*L[{1}, zb] + ((1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0}, zb])/
          (1 - zb) + ((1 + zb^2)*L[{1, 1}, zb])/(-1 + zb))*plusL[1, t/mu2] + 
       ((-1 + zb)/2 + ((1 + zb^2)*L[{0}, zb])/(2*(-1 + zb)) + 
         ((1 + zb^2)*L[{1}, zb])/(2 - 2*zb))*plusL[2, t/mu2] + 
       ((1 + zb^2)*plusL[3, t/mu2])/(6*(-1 + zb)) + plusL[0, t/mu2]*
        ((Pi^2*(1 - zb))/12 + (Pi^2*(1 + zb^2)*L[{0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1}, zb])/(12*(-1 + zb)) + 
         (-1 + zb)*L[{0, 0}, zb] + (1 - zb)*L[{0, 1}, zb] + 
         (1 - zb)*L[{1, 0}, zb] + (-1 + zb)*L[{1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{0, 1, 0}, zb])/
          (1 - zb) + ((1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1}, zb])/(1 - zb) + ((1 + zb^2)*Zeta[3])/
          (3*(-1 + zb))) + delta[t]*((Pi^4*(1 + zb^2))/(1440*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{0, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{0, 1}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 1}, zb])/(12 - 12*zb) + 
         (-1 + zb)*L[{0, 0, 0}, zb] + (1 - zb)*L[{0, 0, 1}, zb] + 
         (1 - zb)*L[{0, 1, 0}, zb] + (-1 + zb)*L[{0, 1, 1}, zb] + 
         (1 - zb)*L[{1, 0, 0}, zb] + (-1 + zb)*L[{1, 0, 1}, zb] + 
         (-1 + zb)*L[{1, 1, 0}, zb] + (1 - zb)*L[{1, 1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1}, zb])/(-1 + zb) + ((-1 + zb)*Zeta[3])/3 + 
         L[{1}, zb]*((Pi^2*(-1 + zb))/12 + ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + 
         L[{0}, zb]*((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3*(-1 + zb))))) + 
     ep^4*(((Pi^2*(1 + zb^2))/(24*(-1 + zb)) + ((1 - zb)*L[{0}, zb])/2 + 
         ((-1 + zb)*L[{1}, zb])/2 + ((1 + zb^2)*L[{0, 0}, zb])/(2 - 2*zb) + 
         ((1 + zb^2)*L[{0, 1}, zb])/(2*(-1 + zb)) + ((1 + zb^2)*L[{1, 0}, zb])/
          (2*(-1 + zb)) + ((1 + zb^2)*L[{1, 1}, zb])/(2 - 2*zb))*
        plusL[2, t/mu2] + ((1 - zb)/6 + ((1 + zb^2)*L[{0}, zb])/(6 - 6*zb) + 
         ((1 + zb^2)*L[{1}, zb])/(6*(-1 + zb)))*plusL[3, t/mu2] + 
       ((1 + zb^2)*plusL[4, t/mu2])/(24 - 24*zb) + plusL[1, t/mu2]*
        ((Pi^2*(-1 + zb))/12 + (Pi^2*(1 + zb^2)*L[{0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1}, zb])/(12 - 12*zb) + (1 - zb)*L[{0, 0}, zb] + 
         (-1 + zb)*L[{0, 1}, zb] + (-1 + zb)*L[{1, 0}, zb] + 
         (1 - zb)*L[{1, 1}, zb] + ((1 + zb^2)*L[{0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0, 0}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 1, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + 
       plusL[0, t/mu2]*(-1/1440*(Pi^4*(1 + zb^2))/(-1 + zb) + 
         (Pi^2*(1 + zb^2)*L[{0, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{0, 1}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 1}, zb])/(12*(-1 + zb)) + 
         (1 - zb)*L[{0, 0, 0}, zb] + (-1 + zb)*L[{0, 0, 1}, zb] + 
         (-1 + zb)*L[{0, 1, 0}, zb] + (1 - zb)*L[{0, 1, 1}, zb] + 
         (-1 + zb)*L[{1, 0, 0}, zb] + (1 - zb)*L[{1, 0, 1}, zb] + 
         (1 - zb)*L[{1, 1, 0}, zb] + (-1 + zb)*L[{1, 1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1}, zb])/(1 - zb) + ((1 - zb)*Zeta[3])/3 + 
         L[{0}, zb]*((Pi^2*(-1 + zb))/12 + ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + 
         L[{1}, zb]*((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3*(-1 + zb)))) + delta[t]*((Pi^4*(1 - zb))/1440 + 
         (Pi^2*(1 + zb^2)*L[{0, 0, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{0, 0, 1}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{0, 1, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{0, 1, 1}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 0, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 0, 1}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 1, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 1, 1}, zb])/(12 - 12*zb) + 
         (1 - zb)*L[{0, 0, 0, 0}, zb] + (-1 + zb)*L[{0, 0, 0, 1}, zb] + 
         (-1 + zb)*L[{0, 0, 1, 0}, zb] + (1 - zb)*L[{0, 0, 1, 1}, zb] + 
         (-1 + zb)*L[{0, 1, 0, 0}, zb] + (1 - zb)*L[{0, 1, 0, 1}, zb] + 
         (1 - zb)*L[{0, 1, 1, 0}, zb] + (-1 + zb)*L[{0, 1, 1, 1}, zb] + 
         (-1 + zb)*L[{1, 0, 0, 0}, zb] + (1 - zb)*L[{1, 0, 0, 1}, zb] + 
         (1 - zb)*L[{1, 0, 1, 0}, zb] + (-1 + zb)*L[{1, 0, 1, 1}, zb] + 
         (1 - zb)*L[{1, 1, 0, 0}, zb] + (-1 + zb)*L[{1, 1, 0, 1}, zb] + 
         (-1 + zb)*L[{1, 1, 1, 0}, zb] + (1 - zb)*L[{1, 1, 1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1, 1}, zb])/(-1 + zb) + 
         (Pi^2*(1 + zb^2)*Zeta[3])/(36*(-1 + zb)) + L[{0}, zb]*
          (-1/1440*(Pi^4*(1 + zb^2))/(-1 + zb) + ((1 - zb)*Zeta[3])/3) + 
         L[{1}, zb]*((Pi^4*(1 + zb^2))/(1440*(-1 + zb)) + ((-1 + zb)*Zeta[3])/
            3) + L[{0, 0}, zb]*((Pi^2*(-1 + zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3 - 3*zb)) + L[{1, 1}, zb]*((Pi^2*(-1 + zb))/12 + 
           ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + L[{0, 1}, zb]*
          ((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1, 0}, zb]*((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3*(-1 + zb))) + ((1 + zb^2)*Zeta[5])/(5 - 5*zb)))) + 
   (delta[t]*(-1 + zb + ((1 + zb^2)*L[{0}, zb])/(-1 + zb) + 
       ((1 + zb^2)*L[{1}, zb])/(1 - zb)) + ((1 + zb^2)*plusL[0, t/mu2])/
      (-1 + zb) + ep*(delta[t]*((Pi^2*(1 + zb^2))/(12*(-1 + zb)) + 
         (1 - zb)*L[{0}, zb] + (-1 + zb)*L[{1}, zb] + 
         ((1 + zb^2)*L[{0, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{0, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1}, zb])/(1 - zb)) + 
       (1 - zb + ((1 + zb^2)*L[{0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1}, zb])/
          (-1 + zb))*plusL[0, t/mu2] + ((1 + zb^2)*plusL[1, t/mu2])/(1 - zb)) + 
     ep^2*(((Pi^2*(1 + zb^2))/(12 - 12*zb) + (-1 + zb)*L[{0}, zb] + 
         (1 - zb)*L[{1}, zb] + ((1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0}, zb])/
          (1 - zb) + ((1 + zb^2)*L[{1, 1}, zb])/(-1 + zb))*plusL[0, t/mu2] + 
       (-1 + zb + ((1 + zb^2)*L[{0}, zb])/(-1 + zb) + ((1 + zb^2)*L[{1}, zb])/
          (1 - zb))*plusL[1, t/mu2] + ((1 + zb^2)*plusL[2, t/mu2])/
        (2*(-1 + zb)) + delta[t]*((Pi^2*(1 - zb))/12 + 
         (Pi^2*(1 + zb^2)*L[{0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1}, zb])/(12*(-1 + zb)) + 
         (-1 + zb)*L[{0, 0}, zb] + (1 - zb)*L[{0, 1}, zb] + 
         (1 - zb)*L[{1, 0}, zb] + (-1 + zb)*L[{1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{0, 1, 0}, zb])/
          (1 - zb) + ((1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1}, zb])/(1 - zb) + ((1 + zb^2)*Zeta[3])/
          (3*(-1 + zb)))) + ep^3*(((Pi^2*(1 + zb^2))/(12*(-1 + zb)) + 
         (1 - zb)*L[{0}, zb] + (-1 + zb)*L[{1}, zb] + 
         ((1 + zb^2)*L[{0, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{0, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1}, zb])/(1 - zb))*plusL[1, t/mu2] + 
       ((1 - zb)/2 + ((1 + zb^2)*L[{0}, zb])/(2 - 2*zb) + 
         ((1 + zb^2)*L[{1}, zb])/(2*(-1 + zb)))*plusL[2, t/mu2] + 
       ((1 + zb^2)*plusL[3, t/mu2])/(6 - 6*zb) + plusL[0, t/mu2]*
        ((Pi^2*(-1 + zb))/12 + (Pi^2*(1 + zb^2)*L[{0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1}, zb])/(12 - 12*zb) + (1 - zb)*L[{0, 0}, zb] + 
         (-1 + zb)*L[{0, 1}, zb] + (-1 + zb)*L[{1, 0}, zb] + 
         (1 - zb)*L[{1, 1}, zb] + ((1 + zb^2)*L[{0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0, 0}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 1, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + 
       delta[t]*(-1/1440*(Pi^4*(1 + zb^2))/(-1 + zb) + 
         (Pi^2*(1 + zb^2)*L[{0, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{0, 1}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 1}, zb])/(12*(-1 + zb)) + 
         (1 - zb)*L[{0, 0, 0}, zb] + (-1 + zb)*L[{0, 0, 1}, zb] + 
         (-1 + zb)*L[{0, 1, 0}, zb] + (1 - zb)*L[{0, 1, 1}, zb] + 
         (-1 + zb)*L[{1, 0, 0}, zb] + (1 - zb)*L[{1, 0, 1}, zb] + 
         (1 - zb)*L[{1, 1, 0}, zb] + (-1 + zb)*L[{1, 1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1}, zb])/(1 - zb) + ((1 - zb)*Zeta[3])/3 + 
         L[{0}, zb]*((Pi^2*(-1 + zb))/12 + ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + 
         L[{1}, zb]*((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3*(-1 + zb))))) + 
     ep^4*(((Pi^2*(1 + zb^2))/(24 - 24*zb) + ((-1 + zb)*L[{0}, zb])/2 + 
         ((1 - zb)*L[{1}, zb])/2 + ((1 + zb^2)*L[{0, 0}, zb])/(2*(-1 + zb)) + 
         ((1 + zb^2)*L[{0, 1}, zb])/(2 - 2*zb) + ((1 + zb^2)*L[{1, 0}, zb])/
          (2 - 2*zb) + ((1 + zb^2)*L[{1, 1}, zb])/(2*(-1 + zb)))*
        plusL[2, t/mu2] + ((-1 + zb)/6 + ((1 + zb^2)*L[{0}, zb])/
          (6*(-1 + zb)) + ((1 + zb^2)*L[{1}, zb])/(6 - 6*zb))*plusL[3, t/mu2] + 
       ((1 + zb^2)*plusL[4, t/mu2])/(24*(-1 + zb)) + plusL[1, t/mu2]*
        ((Pi^2*(1 - zb))/12 + (Pi^2*(1 + zb^2)*L[{0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1}, zb])/(12*(-1 + zb)) + 
         (-1 + zb)*L[{0, 0}, zb] + (1 - zb)*L[{0, 1}, zb] + 
         (1 - zb)*L[{1, 0}, zb] + (-1 + zb)*L[{1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1}, zb])/(1 - zb) + ((1 + zb^2)*L[{0, 1, 0}, zb])/
          (1 - zb) + ((1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0}, zb])/(1 - zb) + ((1 + zb^2)*L[{1, 0, 1}, zb])/
          (-1 + zb) + ((1 + zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1}, zb])/(1 - zb) + ((1 + zb^2)*Zeta[3])/
          (3*(-1 + zb))) + plusL[0, t/mu2]*((Pi^4*(1 + zb^2))/
          (1440*(-1 + zb)) + (Pi^2*(1 + zb^2)*L[{0, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{0, 1}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 1}, zb])/(12 - 12*zb) + 
         (-1 + zb)*L[{0, 0, 0}, zb] + (1 - zb)*L[{0, 0, 1}, zb] + 
         (1 - zb)*L[{0, 1, 0}, zb] + (-1 + zb)*L[{0, 1, 1}, zb] + 
         (1 - zb)*L[{1, 0, 0}, zb] + (-1 + zb)*L[{1, 0, 1}, zb] + 
         (-1 + zb)*L[{1, 1, 0}, zb] + (1 - zb)*L[{1, 1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1}, zb])/(-1 + zb) + ((-1 + zb)*Zeta[3])/3 + 
         L[{1}, zb]*((Pi^2*(-1 + zb))/12 + ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + 
         L[{0}, zb]*((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3*(-1 + zb)))) + delta[t]*((Pi^4*(-1 + zb))/1440 + 
         (Pi^2*(1 + zb^2)*L[{0, 0, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{0, 0, 1}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{0, 1, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{0, 1, 1}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 0, 0}, zb])/(12*(-1 + zb)) + 
         (Pi^2*(1 + zb^2)*L[{1, 0, 1}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 1, 0}, zb])/(12 - 12*zb) + 
         (Pi^2*(1 + zb^2)*L[{1, 1, 1}, zb])/(12*(-1 + zb)) + 
         (-1 + zb)*L[{0, 0, 0, 0}, zb] + (1 - zb)*L[{0, 0, 0, 1}, zb] + 
         (1 - zb)*L[{0, 0, 1, 0}, zb] + (-1 + zb)*L[{0, 0, 1, 1}, zb] + 
         (1 - zb)*L[{0, 1, 0, 0}, zb] + (-1 + zb)*L[{0, 1, 0, 1}, zb] + 
         (-1 + zb)*L[{0, 1, 1, 0}, zb] + (1 - zb)*L[{0, 1, 1, 1}, zb] + 
         (1 - zb)*L[{1, 0, 0, 0}, zb] + (-1 + zb)*L[{1, 0, 0, 1}, zb] + 
         (-1 + zb)*L[{1, 0, 1, 0}, zb] + (1 - zb)*L[{1, 0, 1, 1}, zb] + 
         (-1 + zb)*L[{1, 1, 0, 0}, zb] + (1 - zb)*L[{1, 1, 0, 1}, zb] + 
         (1 - zb)*L[{1, 1, 1, 0}, zb] + (-1 + zb)*L[{1, 1, 1, 1}, zb] + 
         ((1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 0, 1, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 0, 1}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0, 0}, zb])/(1 - zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1, 0}, zb])/(-1 + zb) + 
         ((1 + zb^2)*L[{1, 1, 1, 1, 1}, zb])/(1 - zb) + 
         (Pi^2*(1 + zb^2)*Zeta[3])/(36 - 36*zb) + L[{1}, zb]*
          (-1/1440*(Pi^4*(1 + zb^2))/(-1 + zb) + ((1 - zb)*Zeta[3])/3) + 
         L[{0}, zb]*((Pi^4*(1 + zb^2))/(1440*(-1 + zb)) + ((-1 + zb)*Zeta[3])/
            3) + L[{0, 1}, zb]*((Pi^2*(-1 + zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3 - 3*zb)) + L[{1, 0}, zb]*((Pi^2*(-1 + zb))/12 + 
           ((1 + zb^2)*Zeta[3])/(3 - 3*zb)) + L[{0, 0}, zb]*
          ((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1, 1}, zb]*((Pi^2*(1 - zb))/12 + ((1 + zb^2)*Zeta[3])/
            (3*(-1 + zb))) + ((1 + zb^2)*Zeta[5])/(5*(-1 + zb)))))/Nc, 
 MC[g, g, 1][zb_, t_, mu2_] :> 
  Nc*(delta[t]*(-1/3*(Pi^2*delta[zb]) - (4*(-1 + 3*zb - 2*zb^2 + zb^3)*
        L[{0}, zb])/(-1 + zb) + (4*(1 - zb + zb^2)^2*L[{1}, zb])/
       ((-1 + zb)*zb) + 4*plusD[1, zb]) + 
    (4*(-2 + (1 - zb)^(-1) + zb - zb^2) + 4*plusD[0, zb])*plusL[0, t/mu2] + 
    4*delta[zb]*plusL[1, t/mu2] + 
    ep*(((Pi^2*delta[zb])/3 + (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb])/
         (-1 + zb) - (4*(1 - zb + zb^2)^2*L[{1}, zb])/((-1 + zb)*zb) - 
        4*plusD[1, zb])*plusL[0, t/mu2] + (4*(2 + (-1 + zb)^(-1) - zb + zb^2) - 
        4*plusD[0, zb])*plusL[1, t/mu2] - 2*delta[zb]*plusL[2, t/mu2] + 
      delta[t]*(-1/3*(Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) + 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/(-1 + zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1}, zb])/((-1 + zb)*zb) + 
        (Pi^2*plusD[0, zb])/3 - 2*plusD[2, zb] - (4*delta[zb]*Zeta[3])/3)) + 
    ep^2*((-1/3*(Pi^2*delta[zb]) - (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb])/
         (-1 + zb) + (4*(1 - zb + zb^2)^2*L[{1}, zb])/((-1 + zb)*zb) + 
        4*plusD[1, zb])*plusL[1, t/mu2] + (2*(-2 + (1 - zb)^(-1) + zb - zb^2) + 
        2*plusD[0, zb])*plusL[2, t/mu2] + (2*delta[zb]*plusL[3, t/mu2])/3 + 
      plusL[0, t/mu2]*((Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) - 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/(-1 + zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1}, zb])/((-1 + zb)*zb) - 
        (Pi^2*plusD[0, zb])/3 + 2*plusD[2, zb] + (4*delta[zb]*Zeta[3])/3) + 
      delta[t]*((Pi^4*delta[zb])/360 + (Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3)*
          L[{0}, zb])/(3*(-1 + zb)) - (Pi^2*(1 - zb + zb^2)^2*L[{1}, zb])/
         (3*(-1 + zb)*zb) - (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0}, zb])/
         (-1 + zb) + (4*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1}, zb])/((-1 + zb)*zb) - 
        (Pi^2*plusD[1, zb])/3 + (2*plusD[3, zb])/3 - 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(3*(-1 + zb)) + 
        (4*plusD[0, zb]*Zeta[3])/3)) + 
    ep^3*(((Pi^2*delta[zb])/6 + (2*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb])/
         (-1 + zb) - (2*(1 - zb + zb^2)^2*L[{1}, zb])/((-1 + zb)*zb) - 
        2*plusD[1, zb])*plusL[2, t/mu2] + 
      ((2*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) - (2*plusD[0, zb])/3)*
       plusL[3, t/mu2] - (delta[zb]*plusL[4, t/mu2])/6 + 
      plusL[1, t/mu2]*(-1/3*(Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) + 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/(-1 + zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1}, zb])/((-1 + zb)*zb) + 
        (Pi^2*plusD[0, zb])/3 - 2*plusD[2, zb] - (4*delta[zb]*Zeta[3])/3) + 
      plusL[0, t/mu2]*(-1/360*(Pi^4*delta[zb]) - 
        (Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb])/(3*(-1 + zb)) + 
        (Pi^2*(1 - zb + zb^2)^2*L[{1}, zb])/(3*(-1 + zb)*zb) + 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0}, zb])/(-1 + zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1}, zb])/((-1 + zb)*zb) + 
        (Pi^2*plusD[1, zb])/3 - (2*plusD[3, zb])/3 + 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(3*(-1 + zb)) - 
        (4*plusD[0, zb]*Zeta[3])/3) + delta[t]*
       ((Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3))/(360*(-1 + zb)) - 
        (Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
        (Pi^2*(1 - zb + zb^2)^2*L[{0, 1}, zb])/(3*(-1 + zb)*zb) + 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 0}, zb])/(3*(-1 + zb)*zb) - 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 1}, zb])/(3*(-1 + zb)*zb) + 
        4*(2 + (-1 + zb)^(-1) - zb + zb^2)*L[{0, 0, 0, 0}, zb] - 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 1}, zb])/((-1 + zb)*zb) - 
        (Pi^4*plusD[0, zb])/360 + (Pi^2*plusD[2, zb])/6 - plusD[4, zb]/6 + 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb]*Zeta[3])/(3*(-1 + zb)) - 
        (4*(1 - zb + zb^2)^2*L[{1}, zb]*Zeta[3])/(3*(-1 + zb)*zb) - 
        (4*plusD[1, zb]*Zeta[3])/3 + delta[zb]*((Pi^2*Zeta[3])/9 - 
          (4*Zeta[5])/5))) + 
    ep^4*((-1/18*(Pi^2*delta[zb]) - (2*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb])/
         (3*(-1 + zb)) + (2*(1 - zb + zb^2)^2*L[{1}, zb])/(3*(-1 + zb)*zb) + 
        (2*plusD[1, zb])/3)*plusL[3, t/mu2] + 
      (-1/6*(-1 + 3*zb - 2*zb^2 + zb^3)/(-1 + zb) + plusD[0, zb]/6)*
       plusL[4, t/mu2] + (delta[zb]*plusL[5, t/mu2])/30 + 
      plusL[2, t/mu2]*((Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(6*(-1 + zb)) - 
        (2*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/(-1 + zb) + 
        (2*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) + 
        (2*(1 - zb + zb^2)^2*L[{1, 0}, zb])/((-1 + zb)*zb) - 
        (2*(1 - zb + zb^2)^2*L[{1, 1}, zb])/((-1 + zb)*zb) - 
        (Pi^2*plusD[0, zb])/6 + plusD[2, zb] + (2*delta[zb]*Zeta[3])/3) + 
      plusL[1, t/mu2]*((Pi^4*delta[zb])/360 + (Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3)*
          L[{0}, zb])/(3*(-1 + zb)) - (Pi^2*(1 - zb + zb^2)^2*L[{1}, zb])/
         (3*(-1 + zb)*zb) - (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0}, zb])/
         (-1 + zb) + (4*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1}, zb])/((-1 + zb)*zb) - 
        (Pi^2*plusD[1, zb])/3 + (2*plusD[3, zb])/3 - 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(3*(-1 + zb)) + 
        (4*plusD[0, zb]*Zeta[3])/3) + plusL[0, t/mu2]*
       (-1/360*(Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) + 
        (Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) - 
        (Pi^2*(1 - zb + zb^2)^2*L[{0, 1}, zb])/(3*(-1 + zb)*zb) - 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 0}, zb])/(3*(-1 + zb)*zb) + 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 1}, zb])/(3*(-1 + zb)*zb) + 
        4*(-2 + (1 - zb)^(-1) + zb - zb^2)*L[{0, 0, 0, 0}, zb] + 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
        (Pi^4*plusD[0, zb])/360 - (Pi^2*plusD[2, zb])/6 + plusD[4, zb]/6 - 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb]*Zeta[3])/(3*(-1 + zb)) + 
        (4*(1 - zb + zb^2)^2*L[{1}, zb]*Zeta[3])/(3*(-1 + zb)*zb) + 
        (4*plusD[1, zb]*Zeta[3])/3 + delta[zb]*(-1/9*(Pi^2*Zeta[3]) + 
          (4*Zeta[5])/5)) + delta[t]*
       (-1/360*(Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb])/(-1 + zb) + 
        (Pi^4*(1 - zb + zb^2)^2*L[{1}, zb])/(360*(-1 + zb)*zb) + 
        (Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0}, zb])/(3*(-1 + zb)) - 
        (Pi^2*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/(3*(-1 + zb)*zb) - 
        (Pi^2*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
        (Pi^2*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 0, 0}, zb])/(3*(-1 + zb)*zb) + 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 1, 0}, zb])/(3*(-1 + zb)*zb) - 
        (Pi^2*(1 - zb + zb^2)^2*L[{1, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 0, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 0, 1, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{0, 1, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 0, 1, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 0, 1, 1, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 0, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 1, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
        (Pi^4*plusD[1, zb])/360 - (Pi^2*plusD[3, zb])/18 + plusD[5, zb]/30 + 
        (Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(9*(-1 + zb)) - 
        (4*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb]*Zeta[3])/(3*(-1 + zb)) + 
        (4*(1 - zb + zb^2)^2*L[{0, 1}, zb]*Zeta[3])/(3*(-1 + zb)*zb) + 
        (4*(1 - zb + zb^2)^2*L[{1, 0}, zb]*Zeta[3])/(3*(-1 + zb)*zb) - 
        (4*(1 - zb + zb^2)^2*L[{1, 1}, zb]*Zeta[3])/(3*(-1 + zb)*zb) + 
        (2*plusD[2, zb]*Zeta[3])/3 + delta[zb]*(-1/6048*Pi^6 + 
          (2*Zeta[3]^2)/9) + plusD[0, zb]*(-1/9*(Pi^2*Zeta[3]) + 
          (4*Zeta[5])/5) - (4*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[5])/
         (5*(-1 + zb))))), MC[q[i_], q[j_], 2][zb_, t_, mu2_] :> 
  (delta[t]*(104/27 + 104/(27*(-1 + zb)) - (221*zb)/54 + (68*zb^2)/27 + 
       Pi^2*(-2/9 - 2/(9*(-1 + zb)) + (11*zb)/18 - (2*zb^2)/9) + 
       (26/9 + 26/(9*(-1 + zb)) - (37*zb)/9 + (44*zb^2)/9)*L[{0}, zb] + 
       (-130/9 + Pi^2*(2/3 - zb/3) + (137*zb)/9 - (76*zb^2)/9)*L[{1}, zb] + 
       (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3)*L[{0, 0}, zb] + 
       (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3)*L[{0, 1}, zb] + 
       (-12 + 14*zb - 4*zb^2)*L[{1, 0}, zb] + (59/3 - (119*zb)/6 + (20*zb^2)/3)*
        L[{1, 1}, zb] + (-4 + 2*zb)*L[{1, 0, 0}, zb] + 
       (4 - 2*zb)*L[{1, 0, 1}, zb] + (8 - 4*zb)*L[{1, 1, 0}, zb] + 
       (-10 + 5*zb)*L[{1, 1, 1}, zb]) + (26/9 + 26/(9*(-1 + zb)) - (37*zb)/9 + 
       (44*zb^2)/9 + (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3)*
        L[{0}, zb] + (-12 + 14*zb - 4*zb^2)*L[{1}, zb] + 
       (-4 + 2*zb)*L[{1, 0}, zb] + (8 - 4*zb)*L[{1, 1}, zb])*plusL[0, t/mu2] + 
     (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3 + (-4 + 2*zb)*L[{1}, zb])*
      plusL[1, t/mu2] + ep*((-208/27 - 208/(27*(-1 + zb)) + (284*zb)/27 - 
         (172*zb^2)/27 + Pi^2*(5/9 + 5/(9*(-1 + zb)) - (55*zb)/36 + 
           (5*zb^2)/9) + (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9)*
          L[{0}, zb] + (266/9 + Pi^2*(-5/3 + (5*zb)/6) - (253*zb)/9 + 
           (140*zb^2)/9)*L[{1}, zb] + (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*
          L[{0, 0}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*L[{0, 1}, zb] + 
         (82/3 - (95*zb)/3 + (28*zb^2)/3)*L[{1, 0}, zb] + 
         (-128/3 + (130*zb)/3 - (44*zb^2)/3)*L[{1, 1}, zb] + 
         (12 - 6*zb)*L[{1, 0, 0}, zb] + (-12 + 6*zb)*L[{1, 0, 1}, zb] + 
         (-20 + 10*zb)*L[{1, 1, 0}, zb] + (24 - 12*zb)*L[{1, 1, 1}, zb])*
        plusL[0, t/mu2] + (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9 + 
         (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0}, zb] + 
         (82/3 - (95*zb)/3 + (28*zb^2)/3)*L[{1}, zb] + 
         (12 - 6*zb)*L[{1, 0}, zb] + (-20 + 10*zb)*L[{1, 1}, zb])*
        plusL[1, t/mu2] + (-2 - 2/(-1 + zb) + (11*zb)/2 - 2*zb^2 + 
         (6 - 3*zb)*L[{1}, zb])*plusL[2, t/mu2] + 
       delta[t]*(-640/81 - 640/(81*(-1 + zb)) - (598*zb)/81 - (748*zb^2)/81 + 
         Pi^2*(5/6 + 5/(6*(-1 + zb)) - (23*zb)/36 + zb^2) + 
         (-208/27 - 208/(27*(-1 + zb)) + (284*zb)/27 - (172*zb^2)/27 + 
           Pi^2*(5/9 + 5/(9*(-1 + zb)) - (55*zb)/36 + (5*zb^2)/9))*L[{0}, zb] + 
         (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9)*L[{0, 0}, zb] + 
         (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9)*L[{0, 1}, zb] + 
         (266/9 + Pi^2*(-5/3 + (5*zb)/6) - (253*zb)/9 + (140*zb^2)/9)*
          L[{1, 0}, zb] + (-134/3 + Pi^2*(8/3 - (4*zb)/3) + (119*zb)/3 - 
           (68*zb^2)/3)*L[{1, 1}, zb] + (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*
          L[{0, 0, 0}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*
          L[{0, 0, 1}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*
          L[{0, 1, 0}, zb] + (-4/3 - 4/(3*(-1 + zb)) + (29*zb)/3 - (4*zb^2)/3)*
          L[{0, 1, 1}, zb] + (82/3 - (95*zb)/3 + (28*zb^2)/3)*
          L[{1, 0, 0}, zb] + (-82/3 + (95*zb)/3 - (28*zb^2)/3)*
          L[{1, 0, 1}, zb] + (-128/3 + (130*zb)/3 - (44*zb^2)/3)*
          L[{1, 1, 0}, zb] + (151/3 - (295*zb)/6 + (52*zb^2)/3)*
          L[{1, 1, 1}, zb] + (12 - 6*zb)*L[{1, 0, 0, 0}, zb] + 
         (-12 + 6*zb)*L[{1, 0, 0, 1}, zb] + (-12 + 6*zb)*L[{1, 0, 1, 0}, zb] + 
         (12 - 6*zb)*L[{1, 0, 1, 1}, zb] + (-20 + 10*zb)*L[{1, 1, 0, 0}, zb] + 
         (20 - 10*zb)*L[{1, 1, 0, 1}, zb] + (24 - 12*zb)*L[{1, 1, 1, 0}, zb] + 
         (-26 + 13*zb)*L[{1, 1, 1, 1}, zb] + (-8/3 - 8/(3*(-1 + zb)) + 
           (22*zb)/3 - (8*zb^2)/3)*Zeta[3] + L[{1}, zb]*
          (533/27 - (1517*zb)/54 + (380*zb^2)/27 + Pi^2*(-32/9 + (37*zb)/9 - 
             (11*zb^2)/9) + (8 - 4*zb)*Zeta[3]))) + 
     ep^2*((416/27 + 416/(27*(-1 + zb)) - (631*zb)/27 + (380*zb^2)/27 + 
         Pi^2*(-11/9 - 11/(9*(-1 + zb)) + (121*zb)/36 - (11*zb^2)/9) + 
         (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + (140*zb^2)/9)*L[{0}, zb] + 
         (-538/9 + Pi^2*(11/3 - (11*zb)/6) + (485*zb)/9 - (268*zb^2)/9)*
          L[{1}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + (28*zb^2)/3)*
          L[{0, 0}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 1}, zb] + (-58 + 67*zb - 20*zb^2)*L[{1, 0}, zb] + 
         (266/3 - (271*zb)/3 + (92*zb^2)/3)*L[{1, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 0}, zb] + (28 - 14*zb)*L[{1, 0, 1}, zb] + 
         (44 - 22*zb)*L[{1, 1, 0}, zb] + (-52 + 26*zb)*L[{1, 1, 1}, zb])*
        plusL[1, t/mu2] + (61/9 + 61/(9*(-1 + zb)) - (85*zb)/18 + (70*zb^2)/9 + 
         (14/3 + 14/(3*(-1 + zb)) - (77*zb)/6 + (14*zb^2)/3)*L[{0}, zb] + 
         (-29 + (67*zb)/2 - 10*zb^2)*L[{1}, zb] + (-14 + 7*zb)*L[{1, 0}, zb] + 
         (22 - 11*zb)*L[{1, 1}, zb])*plusL[2, t/mu2] + 
       (14/9 + 14/(9*(-1 + zb)) - (77*zb)/18 + (14*zb^2)/9 + 
         (-14/3 + (7*zb)/3)*L[{1}, zb])*plusL[3, t/mu2] + 
       plusL[0, t/mu2]*(1280/81 + 1280/(81*(-1 + zb)) + (1385*zb)/81 + 
         (1388*zb^2)/81 + Pi^2*(-31/18 - 31/(18*(-1 + zb)) + (13*zb)/12 - 
           (17*zb^2)/9) + (416/27 + 416/(27*(-1 + zb)) - (631*zb)/27 + 
           (380*zb^2)/27 + Pi^2*(-11/9 - 11/(9*(-1 + zb)) + (121*zb)/36 - 
             (11*zb^2)/9))*L[{0}, zb] + (122/9 + 122/(9*(-1 + zb)) - 
           (85*zb)/9 + (140*zb^2)/9)*L[{0, 0}, zb] + 
         (-122/9 - 122/(9*(-1 + zb)) + (85*zb)/9 - (140*zb^2)/9)*
          L[{0, 1}, zb] + (-538/9 + Pi^2*(11/3 - (11*zb)/6) + (485*zb)/9 - 
           (268*zb^2)/9)*L[{1, 0}, zb] + (90 - 77*zb + 44*zb^2 + 
           Pi^2*(-17/3 + (17*zb)/6))*L[{1, 1}, zb] + 
         (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + (28*zb^2)/3)*L[{0, 0, 0}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - 
           (28*zb^2)/3)*L[{0, 1, 0}, zb] + (4 + 4/(-1 + zb) - 23*zb + 4*zb^2)*
          L[{0, 1, 1}, zb] + (-58 + 67*zb - 20*zb^2)*L[{1, 0, 0}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 1}, zb] + 
         (266/3 - (271*zb)/3 + (92*zb^2)/3)*L[{1, 1, 0}, zb] + 
         (-104 + 102*zb - 36*zb^2)*L[{1, 1, 1}, zb] + (-28 + 14*zb)*
          L[{1, 0, 0, 0}, zb] + (28 - 14*zb)*L[{1, 0, 0, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 1, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 1, 1}, zb] + 
         (44 - 22*zb)*L[{1, 1, 0, 0}, zb] + (-44 + 22*zb)*L[{1, 1, 0, 1}, zb] + 
         (-52 + 26*zb)*L[{1, 1, 1, 0}, zb] + (56 - 28*zb)*L[{1, 1, 1, 1}, zb] + 
         (52/9 + 52/(9*(-1 + zb)) - (143*zb)/9 + (52*zb^2)/9)*Zeta[3] + 
         L[{1}, zb]*(-1066/27 + (1580*zb)/27 - (796*zb^2)/27 + 
           Pi^2*(133/18 - (307*zb)/36 + (23*zb^2)/9) + (-52/3 + (26*zb)/3)*
            Zeta[3])) + delta[t]*(3872/243 + 3872/(243*(-1 + zb)) - 
         (5959*zb)/243 + (3548*zb^2)/243 + Pi^2*(-52/27 - 52/(27*(-1 + zb)) + 
           (163*zb)/54 - (49*zb^2)/27) + Pi^4*(29/1080 + 29/(1080*(-1 + zb)) - 
           (319*zb)/4320 + (29*zb^2)/1080) + (416/27 + 416/(27*(-1 + zb)) - 
           (631*zb)/27 + (380*zb^2)/27 + Pi^2*(-11/9 - 11/(9*(-1 + zb)) + 
             (121*zb)/36 - (11*zb^2)/9))*L[{0, 0}, zb] + 
         (-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - (380*zb^2)/27 + 
           Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + (11*zb^2)/9))*
          L[{0, 1}, zb] + (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + 
           (140*zb^2)/9)*L[{0, 0, 0}, zb] + (-122/9 - 122/(9*(-1 + zb)) + 
           (85*zb)/9 - (140*zb^2)/9)*L[{0, 0, 1}, zb] + 
         (-122/9 - 122/(9*(-1 + zb)) + (85*zb)/9 - (140*zb^2)/9)*
          L[{0, 1, 0}, zb] + (58/9 + 58/(9*(-1 + zb)) - (77*zb)/9 + 
           (76*zb^2)/9)*L[{0, 1, 1}, zb] + (-538/9 + Pi^2*(11/3 - (11*zb)/6) + 
           (485*zb)/9 - (268*zb^2)/9)*L[{1, 0, 0}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1, 0, 1}, zb] + (90 - 77*zb + 44*zb^2 + Pi^2*(-17/3 + (17*zb)/6))*
          L[{1, 1, 0}, zb] + (-946/9 + Pi^2*(20/3 - (10*zb)/3) + (797*zb)/9 - 
           (460*zb^2)/9)*L[{1, 1, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - 
           (77*zb)/3 + (28*zb^2)/3)*L[{0, 0, 0, 0}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 0, 1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - 
           (28*zb^2)/3)*L[{0, 0, 1, 0}, zb] + (44/3 + 44/(3*(-1 + zb)) - 
           (85*zb)/3 + (44*zb^2)/3)*L[{0, 0, 1, 1}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 1, 0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 1, 0, 1}, zb] + (4 + 4/(-1 + zb) - 23*zb + 
           4*zb^2)*L[{0, 1, 1, 0}, zb] + (-4/3 - 4/(3*(-1 + zb)) + (65*zb)/3 - 
           (4*zb^2)/3)*L[{0, 1, 1, 1}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 0, 0}, zb] + (58 - 67*zb + 20*zb^2)*L[{1, 0, 0, 1}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 1, 0}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 1, 1}, zb] + (266/3 - (271*zb)/3 + (92*zb^2)/3)*
          L[{1, 1, 0, 0}, zb] + (-266/3 + (271*zb)/3 - (92*zb^2)/3)*
          L[{1, 1, 0, 1}, zb] + (-104 + 102*zb - 36*zb^2)*L[{1, 1, 1, 0}, zb] + 
         (335/3 - (647*zb)/6 + (116*zb^2)/3)*L[{1, 1, 1, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 0, 0, 0}, zb] + (28 - 14*zb)*
          L[{1, 0, 0, 0, 1}, zb] + (28 - 14*zb)*L[{1, 0, 0, 1, 0}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 0, 1, 1}, zb] + (28 - 14*zb)*
          L[{1, 0, 1, 0, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 1, 0, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 1, 1, 0}, zb] + (28 - 14*zb)*
          L[{1, 0, 1, 1, 1}, zb] + (44 - 22*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (-44 + 22*zb)*L[{1, 1, 0, 0, 1}, zb] + (-44 + 22*zb)*
          L[{1, 1, 0, 1, 0}, zb] + (44 - 22*zb)*L[{1, 1, 0, 1, 1}, zb] + 
         (-52 + 26*zb)*L[{1, 1, 1, 0, 0}, zb] + (52 - 26*zb)*
          L[{1, 1, 1, 0, 1}, zb] + (56 - 28*zb)*L[{1, 1, 1, 1, 0}, zb] + 
         (-58 + 29*zb)*L[{1, 1, 1, 1, 1}, zb] + (218/27 + 218/(27*(-1 + zb)) - 
           (133*zb)/27 + (236*zb^2)/27)*Zeta[3] + L[{1, 1}, zb]*
          (533/9 - (1375*zb)/18 + (404*zb^2)/9 + Pi^2*(-101/9 + (103*zb)/9 - 
             (35*zb^2)/9) + (80/3 - (40*zb)/3)*Zeta[3]) + 
         L[{1, 0}, zb]*(-1066/27 + (1580*zb)/27 - (796*zb^2)/27 + 
           Pi^2*(133/18 - (307*zb)/36 + (23*zb^2)/9) + (-52/3 + (26*zb)/3)*
            Zeta[3]) + L[{1}, zb]*(-3010/81 + Pi^4*(-29/360 + (29*zb)/720) + 
           (1400*zb)/81 - (2668*zb^2)/81 + Pi^2*(15/2 - (239*zb)/36 + 
             (11*zb^2)/3) + (-104/3 + 40*zb - 12*zb^2)*Zeta[3]) + 
         L[{0}, zb]*(1280/81 + 1280/(81*(-1 + zb)) + (1385*zb)/81 + 
           (1388*zb^2)/81 + Pi^2*(-31/18 - 31/(18*(-1 + zb)) + (13*zb)/12 - 
             (17*zb^2)/9) + (52/9 + 52/(9*(-1 + zb)) - (143*zb)/9 + 
             (52*zb^2)/9)*Zeta[3]))))/Nc + 
   Nc*(delta[t]*(-104/27 - 104/(27*(-1 + zb)) + (221*zb)/54 - (68*zb^2)/27 + 
       Pi^2*(2/9 + 2/(9*(-1 + zb)) - (11*zb)/18 + (2*zb^2)/9) + 
       (-26/9 - 26/(9*(-1 + zb)) + (37*zb)/9 - (44*zb^2)/9)*L[{0}, zb] + 
       (130/9 + Pi^2*(-2/3 + zb/3) - (137*zb)/9 + (76*zb^2)/9)*L[{1}, zb] + 
       (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3)*L[{0, 0}, zb] + 
       (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3)*L[{0, 1}, zb] + 
       (12 - 14*zb + 4*zb^2)*L[{1, 0}, zb] + (-59/3 + (119*zb)/6 - (20*zb^2)/3)*
        L[{1, 1}, zb] + (4 - 2*zb)*L[{1, 0, 0}, zb] + 
       (-4 + 2*zb)*L[{1, 0, 1}, zb] + (-8 + 4*zb)*L[{1, 1, 0}, zb] + 
       (10 - 5*zb)*L[{1, 1, 1}, zb]) + (-26/9 - 26/(9*(-1 + zb)) + (37*zb)/9 - 
       (44*zb^2)/9 + (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3)*
        L[{0}, zb] + (12 - 14*zb + 4*zb^2)*L[{1}, zb] + 
       (4 - 2*zb)*L[{1, 0}, zb] + (-8 + 4*zb)*L[{1, 1}, zb])*plusL[0, t/mu2] + 
     (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3 + (4 - 2*zb)*L[{1}, zb])*
      plusL[1, t/mu2] + ep*((208/27 + 208/(27*(-1 + zb)) - (284*zb)/27 + 
         (172*zb^2)/27 + Pi^2*(-5/9 - 5/(9*(-1 + zb)) + (55*zb)/36 - 
           (5*zb^2)/9) + (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9)*
          L[{0}, zb] + (-266/9 + Pi^2*(5/3 - (5*zb)/6) + (253*zb)/9 - 
           (140*zb^2)/9)*L[{1}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*
          L[{0, 0}, zb] + (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0, 1}, zb] + 
         (-82/3 + (95*zb)/3 - (28*zb^2)/3)*L[{1, 0}, zb] + 
         (128/3 - (130*zb)/3 + (44*zb^2)/3)*L[{1, 1}, zb] + 
         (-12 + 6*zb)*L[{1, 0, 0}, zb] + (12 - 6*zb)*L[{1, 0, 1}, zb] + 
         (20 - 10*zb)*L[{1, 1, 0}, zb] + (-24 + 12*zb)*L[{1, 1, 1}, zb])*
        plusL[0, t/mu2] + (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9 + 
         (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*L[{0}, zb] + 
         (-82/3 + (95*zb)/3 - (28*zb^2)/3)*L[{1}, zb] + 
         (-12 + 6*zb)*L[{1, 0}, zb] + (20 - 10*zb)*L[{1, 1}, zb])*
        plusL[1, t/mu2] + (2 + 2/(-1 + zb) - (11*zb)/2 + 2*zb^2 + 
         (-6 + 3*zb)*L[{1}, zb])*plusL[2, t/mu2] + 
       delta[t]*(640/81 + 640/(81*(-1 + zb)) + (598*zb)/81 + (748*zb^2)/81 + 
         Pi^2*(-5/6 - 5/(6*(-1 + zb)) + (23*zb)/36 - zb^2) + 
         (208/27 + 208/(27*(-1 + zb)) - (284*zb)/27 + (172*zb^2)/27 + 
           Pi^2*(-5/9 - 5/(9*(-1 + zb)) + (55*zb)/36 - (5*zb^2)/9))*
          L[{0}, zb] + (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9)*
          L[{0, 0}, zb] + (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9)*
          L[{0, 1}, zb] + (-266/9 + Pi^2*(5/3 - (5*zb)/6) + (253*zb)/9 - 
           (140*zb^2)/9)*L[{1, 0}, zb] + (134/3 - (119*zb)/3 + (68*zb^2)/3 + 
           Pi^2*(-8/3 + (4*zb)/3))*L[{1, 1}, zb] + 
         (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*L[{0, 0, 0}, zb] + 
         (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0, 0, 1}, zb] + 
         (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0, 1, 0}, zb] + 
         (4/3 + 4/(3*(-1 + zb)) - (29*zb)/3 + (4*zb^2)/3)*L[{0, 1, 1}, zb] + 
         (-82/3 + (95*zb)/3 - (28*zb^2)/3)*L[{1, 0, 0}, zb] + 
         (82/3 - (95*zb)/3 + (28*zb^2)/3)*L[{1, 0, 1}, zb] + 
         (128/3 - (130*zb)/3 + (44*zb^2)/3)*L[{1, 1, 0}, zb] + 
         (-151/3 + (295*zb)/6 - (52*zb^2)/3)*L[{1, 1, 1}, zb] + 
         (-12 + 6*zb)*L[{1, 0, 0, 0}, zb] + (12 - 6*zb)*L[{1, 0, 0, 1}, zb] + 
         (12 - 6*zb)*L[{1, 0, 1, 0}, zb] + (-12 + 6*zb)*L[{1, 0, 1, 1}, zb] + 
         (20 - 10*zb)*L[{1, 1, 0, 0}, zb] + (-20 + 10*zb)*L[{1, 1, 0, 1}, zb] + 
         (-24 + 12*zb)*L[{1, 1, 1, 0}, zb] + (26 - 13*zb)*L[{1, 1, 1, 1}, zb] + 
         (8/3 + 8/(3*(-1 + zb)) - (22*zb)/3 + (8*zb^2)/3)*Zeta[3] + 
         L[{1}, zb]*(-533/27 + (1517*zb)/54 - (380*zb^2)/27 + 
           Pi^2*(32/9 - (37*zb)/9 + (11*zb^2)/9) + (-8 + 4*zb)*Zeta[3]))) + 
     ep^2*((-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - (380*zb^2)/27 + 
         Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + (11*zb^2)/9) + 
         (-122/9 - 122/(9*(-1 + zb)) + (85*zb)/9 - (140*zb^2)/9)*L[{0}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + (28*zb^2)/3)*
          L[{0, 1}, zb] + (58 - 67*zb + 20*zb^2)*L[{1, 0}, zb] + 
         (-266/3 + (271*zb)/3 - (92*zb^2)/3)*L[{1, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 1}, zb] + 
         (-44 + 22*zb)*L[{1, 1, 0}, zb] + (52 - 26*zb)*L[{1, 1, 1}, zb])*
        plusL[1, t/mu2] + (-61/9 - 61/(9*(-1 + zb)) + (85*zb)/18 - 
         (70*zb^2)/9 + (-14/3 - 14/(3*(-1 + zb)) + (77*zb)/6 - (14*zb^2)/3)*
          L[{0}, zb] + (29 - (67*zb)/2 + 10*zb^2)*L[{1}, zb] + 
         (14 - 7*zb)*L[{1, 0}, zb] + (-22 + 11*zb)*L[{1, 1}, zb])*
        plusL[2, t/mu2] + (-14/9 - 14/(9*(-1 + zb)) + (77*zb)/18 - 
         (14*zb^2)/9 + (14/3 - (7*zb)/3)*L[{1}, zb])*plusL[3, t/mu2] + 
       plusL[0, t/mu2]*(-1280/81 - 1280/(81*(-1 + zb)) - (1385*zb)/81 - 
         (1388*zb^2)/81 + Pi^2*(31/18 + 31/(18*(-1 + zb)) - (13*zb)/12 + 
           (17*zb^2)/9) + (-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - 
           (380*zb^2)/27 + Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + 
             (11*zb^2)/9))*L[{0}, zb] + (-122/9 - 122/(9*(-1 + zb)) + 
           (85*zb)/9 - (140*zb^2)/9)*L[{0, 0}, zb] + 
         (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + (140*zb^2)/9)*L[{0, 1}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1, 0}, zb] + (-90 + Pi^2*(17/3 - (17*zb)/6) + 77*zb - 44*zb^2)*
          L[{1, 1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 0, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - 
           (77*zb)/3 + (28*zb^2)/3)*L[{0, 1, 0}, zb] + 
         (-4 - 4/(-1 + zb) + 23*zb - 4*zb^2)*L[{0, 1, 1}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 0}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 1}, zb] + (-266/3 + (271*zb)/3 - (92*zb^2)/3)*
          L[{1, 1, 0}, zb] + (104 - 102*zb + 36*zb^2)*L[{1, 1, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 0, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 1, 0}, zb] + (28 - 14*zb)*L[{1, 0, 1, 1}, zb] + 
         (-44 + 22*zb)*L[{1, 1, 0, 0}, zb] + (44 - 22*zb)*L[{1, 1, 0, 1}, zb] + 
         (52 - 26*zb)*L[{1, 1, 1, 0}, zb] + (-56 + 28*zb)*L[{1, 1, 1, 1}, zb] + 
         (-52/9 - 52/(9*(-1 + zb)) + (143*zb)/9 - (52*zb^2)/9)*Zeta[3] + 
         L[{1}, zb]*(1066/27 - (1580*zb)/27 + (796*zb^2)/27 + 
           Pi^2*(-133/18 + (307*zb)/36 - (23*zb^2)/9) + (52/3 - (26*zb)/3)*
            Zeta[3])) + delta[t]*(-3872/243 - 3872/(243*(-1 + zb)) + 
         (5959*zb)/243 - (3548*zb^2)/243 + Pi^4*(-29/1080 - 
           29/(1080*(-1 + zb)) + (319*zb)/4320 - (29*zb^2)/1080) + 
         Pi^2*(52/27 + 52/(27*(-1 + zb)) - (163*zb)/54 + (49*zb^2)/27) + 
         (-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - (380*zb^2)/27 + 
           Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + (11*zb^2)/9))*
          L[{0, 0}, zb] + (416/27 + 416/(27*(-1 + zb)) - (631*zb)/27 + 
           (380*zb^2)/27 + Pi^2*(-11/9 - 11/(9*(-1 + zb)) + (121*zb)/36 - 
             (11*zb^2)/9))*L[{0, 1}, zb] + (-122/9 - 122/(9*(-1 + zb)) + 
           (85*zb)/9 - (140*zb^2)/9)*L[{0, 0, 0}, zb] + 
         (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + (140*zb^2)/9)*
          L[{0, 0, 1}, zb] + (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + 
           (140*zb^2)/9)*L[{0, 1, 0}, zb] + (-58/9 - 58/(9*(-1 + zb)) + 
           (77*zb)/9 - (76*zb^2)/9)*L[{0, 1, 1}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1, 0, 0}, zb] + (-538/9 + Pi^2*(11/3 - (11*zb)/6) + (485*zb)/9 - 
           (268*zb^2)/9)*L[{1, 0, 1}, zb] + (-90 + Pi^2*(17/3 - (17*zb)/6) + 
           77*zb - 44*zb^2)*L[{1, 1, 0}, zb] + (946/9 - (797*zb)/9 + 
           (460*zb^2)/9 + Pi^2*(-20/3 + (10*zb)/3))*L[{1, 1, 1}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 0, 0, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - 
           (77*zb)/3 + (28*zb^2)/3)*L[{0, 0, 1, 0}, zb] + 
         (-44/3 - 44/(3*(-1 + zb)) + (85*zb)/3 - (44*zb^2)/3)*
          L[{0, 0, 1, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 1, 0, 0}, zb] + (-28/3 - 28/(3*(-1 + zb)) + 
           (77*zb)/3 - (28*zb^2)/3)*L[{0, 1, 0, 1}, zb] + 
         (-4 - 4/(-1 + zb) + 23*zb - 4*zb^2)*L[{0, 1, 1, 0}, zb] + 
         (4/3 + 4/(3*(-1 + zb)) - (65*zb)/3 + (4*zb^2)/3)*L[{0, 1, 1, 1}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 0, 0}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 0, 1}, zb] + (-58 + 67*zb - 20*zb^2)*L[{1, 0, 1, 0}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 1, 1}, zb] + 
         (-266/3 + (271*zb)/3 - (92*zb^2)/3)*L[{1, 1, 0, 0}, zb] + 
         (266/3 - (271*zb)/3 + (92*zb^2)/3)*L[{1, 1, 0, 1}, zb] + 
         (104 - 102*zb + 36*zb^2)*L[{1, 1, 1, 0}, zb] + 
         (-335/3 + (647*zb)/6 - (116*zb^2)/3)*L[{1, 1, 1, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0, 0, 0}, zb] + (-28 + 14*zb)*
          L[{1, 0, 0, 0, 1}, zb] + (-28 + 14*zb)*L[{1, 0, 0, 1, 0}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0, 1, 1}, zb] + (-28 + 14*zb)*
          L[{1, 0, 1, 0, 0}, zb] + (28 - 14*zb)*L[{1, 0, 1, 0, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 1, 1, 0}, zb] + (-28 + 14*zb)*
          L[{1, 0, 1, 1, 1}, zb] + (-44 + 22*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (44 - 22*zb)*L[{1, 1, 0, 0, 1}, zb] + (44 - 22*zb)*
          L[{1, 1, 0, 1, 0}, zb] + (-44 + 22*zb)*L[{1, 1, 0, 1, 1}, zb] + 
         (52 - 26*zb)*L[{1, 1, 1, 0, 0}, zb] + (-52 + 26*zb)*
          L[{1, 1, 1, 0, 1}, zb] + (-56 + 28*zb)*L[{1, 1, 1, 1, 0}, zb] + 
         (58 - 29*zb)*L[{1, 1, 1, 1, 1}, zb] + (-218/27 - 218/(27*(-1 + zb)) + 
           (133*zb)/27 - (236*zb^2)/27)*Zeta[3] + L[{1, 0}, zb]*
          (1066/27 - (1580*zb)/27 + (796*zb^2)/27 + 
           Pi^2*(-133/18 + (307*zb)/36 - (23*zb^2)/9) + (52/3 - (26*zb)/3)*
            Zeta[3]) + L[{1, 1}, zb]*(-533/9 + (1375*zb)/18 - (404*zb^2)/9 + 
           Pi^2*(101/9 - (103*zb)/9 + (35*zb^2)/9) + (-80/3 + (40*zb)/3)*
            Zeta[3]) + L[{0}, zb]*(-1280/81 - 1280/(81*(-1 + zb)) - 
           (1385*zb)/81 - (1388*zb^2)/81 + Pi^2*(31/18 + 31/(18*(-1 + zb)) - 
             (13*zb)/12 + (17*zb^2)/9) + (-52/9 - 52/(9*(-1 + zb)) + 
             (143*zb)/9 - (52*zb^2)/9)*Zeta[3]) + L[{1}, zb]*
          (3010/81 + Pi^4*(29/360 - (29*zb)/720) - (1400*zb)/81 + 
           (2668*zb^2)/81 + Pi^2*(-15/2 + (239*zb)/36 - (11*zb^2)/3) + 
           (104/3 - 40*zb + 12*zb^2)*Zeta[3])))) + 
   delta[i, j]*((-22/3 + (11*zb)/3 + (-134/9 + 4*Pi^2)*delta[zb] + 
       (24 - 12*zb)*L[{0}, zb] + (-20 + 16/zb + 10*zb)*L[{1}, zb] + 
       (22*plusD[0, zb])/3 - 24*plusD[1, zb])*plusL[1, t/mu2] + 
     (12 - 6*zb + (11*delta[zb])/3 - 12*plusD[0, zb])*plusL[2, t/mu2] - 
     4*delta[zb]*plusL[3, t/mu2] + plusL[0, t/mu2]*(134/9 - (46*zb)/9 + 
       Pi^2*(-4 + 2*zb) + (-22/3 + (11*zb)/3)*L[{0}, zb] + 
       (50/3 - 26/(3*zb) - (34*zb)/3)*L[{1}, zb] + (24 - 12*zb)*L[{0, 0}, zb] + 
       (-24 + 24/zb + 12*zb)*L[{0, 1}, zb] + (-28 + 24/zb + 14*zb)*
        L[{1, 0}, zb] + (20 - 12/zb - 10*zb)*L[{1, 1}, zb] + 
       (-134/9 + 4*Pi^2)*plusD[0, zb] + (22*plusD[1, zb])/3 - 12*plusD[2, zb] + 
       delta[zb]*(404/27 - (11*Pi^2)/9 - 30*Zeta[3])) + 
     delta[t]*(-404/27 + Pi^2*(11/9 - (7*zb)/9) + (409*zb)/27 + 
       (134/9 - (46*zb)/9 + Pi^2*(-4 + 2*zb))*L[{0}, zb] + 
       (-4 + Pi^2*(14/3 - 4/zb - (7*zb)/3) + 46/(3*zb) - (5*zb)/3)*L[{1}, zb] + 
       (-22/3 + (11*zb)/3)*L[{0, 0}, zb] + (22/3 - 22/(3*zb) - (5*zb)/3)*
        L[{0, 1}, zb] + (50/3 - 26/(3*zb) - (28*zb)/3)*L[{1, 0}, zb] + 
       (-67/3 + 28/(3*zb) + (91*zb)/6)*L[{1, 1}, zb] + 
       (24 - 12*zb)*L[{0, 0, 0}, zb] + (-24 + 24/zb + 12*zb)*L[{0, 0, 1}, zb] + 
       (-28 + 28/zb + 14*zb)*L[{0, 1, 0}, zb] + (28 - 28/zb - 14*zb)*
        L[{0, 1, 1}, zb] + (-32 + 28/zb + 16*zb)*L[{1, 0, 0}, zb] + 
       (20 - 16/zb - 10*zb)*L[{1, 0, 1}, zb] + (36 - 28/zb - 18*zb)*
        L[{1, 1, 0}, zb] + (-16 + 6/zb + 8*zb)*L[{1, 1, 1}, zb] + 
       (-134/9 + 4*Pi^2)*plusD[1, zb] + (11*plusD[2, zb])/3 - 4*plusD[3, zb] + 
       plusD[0, zb]*(404/27 - (11*Pi^2)/9 - 30*Zeta[3]) + 
       (30 - 15*zb)*Zeta[3] + delta[zb]*(-1214/81 + (67*Pi^2)/36 - 
         (11*Pi^4)/180 + (55*Zeta[3])/9)) + 
     (nf*((-20/9 + (16*zb)/9 + (-56/27 + (2*Pi^2)/9)*delta[zb] + 
          (4/3 - (2*zb)/3)*L[{0}, zb] + (-8/3 + 8/(3*zb) + (4*zb)/3)*
           L[{1}, zb] + (20*plusD[0, zb])/9 - (4*plusD[1, zb])/3)*
         plusL[0, t/mu2] + (4/3 - (2*zb)/3 + (20*delta[zb])/9 - 
          (4*plusD[0, zb])/3)*plusL[1, t/mu2] - (2*delta[zb]*plusL[2, t/mu2])/
         3 + delta[t]*(56/27 + Pi^2*(-2/9 + zb/9) - (19*zb)/27 + 
          (-20/9 + (16*zb)/9)*L[{0}, zb] + (4 - 10/(3*zb) - (7*zb)/3)*
           L[{1}, zb] + (4/3 - (2*zb)/3)*L[{0, 0}, zb] + 
          (-4/3 + 4/(3*zb) + (2*zb)/3)*L[{0, 1}, zb] + 
          (-8/3 + 8/(3*zb) + (4*zb)/3)*L[{1, 0}, zb] + 
          (10/3 - 10/(3*zb) - (5*zb)/3)*L[{1, 1}, zb] + (-56/27 + (2*Pi^2)/9)*
           plusD[0, zb] + (20*plusD[1, zb])/9 - (2*plusD[2, zb])/3 + 
          delta[zb]*(164/81 - (5*Pi^2)/18 - (10*Zeta[3])/9)) + 
        ep*((40/9 - (26*zb)/9 + (112/27 - (5*Pi^2)/9)*delta[zb] + 
            (-4 + 2*zb)*L[{0}, zb] + (20/3 - 20/(3*zb) - (10*zb)/3)*
             L[{1}, zb] - (40*plusD[0, zb])/9 + 4*plusD[1, zb])*
           plusL[1, t/mu2] + (-2 + zb - (20*delta[zb])/9 + 2*plusD[0, zb])*
           plusL[2, t/mu2] + (2*delta[zb]*plusL[3, t/mu2])/3 + 
          plusL[0, t/mu2]*(-112/27 + Pi^2*(5/9 - (5*zb)/18) + (38*zb)/27 + 
            (40/9 - (26*zb)/9)*L[{0}, zb] + (-8 + 20/(3*zb) + 4*zb)*
             L[{1}, zb] + (-4 + 2*zb)*L[{0, 0}, zb] + (4 - 4/zb - 2*zb)*
             L[{0, 1}, zb] + (20/3 - 20/(3*zb) - (10*zb)/3)*L[{1, 0}, zb] + 
            (-8 + 8/zb + 4*zb)*L[{1, 1}, zb] + (112/27 - (5*Pi^2)/9)*
             plusD[0, zb] - (40*plusD[1, zb])/9 + 2*plusD[2, zb] + 
            delta[zb]*(-328/81 + (5*Pi^2)/9 + (8*Zeta[3])/3)) + 
          delta[t]*(328/81 + Pi^2*(-5/9 + zb/3) - (119*zb)/81 + 
            (-112/27 + Pi^2*(5/9 - (5*zb)/18) + (38*zb)/27)*L[{0}, zb] + 
            (20/3 + Pi^2*(-8/9 + 8/(9*zb) + (4*zb)/9) - 56/(9*zb) - (19*zb)/9)*
             L[{1}, zb] + (40/9 - (26*zb)/9)*L[{0, 0}, zb] + 
            (-40/9 + 40/(9*zb) + (26*zb)/9)*L[{0, 1}, zb] + 
            (-8 + 20/(3*zb) + 4*zb)*L[{1, 0}, zb] + (88/9 - 70/(9*zb) - 
              (41*zb)/9)*L[{1, 1}, zb] + (-4 + 2*zb)*L[{0, 0, 0}, zb] + 
            (4 - 4/zb - 2*zb)*L[{0, 0, 1}, zb] + (4 - 4/zb - 2*zb)*
             L[{0, 1, 0}, zb] + (-4 + 4/zb + 2*zb)*L[{0, 1, 1}, zb] + 
            (20/3 - 20/(3*zb) - (10*zb)/3)*L[{1, 0, 0}, zb] + 
            (-20/3 + 20/(3*zb) + (10*zb)/3)*L[{1, 0, 1}, zb] + 
            (-8 + 8/zb + 4*zb)*L[{1, 1, 0}, zb] + (26/3 - 26/(3*zb) - 
              (13*zb)/3)*L[{1, 1, 1}, zb] + (112/27 - (5*Pi^2)/9)*
             plusD[1, zb] - (20*plusD[2, zb])/9 + (2*plusD[3, zb])/3 + 
            delta[zb]*(976/243 - (14*Pi^2)/27 + (7*Pi^4)/540 - 
              (70*Zeta[3])/27) + (-8/3 + (4*zb)/3)*Zeta[3] + 
            plusD[0, zb]*(-328/81 + (5*Pi^2)/9 + (8*Zeta[3])/3))) + 
        ep^2*((-40/9 + (23*zb)/9 + (-112/27 + (11*Pi^2)/18)*delta[zb] + 
            (14/3 - (7*zb)/3)*L[{0}, zb] + (-22/3 + 22/(3*zb) + (11*zb)/3)*
             L[{1}, zb] + (40*plusD[0, zb])/9 - (14*plusD[1, zb])/3)*
           plusL[2, t/mu2] + (14/9 - (7*zb)/9 + (40*delta[zb])/27 - 
            (14*plusD[0, zb])/9)*plusL[3, t/mu2] - 
          (7*delta[zb]*plusL[4, t/mu2])/18 + plusL[1, t/mu2]*
           (224/27 + Pi^2*(-11/9 + (11*zb)/18) - (76*zb)/27 + 
            (-80/9 + (46*zb)/9)*L[{0}, zb] + (16 - 40/(3*zb) - (22*zb)/3)*
             L[{1}, zb] + (28/3 - (14*zb)/3)*L[{0, 0}, zb] + 
            (-28/3 + 28/(3*zb) + (14*zb)/3)*L[{0, 1}, zb] + 
            (-44/3 + 44/(3*zb) + (22*zb)/3)*L[{1, 0}, zb] + 
            (52/3 - 52/(3*zb) - (26*zb)/3)*L[{1, 1}, zb] + 
            (-224/27 + (11*Pi^2)/9)*plusD[0, zb] + (80*plusD[1, zb])/9 - 
            (14*plusD[2, zb])/3 + delta[zb]*(656/81 - (10*Pi^2)/9 - 
              (52*Zeta[3])/9)) + plusL[0, t/mu2]*(-656/81 + 
            Pi^2*(10/9 - (11*zb)/18) + (238*zb)/81 + 
            (224/27 + Pi^2*(-11/9 + (11*zb)/18) - (76*zb)/27)*L[{0}, zb] + 
            (-40/3 + Pi^2*(17/9 - 17/(9*zb) - (17*zb)/18) + 112/(9*zb) + 
              (38*zb)/9)*L[{1}, zb] + (-80/9 + (46*zb)/9)*L[{0, 0}, zb] + 
            (80/9 - 80/(9*zb) - (46*zb)/9)*L[{0, 1}, zb] + 
            (16 - 40/(3*zb) - (22*zb)/3)*L[{1, 0}, zb] + 
            (-176/9 + 140/(9*zb) + (76*zb)/9)*L[{1, 1}, zb] + 
            (28/3 - (14*zb)/3)*L[{0, 0, 0}, zb] + (-28/3 + 28/(3*zb) + 
              (14*zb)/3)*L[{0, 0, 1}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
             L[{0, 1, 0}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
             L[{0, 1, 1}, zb] + (-44/3 + 44/(3*zb) + (22*zb)/3)*
             L[{1, 0, 0}, zb] + (44/3 - 44/(3*zb) - (22*zb)/3)*
             L[{1, 0, 1}, zb] + (52/3 - 52/(3*zb) - (26*zb)/3)*
             L[{1, 1, 0}, zb] + (-56/3 + 56/(3*zb) + (28*zb)/3)*
             L[{1, 1, 1}, zb] + (-224/27 + (11*Pi^2)/9)*plusD[1, zb] + 
            (40*plusD[2, zb])/9 - (14*plusD[3, zb])/9 + plusD[0, zb]*
             (656/81 - (10*Pi^2)/9 - (52*Zeta[3])/9) + (52/9 - (26*zb)/9)*
             Zeta[3] + delta[zb]*(-1952/243 + (28*Pi^2)/27 - (29*Pi^4)/1080 + 
              (140*Zeta[3])/27)) + delta[t]*(1952/243 + 
            Pi^4*(29/1080 - (29*zb)/2160) + Pi^2*(-28/27 + (19*zb)/54) - 
            (724*zb)/243 + (224/27 + Pi^2*(-11/9 + (11*zb)/18) - (76*zb)/27)*
             L[{0, 0}, zb] + (-224/27 + Pi^2*(11/9 - 11/(9*zb) - (11*zb)/18) + 
              224/(27*zb) + (76*zb)/27)*L[{0, 1}, zb] + 
            (-40/3 + Pi^2*(17/9 - 17/(9*zb) - (17*zb)/18) + 112/(9*zb) + 
              (38*zb)/9)*L[{1, 0}, zb] + (428/27 - 392/(27*zb) - (133*zb)/27 + 
              Pi^2*(-20/9 + 20/(9*zb) + (10*zb)/9))*L[{1, 1}, zb] + 
            (-80/9 + (46*zb)/9)*L[{0, 0, 0}, zb] + (80/9 - 80/(9*zb) - 
              (46*zb)/9)*L[{0, 0, 1}, zb] + (80/9 - 80/(9*zb) - (46*zb)/9)*
             L[{0, 1, 0}, zb] + (-80/9 + 80/(9*zb) + (46*zb)/9)*
             L[{0, 1, 1}, zb] + (16 - 40/(3*zb) - (22*zb)/3)*L[{1, 0, 0}, zb] + 
            (-16 + 40/(3*zb) + (22*zb)/3)*L[{1, 0, 1}, zb] + 
            (-176/9 + 140/(9*zb) + (76*zb)/9)*L[{1, 1, 0}, zb] + 
            (64/3 - 50/(3*zb) - 9*zb)*L[{1, 1, 1}, zb] + (28/3 - (14*zb)/3)*
             L[{0, 0, 0, 0}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
             L[{0, 0, 0, 1}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
             L[{0, 0, 1, 0}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
             L[{0, 0, 1, 1}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
             L[{0, 1, 0, 0}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
             L[{0, 1, 0, 1}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
             L[{0, 1, 1, 0}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
             L[{0, 1, 1, 1}, zb] + (-44/3 + 44/(3*zb) + (22*zb)/3)*
             L[{1, 0, 0, 0}, zb] + (44/3 - 44/(3*zb) - (22*zb)/3)*
             L[{1, 0, 0, 1}, zb] + (44/3 - 44/(3*zb) - (22*zb)/3)*
             L[{1, 0, 1, 0}, zb] + (-44/3 + 44/(3*zb) + (22*zb)/3)*
             L[{1, 0, 1, 1}, zb] + (52/3 - 52/(3*zb) - (26*zb)/3)*
             L[{1, 1, 0, 0}, zb] + (-52/3 + 52/(3*zb) + (26*zb)/3)*
             L[{1, 1, 0, 1}, zb] + (-56/3 + 56/(3*zb) + (28*zb)/3)*
             L[{1, 1, 1, 0}, zb] + (58/3 - 58/(3*zb) - (29*zb)/3)*
             L[{1, 1, 1, 1}, zb] + (-112/27 + (11*Pi^2)/18)*plusD[2, zb] + 
            (40*plusD[3, zb])/27 - (7*plusD[4, zb])/18 + plusD[1, zb]*
             (656/81 - (10*Pi^2)/9 - (52*Zeta[3])/9) + (-140/27 + (76*zb)/27)*
             Zeta[3] + plusD[0, zb]*(-1952/243 + (28*Pi^2)/27 - 
              (29*Pi^4)/1080 + (140*Zeta[3])/27) + L[{0}, zb]*
             (-656/81 + Pi^2*(10/9 - (11*zb)/18) + (238*zb)/81 + 
              (52/9 - (26*zb)/9)*Zeta[3]) + L[{1}, zb]*(118/9 + 
              Pi^2*(-2 + 5/(3*zb) + (8*zb)/9) - 328/(27*zb) - (119*zb)/27 + 
              (-80/9 + 80/(9*zb) + (40*zb)/9)*Zeta[3]) + 
            delta[zb]*(5840/729 + (5*Pi^4)/216 + Pi^2*(-82/81 + (20*Zeta[3])/
                 27) - (392*Zeta[3])/81 - (58*Zeta[5])/15)))))/Nc + 
     ep^2*((-77/9 + (29*zb)/18 + (-268/27 + (43*Pi^2)/9)*delta[zb] + 
         (100/3 - (50*zb)/3)*L[{0}, zb] + (-86/3 + 24/zb + (43*zb)/3)*
          L[{1}, zb] + (77*plusD[0, zb])/9 - (100*plusD[1, zb])/3)*
        plusL[3, t/mu2] + (25/3 - (25*zb)/6 + (77*delta[zb])/36 - 
         (25*plusD[0, zb])/3)*plusL[4, t/mu2] - (5*delta[zb]*plusL[5, t/mu2])/
        3 + plusL[2, t/mu2]*(268/9 - (31*zb)/18 + Pi^2*(-43/3 + (43*zb)/6) + 
         (-77/3 + (29*zb)/6)*L[{0}, zb] + (142/3 - 85/(3*zb) - (139*zb)/6)*
          L[{1}, zb] + (100 - 50*zb)*L[{0, 0}, zb] + (-88 + 88/zb + 44*zb)*
          L[{0, 1}, zb] + (-102 + 88/zb + 51*zb)*L[{1, 0}, zb] + 
         (74 - 52/zb - 37*zb)*L[{1, 1}, zb] + (-268/9 + (43*Pi^2)/3)*
          plusD[0, zb] + (77*plusD[1, zb])/3 - 50*plusD[2, zb] + 
         delta[zb]*(808/27 - (121*Pi^2)/36 - (268*Zeta[3])/3)) + 
       plusL[1, t/mu2]*(-1616/27 + Pi^2*(121/18 - (25*zb)/36) + (1636*zb)/27 + 
         (536/9 - (31*zb)/9 + Pi^2*(-86/3 + (43*zb)/3))*L[{0}, zb] + 
         (-10 + Pi^2*(91/3 - 80/(3*zb) - (91*zb)/6) + 184/(3*zb) - (71*zb)/3)*
          L[{1}, zb] + (-154/3 + (29*zb)/3)*L[{0, 0}, zb] + 
         (154/3 - 154/(3*zb) - (41*zb)/3)*L[{0, 1}, zb] + 
         (284/3 - 170/(3*zb) - (115*zb)/3)*L[{1, 0}, zb] + 
         (-352/3 + 178/(3*zb) + (221*zb)/3)*L[{1, 1}, zb] + 
         (200 - 100*zb)*L[{0, 0, 0}, zb] + (-176 + 176/zb + 88*zb)*
          L[{0, 0, 1}, zb] + (-192 + 192/zb + 96*zb)*L[{0, 1, 0}, zb] + 
         (168 - 168/zb - 84*zb)*L[{0, 1, 1}, zb] + (-220 + 192/zb + 110*zb)*
          L[{1, 0, 0}, zb] + (148 - 120/zb - 74*zb)*L[{1, 0, 1}, zb] + 
         (212 - 168/zb - 106*zb)*L[{1, 1, 0}, zb] + (-108 + 56/zb + 54*zb)*
          L[{1, 1, 1}, zb] + (-536/9 + (86*Pi^2)/3)*plusD[1, zb] + 
         (77*plusD[2, zb])/3 - (100*plusD[3, zb])/3 + plusD[0, zb]*
          (1616/27 - (121*Pi^2)/18 - (536*Zeta[3])/3) + (536/3 - (268*zb)/3)*
          Zeta[3] + delta[zb]*(-4856/81 + (67*Pi^2)/9 - (23*Pi^4)/60 + 
           (286*Zeta[3])/9)) + plusL[0, t/mu2]*(4856/81 + 
         Pi^4*(23/60 - (23*zb)/120) + Pi^2*(-67/9 + (7*zb)/36) - (1420*zb)/81 + 
         (536/9 - (31*zb)/9 + Pi^2*(-86/3 + (43*zb)/3))*L[{0, 0}, zb] + 
         (-536/9 + Pi^2*(28 - 28/zb - 14*zb) + 536/(9*zb) + (31*zb)/9)*
          L[{0, 1}, zb] + (-10 + Pi^2*(95/3 - 28/zb - (95*zb)/6) + 184/(3*zb) - 
           (71*zb)/3)*L[{1, 0}, zb] + (-142/9 - 560/(9*zb) + (443*zb)/9 + 
           Pi^2*(-97/3 + 80/(3*zb) + (97*zb)/6))*L[{1, 1}, zb] + 
         (-154/3 + (29*zb)/3)*L[{0, 0, 0}, zb] + 
         (154/3 - 154/(3*zb) - (41*zb)/3)*L[{0, 0, 1}, zb] + 
         (154/3 - 154/(3*zb) - (29*zb)/3)*L[{0, 1, 0}, zb] + 
         (-154/3 + 154/(3*zb) + (17*zb)/3)*L[{0, 1, 1}, zb] + 
         (284/3 - 170/(3*zb) - (103*zb)/3)*L[{1, 0, 0}, zb] + 
         (-284/3 + 170/(3*zb) + (151*zb)/3)*L[{1, 0, 1}, zb] + 
         (-352/3 + 178/(3*zb) + (173*zb)/3)*L[{1, 1, 0}, zb] + 
         (386/3 - 182/(3*zb) - (280*zb)/3)*L[{1, 1, 1}, zb] + 
         (200 - 100*zb)*L[{0, 0, 0, 0}, zb] + (-176 + 176/zb + 88*zb)*
          L[{0, 0, 0, 1}, zb] + (-192 + 192/zb + 96*zb)*L[{0, 0, 1, 0}, zb] + 
         (136 - 136/zb - 68*zb)*L[{0, 0, 1, 1}, zb] + (-200 + 200/zb + 100*zb)*
          L[{0, 1, 0, 0}, zb] + (168 - 168/zb - 84*zb)*L[{0, 1, 0, 1}, zb] + 
         (200 - 200/zb - 100*zb)*L[{0, 1, 1, 0}, zb] + (-152 + 152/zb + 76*zb)*
          L[{0, 1, 1, 1}, zb] + (-228 + 200/zb + 114*zb)*L[{1, 0, 0, 0}, zb] + 
         (196 - 168/zb - 98*zb)*L[{1, 0, 0, 1}, zb] + (180 - 152/zb - 90*zb)*
          L[{1, 0, 1, 0}, zb] + (-108 + 80/zb + 54*zb)*L[{1, 0, 1, 1}, zb] + 
         (244 - 200/zb - 122*zb)*L[{1, 1, 0, 0}, zb] + (-156 + 112/zb + 78*zb)*
          L[{1, 1, 0, 1}, zb] + (-204 + 152/zb + 102*zb)*L[{1, 1, 1, 0}, zb] + 
         (60 - 4/zb - 30*zb)*L[{1, 1, 1, 1}, zb] + (-268/9 + (43*Pi^2)/3)*
          plusD[2, zb] + (77*plusD[3, zb])/9 - (25*plusD[4, zb])/3 + 
         plusD[1, zb]*(1616/27 - (121*Pi^2)/18 - (536*Zeta[3])/3) + 
         (-286/9 - (67*zb)/9)*Zeta[3] + plusD[0, zb]*(-4856/81 + (67*Pi^2)/9 - 
           (23*Pi^4)/60 + (286*Zeta[3])/9) + L[{0}, zb]*
          (-1616/27 + Pi^2*(121/18 - (25*zb)/36) + (1636*zb)/27 + 
           (536/3 - (268*zb)/3)*Zeta[3]) + L[{1}, zb]*(346/3 - 556/(9*zb) - 
           (791*zb)/9 + Pi^2*(-110/9 + 133/(18*zb) + (145*zb)/36) + 
           (-532/3 + 160/zb + (266*zb)/3)*Zeta[3]) + 
         delta[zb]*(14576/243 + (319*Pi^4)/2160 - (938*Zeta[3])/27 + 
           Pi^2*(-202/27 + (215*Zeta[3])/9) - 166*Zeta[5])) + 
       delta[t]*(-14576/243 + Pi^4*(-319/2160 + (59*zb)/864) + (17377*zb)/243 + 
         (536/9 - (31*zb)/9 + Pi^2*(-86/3 + (43*zb)/3))*L[{0, 0, 0}, zb] + 
         (-536/9 + Pi^2*(28 - 28/zb - 14*zb) + 536/(9*zb) + (31*zb)/9)*
          L[{0, 0, 1}, zb] + (-536/9 + Pi^2*(86/3 - 86/(3*zb) - (43*zb)/3) + 
           536/(9*zb) + (31*zb)/9)*L[{0, 1, 0}, zb] + 
         (536/9 - 536/(9*zb) - (139*zb)/9 + Pi^2*(-88/3 + 88/(3*zb) + 
             (44*zb)/3))*L[{0, 1, 1}, zb] + 
         (-10 + Pi^2*(97/3 - 86/(3*zb) - (97*zb)/6) + 184/(3*zb) - (71*zb)/3)*
          L[{1, 0, 0}, zb] + (10 - 184/(3*zb) + (71*zb)/3 + 
           Pi^2*(-27 + 70/(3*zb) + (27*zb)/2))*L[{1, 0, 1}, zb] + 
         (-142/9 - 560/(9*zb) + (443*zb)/9 + Pi^2*(-35 + 88/(3*zb) + 
             (35*zb)/2))*L[{1, 1, 0}, zb] + 
         (86/3 + Pi^2*(97/3 - 77/(3*zb) - (97*zb)/6) + 188/(3*zb) - 62*zb)*
          L[{1, 1, 1}, zb] + (-154/3 + (29*zb)/3)*L[{0, 0, 0, 0}, zb] + 
         (154/3 - 154/(3*zb) - (41*zb)/3)*L[{0, 0, 0, 1}, zb] + 
         (154/3 - 154/(3*zb) - (29*zb)/3)*L[{0, 0, 1, 0}, zb] + 
         (-154/3 + 154/(3*zb) + (89*zb)/3)*L[{0, 0, 1, 1}, zb] + 
         (154/3 - 154/(3*zb) - (23*zb)/3)*L[{0, 1, 0, 0}, zb] + 
         (-154/3 + 154/(3*zb) + (41*zb)/3)*L[{0, 1, 0, 1}, zb] + 
         (-154/3 + 154/(3*zb) - (7*zb)/3)*L[{0, 1, 1, 0}, zb] + 
         (154/3 - 154/(3*zb) - (11*zb)/3)*L[{0, 1, 1, 1}, zb] + 
         (284/3 - 170/(3*zb) - (97*zb)/3)*L[{1, 0, 0, 0}, zb] + 
         (-284/3 + 170/(3*zb) + (115*zb)/3)*L[{1, 0, 0, 1}, zb] + 
         (-284/3 + 170/(3*zb) + (127*zb)/3)*L[{1, 0, 1, 0}, zb] + 
         (284/3 - 170/(3*zb) - (175*zb)/3)*L[{1, 0, 1, 1}, zb] + 
         (-352/3 + 178/(3*zb) + (149*zb)/3)*L[{1, 1, 0, 0}, zb] + 
         (352/3 - 178/(3*zb) - (209*zb)/3)*L[{1, 1, 0, 1}, zb] + 
         (386/3 - 182/(3*zb) - (208*zb)/3)*L[{1, 1, 1, 0}, zb] + 
         (-403/3 + 184/(3*zb) + (655*zb)/6)*L[{1, 1, 1, 1}, zb] + 
         (200 - 100*zb)*L[{0, 0, 0, 0, 0}, zb] + (-176 + 176/zb + 88*zb)*
          L[{0, 0, 0, 0, 1}, zb] + (-192 + 192/zb + 96*zb)*
          L[{0, 0, 0, 1, 0}, zb] + (168 - 168/zb - 84*zb)*L[{0, 0, 0, 1, 1}, 
           zb] + (-200 + 200/zb + 100*zb)*L[{0, 0, 1, 0, 0}, zb] + 
         (168 - 168/zb - 84*zb)*L[{0, 0, 1, 0, 1}, zb] + (168 - 168/zb - 84*zb)*
          L[{0, 0, 1, 1, 0}, zb] + (-104 + 104/zb + 52*zb)*
          L[{0, 0, 1, 1, 1}, zb] + (-204 + 204/zb + 102*zb)*
          L[{0, 1, 0, 0, 0}, zb] + (176 - 176/zb - 88*zb)*L[{0, 1, 0, 0, 1}, 
           zb] + (192 - 192/zb - 96*zb)*L[{0, 1, 0, 1, 0}, zb] + 
         (-144 + 144/zb + 72*zb)*L[{0, 1, 0, 1, 1}, zb] + 
         (216 - 216/zb - 108*zb)*L[{0, 1, 1, 0, 0}, zb] + 
         (-176 + 176/zb + 88*zb)*L[{0, 1, 1, 0, 1}, zb] + 
         (-200 + 200/zb + 100*zb)*L[{0, 1, 1, 1, 0}, zb] + 
         (132 - 132/zb - 66*zb)*L[{0, 1, 1, 1, 1}, zb] + 
         (-232 + 204/zb + 116*zb)*L[{1, 0, 0, 0, 0}, zb] + 
         (204 - 176/zb - 102*zb)*L[{1, 0, 0, 0, 1}, zb] + 
         (220 - 192/zb - 110*zb)*L[{1, 0, 0, 1, 0}, zb] + 
         (-172 + 144/zb + 86*zb)*L[{1, 0, 0, 1, 1}, zb] + 
         (196 - 168/zb - 98*zb)*L[{1, 0, 1, 0, 0}, zb] + 
         (-156 + 128/zb + 78*zb)*L[{1, 0, 1, 0, 1}, zb] + 
         (-156 + 128/zb + 78*zb)*L[{1, 0, 1, 1, 0}, zb] + 
         (76 - 48/zb - 38*zb)*L[{1, 0, 1, 1, 1}, zb] + (260 - 216/zb - 130*zb)*
          L[{1, 1, 0, 0, 0}, zb] + (-220 + 176/zb + 110*zb)*
          L[{1, 1, 0, 0, 1}, zb] + (-204 + 160/zb + 102*zb)*
          L[{1, 1, 0, 1, 0}, zb] + (116 - 72/zb - 58*zb)*L[{1, 1, 0, 1, 1}, 
           zb] + (-252 + 200/zb + 126*zb)*L[{1, 1, 1, 0, 0}, zb] + 
         (148 - 96/zb - 74*zb)*L[{1, 1, 1, 0, 1}, zb] + (188 - 132/zb - 94*zb)*
          L[{1, 1, 1, 1, 0}, zb] + (-8 - 50/zb + 4*zb)*L[{1, 1, 1, 1, 1}, zb] + 
         (-268/27 + (43*Pi^2)/9)*plusD[3, zb] + (77*plusD[4, zb])/36 - 
         (5*plusD[5, zb])/3 + plusD[2, zb]*(808/27 - (121*Pi^2)/36 - 
           (268*Zeta[3])/3) + (938/27 - (16*zb)/27)*Zeta[3] + 
         plusD[1, zb]*(-4856/81 + (67*Pi^2)/9 - (23*Pi^4)/60 + 
           (286*Zeta[3])/9) + L[{0, 0}, zb]*(-1616/27 + 
           Pi^2*(121/18 - (25*zb)/36) + (1636*zb)/27 + (536/3 - (268*zb)/3)*
            Zeta[3]) + L[{1, 1}, zb]*(-3863/27 + Pi^2*(271/18 - 139/(18*zb) - 
             (113*zb)/18) + 1694/(27*zb) + (6131*zb)/54 + 
           (532/3 - 452/(3*zb) - (266*zb)/3)*Zeta[3]) + 
         L[{1}, zb]*(-166/9 + Pi^4*(-41/72 + 22/(45*zb) + (41*zb)/144) + 
           1672/(27*zb) - (100*zb)/27 + Pi^2*(7/6 - 23/(3*zb) + (115*zb)/36) + 
           (518/9 - 314/(9*zb) - (94*zb)/9)*Zeta[3]) + 
         L[{0}, zb]*(4856/81 + Pi^4*(23/60 - (23*zb)/120) + 
           Pi^2*(-67/9 + (7*zb)/36) - (1420*zb)/81 + (-286/9 - (67*zb)/9)*
            Zeta[3]) + Pi^2*(202/27 - (409*zb)/54 + (-215/9 + (215*zb)/18)*
            Zeta[3]) + L[{0, 1}, zb]*(1616/27 + Pi^2*(-121/18 + 121/(18*zb) + 
             (25*zb)/36) - 1616/(27*zb) - (1636*zb)/27 + 
           (-512/3 + 512/(3*zb) + (256*zb)/3)*Zeta[3]) + 
         L[{1, 0}, zb]*(346/3 - 556/(9*zb) - (791*zb)/9 + 
           Pi^2*(-110/9 + 133/(18*zb) + (133*zb)/36) + 
           (-188 + 512/(3*zb) + 94*zb)*Zeta[3]) + plusD[0, zb]*
          (14576/243 + (319*Pi^4)/2160 - (938*Zeta[3])/27 + 
           Pi^2*(-202/27 + (215*Zeta[3])/9) - 166*Zeta[5]) + 
         (166 - 83*zb)*Zeta[5] + delta[zb]*(-43736/729 - (67*Pi^4)/432 + 
           (593*Pi^6)/22680 + Pi^2*(607/81 - (110*Zeta[3])/27) + 
           (2828*Zeta[3])/81 - (571*Zeta[3]^2)/9 + (319*Zeta[5])/15))) + 
     ep*((11 - (7*zb)/2 + (134/9 - 6*Pi^2)*delta[zb] + (-40 + 20*zb)*
          L[{0}, zb] + (34 - 28/zb - 17*zb)*L[{1}, zb] - 11*plusD[0, zb] + 
         40*plusD[1, zb])*plusL[2, t/mu2] + 
       (-40/3 + (20*zb)/3 - (11*delta[zb])/3 + (40*plusD[0, zb])/3)*
        plusL[3, t/mu2] + (10*delta[zb]*plusL[4, t/mu2])/3 + 
       plusL[1, t/mu2]*(-268/9 + Pi^2*(12 - 6*zb) + (41*zb)/9 + 
         (22 - 7*zb)*L[{0}, zb] + (-128/3 + 74/(3*zb) + (73*zb)/3)*L[{1}, zb] + 
         (-80 + 40*zb)*L[{0, 0}, zb] + (72 - 72/zb - 36*zb)*L[{0, 1}, zb] + 
         (84 - 72/zb - 42*zb)*L[{1, 0}, zb] + (-60 + 40/zb + 30*zb)*
          L[{1, 1}, zb] + (268/9 - 12*Pi^2)*plusD[0, zb] - 22*plusD[1, zb] + 
         40*plusD[2, zb] + delta[zb]*(-808/27 + (55*Pi^2)/18 + 
           (236*Zeta[3])/3)) + plusL[0, t/mu2]*(808/27 + 
         Pi^2*(-55/18 + (31*zb)/36) - (818*zb)/27 + 
         (-268/9 + Pi^2*(12 - 6*zb) + (41*zb)/9)*L[{0}, zb] + 
         (6 - 92/(3*zb) + 9*zb + Pi^2*(-13 + 34/(3*zb) + (13*zb)/2))*
          L[{1}, zb] + (22 - 7*zb)*L[{0, 0}, zb] + (-22 + 22/zb + 7*zb)*
          L[{0, 1}, zb] + (-128/3 + 74/(3*zb) + (61*zb)/3)*L[{1, 0}, zb] + 
         (54 - 26/zb - 36*zb)*L[{1, 1}, zb] + (-80 + 40*zb)*L[{0, 0, 0}, zb] + 
         (72 - 72/zb - 36*zb)*L[{0, 0, 1}, zb] + (80 - 80/zb - 40*zb)*
          L[{0, 1, 0}, zb] + (-72 + 72/zb + 36*zb)*L[{0, 1, 1}, zb] + 
         (92 - 80/zb - 46*zb)*L[{1, 0, 0}, zb] + (-60 + 48/zb + 30*zb)*
          L[{1, 0, 1}, zb] + (-92 + 72/zb + 46*zb)*L[{1, 1, 0}, zb] + 
         (44 - 20/zb - 22*zb)*L[{1, 1, 1}, zb] + (268/9 - 12*Pi^2)*
          plusD[1, zb] - 11*plusD[2, zb] + (40*plusD[3, zb])/3 + 
         delta[zb]*(2428/81 - (67*Pi^2)/18 + Pi^4/6 - (44*Zeta[3])/3) + 
         (-236/3 + (118*zb)/3)*Zeta[3] + plusD[0, zb]*(-808/27 + (55*Pi^2)/18 + 
           (236*Zeta[3])/3)) + delta[t]*(-2428/81 + Pi^2*(67/18 - zb/3) + 
         Pi^4*(-1/6 + zb/12) + (710*zb)/81 + (-268/9 + Pi^2*(12 - 6*zb) + 
           (41*zb)/9)*L[{0, 0}, zb] + (268/9 - 268/(9*zb) - (41*zb)/9 + 
           Pi^2*(-12 + 12/zb + 6*zb))*L[{0, 1}, zb] + 
         (6 - 92/(3*zb) + 9*zb + Pi^2*(-41/3 + 12/zb + (41*zb)/6))*
          L[{1, 0}, zb] + (62/9 + Pi^2*(43/3 - 35/(3*zb) - (43*zb)/6) + 
           280/(9*zb) - (196*zb)/9)*L[{1, 1}, zb] + (22 - 7*zb)*
          L[{0, 0, 0}, zb] + (-22 + 22/zb + 7*zb)*L[{0, 0, 1}, zb] + 
         (-22 + 22/zb + 5*zb)*L[{0, 1, 0}, zb] + (22 - 22/zb - zb)*
          L[{0, 1, 1}, zb] + (-128/3 + 74/(3*zb) + (55*zb)/3)*
          L[{1, 0, 0}, zb] + (128/3 - 74/(3*zb) - (73*zb)/3)*L[{1, 0, 1}, zb] + 
         (54 - 26/zb - 28*zb)*L[{1, 1, 0}, zb] + 
         (-179/3 + 80/(3*zb) + (263*zb)/6)*L[{1, 1, 1}, zb] + 
         (-80 + 40*zb)*L[{0, 0, 0, 0}, zb] + (72 - 72/zb - 36*zb)*
          L[{0, 0, 0, 1}, zb] + (80 - 80/zb - 40*zb)*L[{0, 0, 1, 0}, zb] + 
         (-56 + 56/zb + 28*zb)*L[{0, 0, 1, 1}, zb] + (84 - 84/zb - 42*zb)*
          L[{0, 1, 0, 0}, zb] + (-72 + 72/zb + 36*zb)*L[{0, 1, 0, 1}, zb] + 
         (-88 + 88/zb + 44*zb)*L[{0, 1, 1, 0}, zb] + (68 - 68/zb - 34*zb)*
          L[{0, 1, 1, 1}, zb] + (96 - 84/zb - 48*zb)*L[{1, 0, 0, 0}, zb] + 
         (-84 + 72/zb + 42*zb)*L[{1, 0, 0, 1}, zb] + (-76 + 64/zb + 38*zb)*
          L[{1, 0, 1, 0}, zb] + (44 - 32/zb - 22*zb)*L[{1, 0, 1, 1}, zb] + 
         (-108 + 88/zb + 54*zb)*L[{1, 1, 0, 0}, zb] + (68 - 48/zb - 34*zb)*
          L[{1, 1, 0, 1}, zb] + (92 - 68/zb - 46*zb)*L[{1, 1, 1, 0}, zb] + 
         (-24 - 2/zb + 12*zb)*L[{1, 1, 1, 1}, zb] + (134/9 - 6*Pi^2)*
          plusD[2, zb] - (11*plusD[3, zb])/3 + (10*plusD[4, zb])/3 + 
         plusD[0, zb]*(2428/81 - (67*Pi^2)/18 + Pi^4/6 - (44*Zeta[3])/3) + 
         (44/3 + zb)*Zeta[3] + plusD[1, zb]*(-808/27 + (55*Pi^2)/18 + 
           (236*Zeta[3])/3) + L[{1}, zb]*(-173/3 + Pi^2*(103/18 - 61/(18*zb) - 
             (22*zb)/9) + 278/(9*zb) + (791*zb)/18 + 
           (236/3 - 212/(3*zb) - (118*zb)/3)*Zeta[3]) + 
         L[{0}, zb]*(808/27 + Pi^2*(-55/18 + (31*zb)/36) - (818*zb)/27 + 
           (-236/3 + (118*zb)/3)*Zeta[3]) + delta[zb]*(-7288/243 - 
           (77*Pi^4)/1080 + Pi^2*(101/27 - (65*Zeta[3])/6) + (469*Zeta[3])/27 + 
           75*Zeta[5]))) + 
     Nc*nf*((20/9 - (16*zb)/9 + (56/27 - (2*Pi^2)/9)*delta[zb] + 
         (-4/3 + (2*zb)/3)*L[{0}, zb] + (8/3 - 8/(3*zb) - (4*zb)/3)*
          L[{1}, zb] - (20*plusD[0, zb])/9 + (4*plusD[1, zb])/3)*
        plusL[0, t/mu2] + (-4/3 + (2*zb)/3 - (20*delta[zb])/9 + 
         (4*plusD[0, zb])/3)*plusL[1, t/mu2] + (2*delta[zb]*plusL[2, t/mu2])/
        3 + delta[t]*(-56/27 + Pi^2*(2/9 - zb/9) + (19*zb)/27 + 
         (20/9 - (16*zb)/9)*L[{0}, zb] + (-4 + 10/(3*zb) + (7*zb)/3)*
          L[{1}, zb] + (-4/3 + (2*zb)/3)*L[{0, 0}, zb] + 
         (4/3 - 4/(3*zb) - (2*zb)/3)*L[{0, 1}, zb] + 
         (8/3 - 8/(3*zb) - (4*zb)/3)*L[{1, 0}, zb] + 
         (-10/3 + 10/(3*zb) + (5*zb)/3)*L[{1, 1}, zb] + (56/27 - (2*Pi^2)/9)*
          plusD[0, zb] - (20*plusD[1, zb])/9 + (2*plusD[2, zb])/3 + 
         delta[zb]*(-164/81 + (5*Pi^2)/18 + (10*Zeta[3])/9)) + 
       ep*((-40/9 + (26*zb)/9 + (-112/27 + (5*Pi^2)/9)*delta[zb] + 
           (4 - 2*zb)*L[{0}, zb] + (-20/3 + 20/(3*zb) + (10*zb)/3)*L[{1}, zb] + 
           (40*plusD[0, zb])/9 - 4*plusD[1, zb])*plusL[1, t/mu2] + 
         (2 - zb + (20*delta[zb])/9 - 2*plusD[0, zb])*plusL[2, t/mu2] - 
         (2*delta[zb]*plusL[3, t/mu2])/3 + plusL[0, t/mu2]*
          (112/27 + Pi^2*(-5/9 + (5*zb)/18) - (38*zb)/27 + (-40/9 + (26*zb)/9)*
            L[{0}, zb] + (8 - 20/(3*zb) - 4*zb)*L[{1}, zb] + 
           (4 - 2*zb)*L[{0, 0}, zb] + (-4 + 4/zb + 2*zb)*L[{0, 1}, zb] + 
           (-20/3 + 20/(3*zb) + (10*zb)/3)*L[{1, 0}, zb] + (8 - 8/zb - 4*zb)*
            L[{1, 1}, zb] + (-112/27 + (5*Pi^2)/9)*plusD[0, zb] + 
           (40*plusD[1, zb])/9 - 2*plusD[2, zb] + delta[zb]*
            (328/81 - (5*Pi^2)/9 - (8*Zeta[3])/3)) + 
         delta[t]*(-328/81 + Pi^2*(5/9 - zb/3) + (119*zb)/81 + 
           (112/27 + Pi^2*(-5/9 + (5*zb)/18) - (38*zb)/27)*L[{0}, zb] + 
           (-20/3 + Pi^2*(8/9 - 8/(9*zb) - (4*zb)/9) + 56/(9*zb) + (19*zb)/9)*
            L[{1}, zb] + (-40/9 + (26*zb)/9)*L[{0, 0}, zb] + 
           (40/9 - 40/(9*zb) - (26*zb)/9)*L[{0, 1}, zb] + 
           (8 - 20/(3*zb) - 4*zb)*L[{1, 0}, zb] + (-88/9 + 70/(9*zb) + 
             (41*zb)/9)*L[{1, 1}, zb] + (4 - 2*zb)*L[{0, 0, 0}, zb] + 
           (-4 + 4/zb + 2*zb)*L[{0, 0, 1}, zb] + (-4 + 4/zb + 2*zb)*
            L[{0, 1, 0}, zb] + (4 - 4/zb - 2*zb)*L[{0, 1, 1}, zb] + 
           (-20/3 + 20/(3*zb) + (10*zb)/3)*L[{1, 0, 0}, zb] + 
           (20/3 - 20/(3*zb) - (10*zb)/3)*L[{1, 0, 1}, zb] + 
           (8 - 8/zb - 4*zb)*L[{1, 1, 0}, zb] + (-26/3 + 26/(3*zb) + (13*zb)/3)*
            L[{1, 1, 1}, zb] + (-112/27 + (5*Pi^2)/9)*plusD[1, zb] + 
           (20*plusD[2, zb])/9 - (2*plusD[3, zb])/3 + plusD[0, zb]*
            (328/81 - (5*Pi^2)/9 - (8*Zeta[3])/3) + (8/3 - (4*zb)/3)*Zeta[3] + 
           delta[zb]*(-976/243 + (14*Pi^2)/27 - (7*Pi^4)/540 + 
             (70*Zeta[3])/27))) + 
       ep^2*((40/9 - (23*zb)/9 + (112/27 - (11*Pi^2)/18)*delta[zb] + 
           (-14/3 + (7*zb)/3)*L[{0}, zb] + (22/3 - 22/(3*zb) - (11*zb)/3)*
            L[{1}, zb] - (40*plusD[0, zb])/9 + (14*plusD[1, zb])/3)*
          plusL[2, t/mu2] + (-14/9 + (7*zb)/9 - (40*delta[zb])/27 + 
           (14*plusD[0, zb])/9)*plusL[3, t/mu2] + (7*delta[zb]*plusL[4, t/mu2])/
          18 + plusL[1, t/mu2]*(-224/27 + Pi^2*(11/9 - (11*zb)/18) + 
           (76*zb)/27 + (80/9 - (46*zb)/9)*L[{0}, zb] + 
           (-16 + 40/(3*zb) + (22*zb)/3)*L[{1}, zb] + (-28/3 + (14*zb)/3)*
            L[{0, 0}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*L[{0, 1}, zb] + 
           (44/3 - 44/(3*zb) - (22*zb)/3)*L[{1, 0}, zb] + 
           (-52/3 + 52/(3*zb) + (26*zb)/3)*L[{1, 1}, zb] + 
           (224/27 - (11*Pi^2)/9)*plusD[0, zb] - (80*plusD[1, zb])/9 + 
           (14*plusD[2, zb])/3 + delta[zb]*(-656/81 + (10*Pi^2)/9 + 
             (52*Zeta[3])/9)) + plusL[0, t/mu2]*(656/81 + 
           Pi^2*(-10/9 + (11*zb)/18) - (238*zb)/81 + 
           (-224/27 + Pi^2*(11/9 - (11*zb)/18) + (76*zb)/27)*L[{0}, zb] + 
           (40/3 + Pi^2*(-17/9 + 17/(9*zb) + (17*zb)/18) - 112/(9*zb) - 
             (38*zb)/9)*L[{1}, zb] + (80/9 - (46*zb)/9)*L[{0, 0}, zb] + 
           (-80/9 + 80/(9*zb) + (46*zb)/9)*L[{0, 1}, zb] + 
           (-16 + 40/(3*zb) + (22*zb)/3)*L[{1, 0}, zb] + 
           (176/9 - 140/(9*zb) - (76*zb)/9)*L[{1, 1}, zb] + 
           (-28/3 + (14*zb)/3)*L[{0, 0, 0}, zb] + (28/3 - 28/(3*zb) - 
             (14*zb)/3)*L[{0, 0, 1}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
            L[{0, 1, 0}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
            L[{0, 1, 1}, zb] + (44/3 - 44/(3*zb) - (22*zb)/3)*
            L[{1, 0, 0}, zb] + (-44/3 + 44/(3*zb) + (22*zb)/3)*
            L[{1, 0, 1}, zb] + (-52/3 + 52/(3*zb) + (26*zb)/3)*
            L[{1, 1, 0}, zb] + (56/3 - 56/(3*zb) - (28*zb)/3)*
            L[{1, 1, 1}, zb] + (224/27 - (11*Pi^2)/9)*plusD[1, zb] - 
           (40*plusD[2, zb])/9 + (14*plusD[3, zb])/9 + 
           delta[zb]*(1952/243 - (28*Pi^2)/27 + (29*Pi^4)/1080 - 
             (140*Zeta[3])/27) + (-52/9 + (26*zb)/9)*Zeta[3] + 
           plusD[0, zb]*(-656/81 + (10*Pi^2)/9 + (52*Zeta[3])/9)) + 
         delta[t]*(-1952/243 + Pi^2*(28/27 - (19*zb)/54) + 
           Pi^4*(-29/1080 + (29*zb)/2160) + (724*zb)/243 + 
           (-224/27 + Pi^2*(11/9 - (11*zb)/18) + (76*zb)/27)*L[{0, 0}, zb] + 
           (224/27 + Pi^2*(-11/9 + 11/(9*zb) + (11*zb)/18) - 224/(27*zb) - 
             (76*zb)/27)*L[{0, 1}, zb] + (40/3 + Pi^2*(-17/9 + 17/(9*zb) + 
               (17*zb)/18) - 112/(9*zb) - (38*zb)/9)*L[{1, 0}, zb] + 
           (-428/27 + Pi^2*(20/9 - 20/(9*zb) - (10*zb)/9) + 392/(27*zb) + 
             (133*zb)/27)*L[{1, 1}, zb] + (80/9 - (46*zb)/9)*L[{0, 0, 0}, zb] + 
           (-80/9 + 80/(9*zb) + (46*zb)/9)*L[{0, 0, 1}, zb] + 
           (-80/9 + 80/(9*zb) + (46*zb)/9)*L[{0, 1, 0}, zb] + 
           (80/9 - 80/(9*zb) - (46*zb)/9)*L[{0, 1, 1}, zb] + 
           (-16 + 40/(3*zb) + (22*zb)/3)*L[{1, 0, 0}, zb] + 
           (16 - 40/(3*zb) - (22*zb)/3)*L[{1, 0, 1}, zb] + 
           (176/9 - 140/(9*zb) - (76*zb)/9)*L[{1, 1, 0}, zb] + 
           (-64/3 + 50/(3*zb) + 9*zb)*L[{1, 1, 1}, zb] + (-28/3 + (14*zb)/3)*
            L[{0, 0, 0, 0}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
            L[{0, 0, 0, 1}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
            L[{0, 0, 1, 0}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
            L[{0, 0, 1, 1}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
            L[{0, 1, 0, 0}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
            L[{0, 1, 0, 1}, zb] + (-28/3 + 28/(3*zb) + (14*zb)/3)*
            L[{0, 1, 1, 0}, zb] + (28/3 - 28/(3*zb) - (14*zb)/3)*
            L[{0, 1, 1, 1}, zb] + (44/3 - 44/(3*zb) - (22*zb)/3)*
            L[{1, 0, 0, 0}, zb] + (-44/3 + 44/(3*zb) + (22*zb)/3)*
            L[{1, 0, 0, 1}, zb] + (-44/3 + 44/(3*zb) + (22*zb)/3)*
            L[{1, 0, 1, 0}, zb] + (44/3 - 44/(3*zb) - (22*zb)/3)*
            L[{1, 0, 1, 1}, zb] + (-52/3 + 52/(3*zb) + (26*zb)/3)*
            L[{1, 1, 0, 0}, zb] + (52/3 - 52/(3*zb) - (26*zb)/3)*
            L[{1, 1, 0, 1}, zb] + (56/3 - 56/(3*zb) - (28*zb)/3)*
            L[{1, 1, 1, 0}, zb] + (-58/3 + 58/(3*zb) + (29*zb)/3)*
            L[{1, 1, 1, 1}, zb] + (112/27 - (11*Pi^2)/18)*plusD[2, zb] - 
           (40*plusD[3, zb])/27 + (7*plusD[4, zb])/18 + plusD[0, zb]*
            (1952/243 - (28*Pi^2)/27 + (29*Pi^4)/1080 - (140*Zeta[3])/27) + 
           (140/27 - (76*zb)/27)*Zeta[3] + plusD[1, zb]*(-656/81 + 
             (10*Pi^2)/9 + (52*Zeta[3])/9) + L[{1}, zb]*(-118/9 + 
             Pi^2*(2 - 5/(3*zb) - (8*zb)/9) + 328/(27*zb) + (119*zb)/27 + 
             (80/9 - 80/(9*zb) - (40*zb)/9)*Zeta[3]) + L[{0}, zb]*
            (656/81 + Pi^2*(-10/9 + (11*zb)/18) - (238*zb)/81 + 
             (-52/9 + (26*zb)/9)*Zeta[3]) + delta[zb]*(-5840/729 - 
             (5*Pi^4)/216 + Pi^2*(82/81 - (20*Zeta[3])/27) + (392*Zeta[3])/81 + 
             (58*Zeta[5])/15)))) + 
     (((-5*Pi^2*delta[zb])/3 + (-12 + 6*zb)*L[{0}, zb] + (10 - 8/zb - 5*zb)*
          L[{1}, zb] + 12*plusD[1, zb])*plusL[1, t/mu2] + 
       (-6 + 3*zb + 6*plusD[0, zb])*plusL[2, t/mu2] + 
       2*delta[zb]*plusL[3, t/mu2] + plusL[0, t/mu2]*(Pi^2*(5/3 - (5*zb)/6) - 
         6*zb + (-3 - 3/zb + 3*zb)*L[{1}, zb] + (-12 + 6*zb)*L[{0, 0}, zb] + 
         (12 - 12/zb - 6*zb)*L[{0, 1}, zb] + (14 - 12/zb - 7*zb)*
          L[{1, 0}, zb] + (-8 + 4/zb + 4*zb)*L[{1, 1}, zb] - 
         (5*Pi^2*plusD[0, zb])/3 + 6*plusD[2, zb] + 8*delta[zb]*Zeta[3]) + 
       delta[t]*(1 - (15*zb)/2 + (Pi^2*zb)/6 + (7*Pi^4*delta[zb])/120 + 
         (-1/2 + Pi^2*(5/3 - (5*zb)/6) - (11*zb)/2)*L[{0}, zb] + 
         (-33/2 + 4/zb + 14*zb + Pi^2*(-2 + 5/(3*zb) + zb))*L[{1}, zb] - 
         zb*L[{0, 1}, zb] + (-3 - 3/zb + 2*zb)*L[{1, 0}, zb] + 
         (5 + 9/(2*zb) - 6*zb)*L[{1, 1}, zb] + (-12 + 6*zb)*L[{0, 0, 0}, zb] + 
         (16 - 16/zb - 8*zb)*L[{0, 0, 1}, zb] + (12 - 12/zb - 6*zb)*
          L[{0, 1, 0}, zb] + (-18 + 18/zb + 9*zb)*L[{0, 1, 1}, zb] + 
         (16 - 14/zb - 8*zb)*L[{1, 0, 0}, zb] + (-10 + 8/zb + 5*zb)*
          L[{1, 0, 1}, zb] + (-16 + 12/zb + 8*zb)*L[{1, 1, 0}, zb] + 
         (5 - (5*zb)/2)*L[{1, 1, 1}, zb] - (5*Pi^2*plusD[1, zb])/3 + 
         2*plusD[3, zb] + (-8 + 4*zb)*Zeta[3] + 8*plusD[0, zb]*Zeta[3]) + 
       ep*((-zb + (8*Pi^2*delta[zb])/3 + (20 - 10*zb)*L[{0}, zb] + 
           (-17 + 14/zb + (17*zb)/2)*L[{1}, zb] - 20*plusD[1, zb])*
          plusL[2, t/mu2] + (20/3 - (10*zb)/3 - (20*plusD[0, zb])/3)*
          plusL[3, t/mu2] - (5*delta[zb]*plusL[4, t/mu2])/3 + 
         plusL[1, t/mu2]*(13*zb + Pi^2*(-16/3 + (8*zb)/3) - 2*zb*L[{0}, zb] + 
           (7 + 6/zb - 5*zb)*L[{1}, zb] + (40 - 20*zb)*L[{0, 0}, zb] + 
           (-36 + 36/zb + 18*zb)*L[{0, 1}, zb] + (-42 + 36/zb + 21*zb)*
            L[{1, 0}, zb] + (26 - 16/zb - 13*zb)*L[{1, 1}, zb] + 
           (16*Pi^2*plusD[0, zb])/3 - 20*plusD[2, zb] - (76*delta[zb]*Zeta[3])/
            3) + plusL[0, t/mu2]*(-2 + 15*zb + (Pi^2*zb)/6 - 
           (5*Pi^4*delta[zb])/36 + (1 + 12*zb + Pi^2*(-16/3 + (8*zb)/3))*
            L[{0}, zb] + (34 + Pi^2*(35/6 - 5/zb - (35*zb)/12) - 8/zb - 29*zb)*
            L[{1}, zb] - 2*zb*L[{0, 0}, zb] + 2*zb*L[{0, 1}, zb] + 
           (7 + 6/zb - 3*zb)*L[{1, 0}, zb] + (-11 - 9/zb + 13*zb)*
            L[{1, 1}, zb] + (40 - 20*zb)*L[{0, 0, 0}, zb] + 
           (-44 + 44/zb + 22*zb)*L[{0, 0, 1}, zb] + (-36 + 36/zb + 18*zb)*
            L[{0, 1, 0}, zb] + (44 - 44/zb - 22*zb)*L[{0, 1, 1}, zb] + 
           (-46 + 40/zb + 23*zb)*L[{1, 0, 0}, zb] + (30 - 24/zb - 15*zb)*
            L[{1, 0, 1}, zb] + (42 - 32/zb - 21*zb)*L[{1, 1, 0}, zb] + 
           (-16 + 4/zb + 8*zb)*L[{1, 1, 1}, zb] + (16*Pi^2*plusD[1, zb])/3 - 
           (20*plusD[3, zb])/3 + (76/3 - (38*zb)/3)*Zeta[3] - 
           (76*plusD[0, zb]*Zeta[3])/3) + delta[t]*
          (4 + Pi^2*(-1/6 - (3*zb)/2) + Pi^4*(5/36 - (5*zb)/72) + 7*zb + 
           (3/2 + (23*zb)/2 + Pi^2*(-16/3 + (8*zb)/3))*L[{0, 0}, zb] + 
           (-1 + Pi^2*(14/3 - 14/(3*zb) - (7*zb)/3) - 12*zb)*L[{0, 1}, zb] + 
           (33 + Pi^2*(37/6 - 16/(3*zb) - (37*zb)/12) - 8/zb - 28*zb)*
            L[{1, 0}, zb] + (-103/2 + 12/zb + 43*zb + Pi^2*(-6 + 14/(3*zb) + 3*
                zb))*L[{1, 1}, zb] - 2*zb*L[{0, 0, 0}, zb] + 
           4*zb*L[{0, 0, 1}, zb] + 2*zb*L[{0, 1, 0}, zb] - 
           9*zb*L[{0, 1, 1}, zb] + (7 + 6/zb - 2*zb)*L[{1, 0, 0}, zb] + 
           (-7 - 6/zb + 5*zb)*L[{1, 0, 1}, zb] + (-11 - 9/zb + 9*zb)*
            L[{1, 1, 0}, zb] + (13 + 21/(2*zb) - 18*zb)*L[{1, 1, 1}, zb] + 
           (40 - 20*zb)*L[{0, 0, 0, 0}, zb] + (-44 + 44/zb + 22*zb)*
            L[{0, 0, 0, 1}, zb] + (-44 + 44/zb + 22*zb)*L[{0, 0, 1, 0}, zb] + 
           (40 - 40/zb - 20*zb)*L[{0, 0, 1, 1}, zb] + (-36 + 36/zb + 18*zb)*
            L[{0, 1, 0, 0}, zb] + (40 - 40/zb - 20*zb)*L[{0, 1, 0, 1}, zb] + 
           (44 - 44/zb - 22*zb)*L[{0, 1, 1, 0}, zb] + (-50 + 50/zb + 25*zb)*
            L[{0, 1, 1, 1}, zb] + (-48 + 42/zb + 24*zb)*L[{1, 0, 0, 0}, zb] + 
           (50 - 44/zb - 25*zb)*L[{1, 0, 0, 1}, zb] + (34 - 28/zb - 17*zb)*
            L[{1, 0, 1, 0}, zb] + (-26 + 20/zb + 13*zb)*L[{1, 0, 1, 1}, zb] + 
           (50 - 40/zb - 25*zb)*L[{1, 1, 0, 0}, zb] + (-30 + 20/zb + 15*zb)*
            L[{1, 1, 0, 1}, zb] + (-40 + 28/zb + 20*zb)*L[{1, 1, 1, 0}, zb] + 
           (5 + 8/zb - (5*zb)/2)*L[{1, 1, 1, 1}, zb] - (5*Pi^4*plusD[0, zb])/
            36 + (8*Pi^2*plusD[2, zb])/3 - (5*plusD[4, zb])/3 - 
           (2*zb*Zeta[3])/3 - (76*plusD[1, zb]*Zeta[3])/3 + 
           L[{0}, zb]*(-3 + (31*zb)/2 + (Pi^2*zb)/6 + (76/3 - (38*zb)/3)*
              Zeta[3]) + L[{1}, zb]*(17 + Pi^2*(-11/12 - 3/(4*zb) + (5*zb)/
                12) + 8/zb - (49*zb)/2 + (-76/3 + 64/(3*zb) + (38*zb)/3)*
              Zeta[3]) + delta[zb]*((31*Pi^2*Zeta[3])/9 - 16*Zeta[5]))) + 
       ep^2*(((4*zb)/3 - (13*Pi^2*delta[zb])/6 + (-50/3 + (25*zb)/3)*
            L[{0}, zb] + (43/3 - 12/zb - (43*zb)/6)*L[{1}, zb] + 
           (50*plusD[1, zb])/3)*plusL[3, t/mu2] + 
         (-25/6 + (25*zb)/12 + (25*plusD[0, zb])/6)*plusL[4, t/mu2] + 
         (5*delta[zb]*plusL[5, t/mu2])/6 + plusL[2, t/mu2]*
          (Pi^2*(13/2 - (13*zb)/4) - (27*zb)/2 + 4*zb*L[{0}, zb] + 
           (-15/2 - 6/zb + (7*zb)/2)*L[{1}, zb] + (-50 + 25*zb)*L[{0, 0}, zb] + 
           (44 - 44/zb - 22*zb)*L[{0, 1}, zb] + (51 - 44/zb - (51*zb)/2)*
            L[{1, 0}, zb] + (-33 + 22/zb + (33*zb)/2)*L[{1, 1}, zb] - 
           (13*Pi^2*plusD[0, zb])/2 + 25*plusD[2, zb] + (92*delta[zb]*Zeta[3])/
            3) + plusL[1, t/mu2]*(4 - 30*zb - Pi^2*zb + (109*Pi^4*delta[zb])/
            360 + (-2 + Pi^2*(13 - (13*zb)/2) - 25*zb)*L[{0}, zb] + 
           (-69 + 16/zb + 59*zb + Pi^2*(-83/6 + 12/zb + (83*zb)/12))*
            L[{1}, zb] + 8*zb*L[{0, 0}, zb] - 6*zb*L[{0, 1}, zb] + 
           (-15 - 12/zb + 3*zb)*L[{1, 0}, zb] + (23 + 18/zb - 25*zb)*
            L[{1, 1}, zb] + (-100 + 50*zb)*L[{0, 0, 0}, zb] + 
           (104 - 104/zb - 52*zb)*L[{0, 0, 1}, zb] + (88 - 88/zb - 44*zb)*
            L[{0, 1, 0}, zb] + (-100 + 100/zb + 50*zb)*L[{0, 1, 1}, zb] + 
           (110 - 96/zb - 55*zb)*L[{1, 0, 0}, zb] + (-74 + 60/zb + 37*zb)*
            L[{1, 0, 1}, zb] + (-98 + 76/zb + 49*zb)*L[{1, 1, 0}, zb] + 
           (42 - 16/zb - 21*zb)*L[{1, 1, 1}, zb] - 13*Pi^2*plusD[1, zb] + 
           (50*plusD[3, zb])/3 + (-184/3 + (92*zb)/3)*Zeta[3] + 
           (184*plusD[0, zb]*Zeta[3])/3) + plusL[0, t/mu2]*
          (-8 + Pi^4*(-109/360 + (109*zb)/720) - 14*zb + 
           Pi^2*(1/3 + (37*zb)/12) + (-3 + Pi^2*(13 - (13*zb)/2) - 24*zb)*
            L[{0, 0}, zb] + (2 + 25*zb + Pi^2*(-34/3 + 34/(3*zb) + (17*zb)/3))*
            L[{0, 1}, zb] + (-67 + 16/zb + 57*zb + Pi^2*(-29/2 + 38/(3*zb) + 
               (29*zb)/4))*L[{1, 0}, zb] + 
           (104 + Pi^2*(83/6 - 11/zb - (83*zb)/12) - 24/zb - 87*zb)*
            L[{1, 1}, zb] + 8*zb*L[{0, 0, 0}, zb] - 10*zb*L[{0, 0, 1}, zb] - 
           6*zb*L[{0, 1, 0}, zb] + 18*zb*L[{0, 1, 1}, zb] + 
           (-15 - 12/zb + zb)*L[{1, 0, 0}, zb] + (15 + 12/zb - 9*zb)*
            L[{1, 0, 1}, zb] + (23 + 18/zb - 17*zb)*L[{1, 1, 0}, zb] + 
           (-27 - 21/zb + 37*zb)*L[{1, 1, 1}, zb] + (-100 + 50*zb)*
            L[{0, 0, 0, 0}, zb] + (104 - 104/zb - 52*zb)*L[{0, 0, 0, 1}, zb] + 
           (104 - 104/zb - 52*zb)*L[{0, 0, 1, 0}, zb] + (-92 + 92/zb + 46*zb)*
            L[{0, 0, 1, 1}, zb] + (88 - 88/zb - 44*zb)*L[{0, 1, 0, 0}, zb] + 
           (-92 + 92/zb + 46*zb)*L[{0, 1, 0, 1}, zb] + (-100 + 100/zb + 50*zb)*
            L[{0, 1, 1, 0}, zb] + (108 - 108/zb - 54*zb)*L[{0, 1, 1, 1}, zb] + 
           (114 - 100/zb - 57*zb)*L[{1, 0, 0, 0}, zb] + (-114 + 100/zb + 57*zb)*
            L[{1, 0, 0, 1}, zb] + (-82 + 68/zb + 41*zb)*L[{1, 0, 1, 0}, zb] + 
           (62 - 48/zb - 31*zb)*L[{1, 0, 1, 1}, zb] + (-114 + 92/zb + 57*zb)*
            L[{1, 1, 0, 0}, zb] + (70 - 48/zb - 35*zb)*L[{1, 1, 0, 1}, zb] + 
           (90 - 64/zb - 45*zb)*L[{1, 1, 1, 0}, zb] + (-16 - 12/zb + 8*zb)*
            L[{1, 1, 1, 1}, zb] + (109*Pi^4*plusD[0, zb])/360 - 
           (13*Pi^2*plusD[2, zb])/2 + (25*plusD[4, zb])/6 + (14*zb*Zeta[3])/3 + 
           (184*plusD[1, zb]*Zeta[3])/3 + L[{1}, zb]*
            (-34 + Pi^2*(23/12 + 3/(2*zb) - zb/4) - 16/zb + 49*zb + 
             (182/3 - 52/zb - (91*zb)/3)*Zeta[3]) + L[{0}, zb]*
            (6 - 31*zb - Pi^2*zb + (-184/3 + (92*zb)/3)*Zeta[3]) + 
           delta[zb]*(-8*Pi^2*Zeta[3] + 40*Zeta[5])) + 
         delta[t]*(12 - 38*zb + (11*Pi^4*zb)/360 + 
           (-7/2 + Pi^2*(13 - (13*zb)/2) - (47*zb)/2)*L[{0, 0, 0}, zb] + 
           (3 + 24*zb + Pi^2*(-40/3 + 40/(3*zb) + (20*zb)/3))*
            L[{0, 0, 1}, zb] + (3 + 24*zb + Pi^2*(-34/3 + 34/(3*zb) + (17*zb)/
                3))*L[{0, 1, 0}, zb] + (-2 + Pi^2*(38/3 - 38/(3*zb) - (19*zb)/
                3) - 13*zb)*L[{0, 1, 1}, zb] + (-66 + 16/zb + 56*zb + 
             Pi^2*(-89/6 + 13/zb + (89*zb)/12))*L[{1, 0, 0}, zb] + 
           (67 + Pi^2*(65/6 - 9/zb - (65*zb)/12) - 16/zb - 57*zb)*
            L[{1, 0, 1}, zb] + (102 + Pi^2*(91/6 - 37/(3*zb) - (91*zb)/12) - 
             24/zb - 85*zb)*L[{1, 1, 0}, zb] + (-243/2 + 28/zb + 101*zb + 
             Pi^2*(-40/3 + 10/zb + (20*zb)/3))*L[{1, 1, 1}, zb] + 
           8*zb*L[{0, 0, 0, 0}, zb] - 10*zb*L[{0, 0, 0, 1}, zb] - 
           10*zb*L[{0, 0, 1, 0}, zb] - 6*zb*L[{0, 1, 0, 0}, zb] + 
           8*zb*L[{0, 1, 0, 1}, zb] + 18*zb*L[{0, 1, 1, 0}, zb] - 
           25*zb*L[{0, 1, 1, 1}, zb] + (-15 - 12/zb)*L[{1, 0, 0, 0}, zb] + 
           (15 + 12/zb + zb)*L[{1, 0, 0, 1}, zb] + (15 + 12/zb - 7*zb)*
            L[{1, 0, 1, 0}, zb] + (-15 - 12/zb + 11*zb)*L[{1, 0, 1, 1}, zb] + 
           (23 + 18/zb - 13*zb)*L[{1, 1, 0, 0}, zb] + (-23 - 18/zb + 23*zb)*
            L[{1, 1, 0, 1}, zb] + (-27 - 21/zb + 25*zb)*L[{1, 1, 1, 0}, zb] + 
           (29 + 45/(2*zb) - 46*zb)*L[{1, 1, 1, 1}, zb] + (-100 + 50*zb)*
            L[{0, 0, 0, 0, 0}, zb] + (104 - 104/zb - 52*zb)*L[{0, 0, 0, 0, 1}, 
             zb] + (104 - 104/zb - 52*zb)*L[{0, 0, 0, 1, 0}, zb] + 
           (-124 + 124/zb + 62*zb)*L[{0, 0, 0, 1, 1}, zb] + 
           (104 - 104/zb - 52*zb)*L[{0, 0, 1, 0, 0}, zb] + 
           (-108 + 108/zb + 54*zb)*L[{0, 0, 1, 0, 1}, zb] + 
           (-92 + 92/zb + 46*zb)*L[{0, 0, 1, 1, 0}, zb] + (88 - 88/zb - 44*zb)*
            L[{0, 0, 1, 1, 1}, zb] + (88 - 88/zb - 44*zb)*L[{0, 1, 0, 0, 0}, 
             zb] + (-92 + 92/zb + 46*zb)*L[{0, 1, 0, 0, 1}, zb] + 
           (-92 + 92/zb + 46*zb)*L[{0, 1, 0, 1, 0}, zb] + (96 - 96/zb - 48*zb)*
            L[{0, 1, 0, 1, 1}, zb] + (-100 + 100/zb + 50*zb)*
            L[{0, 1, 1, 0, 0}, zb] + (104 - 104/zb - 52*zb)*L[{0, 1, 1, 0, 1}, 
             zb] + (108 - 108/zb - 54*zb)*L[{0, 1, 1, 1, 0}, zb] + 
           (-114 + 114/zb + 57*zb)*L[{0, 1, 1, 1, 1}, zb] + 
           (116 - 102/zb - 58*zb)*L[{1, 0, 0, 0, 0}, zb] + 
           (-118 + 104/zb + 59*zb)*L[{1, 0, 0, 0, 1}, zb] + 
           (-118 + 104/zb + 59*zb)*L[{1, 0, 0, 1, 0}, zb] + 
           (118 - 104/zb - 59*zb)*L[{1, 0, 0, 1, 1}, zb] + 
           (-86 + 72/zb + 43*zb)*L[{1, 0, 1, 0, 0}, zb] + (86 - 72/zb - 43*zb)*
            L[{1, 0, 1, 0, 1}, zb] + (70 - 56/zb - 35*zb)*L[{1, 0, 1, 1, 0}, 
             zb] + (-58 + 44/zb + 29*zb)*L[{1, 0, 1, 1, 1}, zb] + 
           (-122 + 100/zb + 61*zb)*L[{1, 1, 0, 0, 0}, zb] + 
           (118 - 96/zb - 59*zb)*L[{1, 1, 0, 0, 1}, zb] + (86 - 64/zb - 43*zb)*
            L[{1, 1, 0, 1, 0}, zb] + (-58 + 36/zb + 29*zb)*L[{1, 1, 0, 1, 1}, 
             zb] + (114 - 88/zb - 57*zb)*L[{1, 1, 1, 0, 0}, zb] + 
           (-62 + 36/zb + 31*zb)*L[{1, 1, 1, 0, 1}, zb] + (-80 + 52/zb + 40*zb)*
            L[{1, 1, 1, 1, 0}, zb] + (-11 + 40/zb + (11*zb)/2)*
            L[{1, 1, 1, 1, 1}, zb] + (109*Pi^4*plusD[1, zb])/360 - 
           (13*Pi^2*plusD[3, zb])/6 + (5*plusD[5, zb])/6 + 
           (-1 - 15*zb)*Zeta[3] + (92*plusD[2, zb]*Zeta[3])/3 + 
           L[{1, 0}, zb]*(-36 + Pi^2*(23/12 + 3/(2*zb) - zb/12) - 16/zb + 
             50*zb + (66 - 172/(3*zb) - 33*zb)*Zeta[3]) + L[{0, 1}, zb]*
            (-6 + 31*zb + (2*Pi^2*zb)/3 + (160/3 - 160/(3*zb) - (80*zb)/3)*
              Zeta[3]) + Pi^2*(-5/6 + (47*zb)/12 + (8 - 4*zb)*Zeta[3]) + 
           L[{0}, zb]*(-10 + Pi^4*(-109/360 + (109*zb)/720) - 13*zb + 
             Pi^2*(5/12 + 3*zb) + (14*zb*Zeta[3])/3) + L[{1}, zb]*
            (-58 + Pi^2*(25/3 - 2/zb - (85*zb)/12) + Pi^4*(19/48 - 16/(45*zb) - 
               (19*zb)/96) + 16/zb + 43*zb + (-9 - 7/zb + (7*zb)/3)*Zeta[3]) + 
           L[{1, 1}, zb]*(49 + 24/zb - (141*zb)/2 + Pi^2*(-35/12 - 9/(4*zb) + 
               (23*zb)/12) + (-56 + 128/(3*zb) + 28*zb)*Zeta[3]) + 
           L[{0, 0}, zb]*(7 - (63*zb)/2 - Pi^2*zb + (-184/3 + (92*zb)/3)*
              Zeta[3]) + delta[zb]*((-19*Pi^6)/30240 + (170*Zeta[3]^2)/9) + 
           (-40 + 20*zb)*Zeta[5] + plusD[0, zb]*(-8*Pi^2*Zeta[3] + 
             40*Zeta[5]))))/Nc^2 + 
     Nc^2*((22/3 - (11*zb)/3 + (134/9 - (7*Pi^2)/3)*delta[zb] + 
         (-12 + 6*zb)*L[{0}, zb] + (10 - 8/zb - 5*zb)*L[{1}, zb] - 
         (22*plusD[0, zb])/3 + 12*plusD[1, zb])*plusL[1, t/mu2] + 
       (-6 + 3*zb - (11*delta[zb])/3 + 6*plusD[0, zb])*plusL[2, t/mu2] + 
       2*delta[zb]*plusL[3, t/mu2] + plusL[0, t/mu2]*
        (-134/9 + Pi^2*(7/3 - (7*zb)/6) + (100*zb)/9 + (22/3 - (11*zb)/3)*
          L[{0}, zb] + (-41/3 + 35/(3*zb) + (25*zb)/3)*L[{1}, zb] + 
         (-12 + 6*zb)*L[{0, 0}, zb] + (12 - 12/zb - 6*zb)*L[{0, 1}, zb] + 
         (14 - 12/zb - 7*zb)*L[{1, 0}, zb] + (-12 + 8/zb + 6*zb)*
          L[{1, 1}, zb] + (134/9 - (7*Pi^2)/3)*plusD[0, zb] - 
         (22*plusD[1, zb])/3 + 6*plusD[2, zb] + delta[zb]*
          (-404/27 + (11*Pi^2)/9 + 22*Zeta[3])) + 
       delta[t]*(377/27 + Pi^2*(-11/9 + (11*zb)/18) - (413*zb)/54 + 
         (-259/18 + Pi^2*(7/3 - (7*zb)/6) + (191*zb)/18)*L[{0}, zb] + 
         (41/2 - 58/(3*zb) - (37*zb)/3 + Pi^2*(-8/3 + 7/(3*zb) + (4*zb)/3))*
          L[{1}, zb] + (22/3 - (11*zb)/3)*L[{0, 0}, zb] + 
         (-22/3 + 22/(3*zb) + (8*zb)/3)*L[{0, 1}, zb] + 
         (-41/3 + 35/(3*zb) + (22*zb)/3)*L[{1, 0}, zb] + 
         (52/3 - 83/(6*zb) - (55*zb)/6)*L[{1, 1}, zb] + 
         (-12 + 6*zb)*L[{0, 0, 0}, zb] + (8 - 8/zb - 4*zb)*L[{0, 0, 1}, zb] + 
         (16 - 16/zb - 8*zb)*L[{0, 1, 0}, zb] + (-10 + 10/zb + 5*zb)*
          L[{0, 1, 1}, zb] + (16 - 14/zb - 8*zb)*L[{1, 0, 0}, zb] + 
         (-10 + 8/zb + 5*zb)*L[{1, 0, 1}, zb] + (-20 + 16/zb + 10*zb)*
          L[{1, 1, 0}, zb] + (11 - 6/zb - (11*zb)/2)*L[{1, 1, 1}, zb] + 
         (134/9 - (7*Pi^2)/3)*plusD[1, zb] - (11*plusD[2, zb])/3 + 
         2*plusD[3, zb] + delta[zb]*(1214/81 - (67*Pi^2)/36 + Pi^4/360 - 
           (55*Zeta[3])/9) + (-22 + 11*zb)*Zeta[3] + plusD[0, zb]*
          (-404/27 + (11*Pi^2)/9 + 22*Zeta[3])) + 
       ep*((-11 + (9*zb)/2 + (-134/9 + (10*Pi^2)/3)*delta[zb] + 
           (20 - 10*zb)*L[{0}, zb] + (-17 + 14/zb + (17*zb)/2)*L[{1}, zb] + 
           11*plusD[0, zb] - 20*plusD[1, zb])*plusL[2, t/mu2] + 
         (20/3 - (10*zb)/3 + (11*delta[zb])/3 - (20*plusD[0, zb])/3)*
          plusL[3, t/mu2] - (5*delta[zb]*plusL[4, t/mu2])/3 + 
         plusL[1, t/mu2]*(268/9 - (158*zb)/9 + Pi^2*(-20/3 + (10*zb)/3) + 
           (-22 + 9*zb)*L[{0}, zb] + (107/3 - 92/(3*zb) - (58*zb)/3)*
            L[{1}, zb] + (40 - 20*zb)*L[{0, 0}, zb] + (-36 + 36/zb + 18*zb)*
            L[{0, 1}, zb] + (-42 + 36/zb + 21*zb)*L[{1, 0}, zb] + 
           (34 - 24/zb - 17*zb)*L[{1, 1}, zb] + (-268/9 + (20*Pi^2)/3)*
            plusD[0, zb] + 22*plusD[1, zb] - 20*plusD[2, zb] + 
           delta[zb]*(808/27 - (55*Pi^2)/18 - (160*Zeta[3])/3)) + 
         plusL[0, t/mu2]*(-754/27 + Pi^2*(55/18 - (37*zb)/36) + (413*zb)/27 + 
           (259/9 - (149*zb)/9 + Pi^2*(-20/3 + (10*zb)/3))*L[{0}, zb] + 
           (-40 + Pi^2*(43/6 - 19/(3*zb) - (43*zb)/12) + 116/(3*zb) + 20*zb)*
            L[{1}, zb] + (-22 + 9*zb)*L[{0, 0}, zb] + (22 - 22/zb - 9*zb)*
            L[{0, 1}, zb] + (107/3 - 92/(3*zb) - (52*zb)/3)*L[{1, 0}, zb] + 
           (-43 + 35/zb + 23*zb)*L[{1, 1}, zb] + (40 - 20*zb)*
            L[{0, 0, 0}, zb] + (-28 + 28/zb + 14*zb)*L[{0, 0, 1}, zb] + 
           (-44 + 44/zb + 22*zb)*L[{0, 1, 0}, zb] + (28 - 28/zb - 14*zb)*
            L[{0, 1, 1}, zb] + (-46 + 40/zb + 23*zb)*L[{1, 0, 0}, zb] + 
           (30 - 24/zb - 15*zb)*L[{1, 0, 1}, zb] + (50 - 40/zb - 25*zb)*
            L[{1, 1, 0}, zb] + (-28 + 16/zb + 14*zb)*L[{1, 1, 1}, zb] + 
           (-268/9 + (20*Pi^2)/3)*plusD[1, zb] + 11*plusD[2, zb] - 
           (20*plusD[3, zb])/3 + plusD[0, zb]*(808/27 - (55*Pi^2)/18 - 
             (160*Zeta[3])/3) + (160/3 - (80*zb)/3)*Zeta[3] + 
           delta[zb]*(-2428/81 + (67*Pi^2)/18 - Pi^4/36 + (44*Zeta[3])/3)) + 
         delta[t]*(2104/81 + Pi^4*(1/36 - zb/72) - (1277*zb)/81 + 
           Pi^2*(-32/9 + (11*zb)/6) + (509/18 - (289*zb)/18 + 
             Pi^2*(-20/3 + (10*zb)/3))*L[{0, 0}, zb] + 
           (-259/9 + Pi^2*(22/3 - 22/(3*zb) - (11*zb)/3) + 268/(9*zb) + 
             (149*zb)/9)*L[{0, 1}, zb] + (-39 + Pi^2*(15/2 - 20/(3*zb) - 
               (15*zb)/4) + 116/(3*zb) + 19*zb)*L[{1, 0}, zb] + 
           (803/18 - 388/(9*zb) - (191*zb)/9 + Pi^2*(-25/3 + 7/zb + (25*zb)/6))*
            L[{1, 1}, zb] + (-22 + 9*zb)*L[{0, 0, 0}, zb] + 
           (22 - 22/zb - 11*zb)*L[{0, 0, 1}, zb] + (22 - 22/zb - 7*zb)*
            L[{0, 1, 0}, zb] + (-22 + 22/zb + 10*zb)*L[{0, 1, 1}, zb] + 
           (107/3 - 92/(3*zb) - (49*zb)/3)*L[{1, 0, 0}, zb] + 
           (-107/3 + 92/(3*zb) + (58*zb)/3)*L[{1, 0, 1}, zb] + 
           (-43 + 35/zb + 19*zb)*L[{1, 1, 0}, zb] + 
           (140/3 - 223/(6*zb) - (155*zb)/6)*L[{1, 1, 1}, zb] + 
           (40 - 20*zb)*L[{0, 0, 0, 0}, zb] + (-28 + 28/zb + 14*zb)*
            L[{0, 0, 0, 1}, zb] + (-36 + 36/zb + 18*zb)*L[{0, 0, 1, 0}, zb] + 
           (16 - 16/zb - 8*zb)*L[{0, 0, 1, 1}, zb] + (-48 + 48/zb + 24*zb)*
            L[{0, 1, 0, 0}, zb] + (32 - 32/zb - 16*zb)*L[{0, 1, 0, 1}, zb] + 
           (44 - 44/zb - 22*zb)*L[{0, 1, 1, 0}, zb] + (-18 + 18/zb + 9*zb)*
            L[{0, 1, 1, 1}, zb] + (-48 + 42/zb + 24*zb)*L[{1, 0, 0, 0}, zb] + 
           (34 - 28/zb - 17*zb)*L[{1, 0, 0, 1}, zb] + (42 - 36/zb - 21*zb)*
            L[{1, 0, 1, 0}, zb] + (-18 + 12/zb + 9*zb)*L[{1, 0, 1, 1}, zb] + 
           (58 - 48/zb - 29*zb)*L[{1, 1, 0, 0}, zb] + (-38 + 28/zb + 19*zb)*
            L[{1, 1, 0, 1}, zb] + (-52 + 40/zb + 26*zb)*L[{1, 1, 1, 0}, zb] + 
           (19 - 6/zb - (19*zb)/2)*L[{1, 1, 1, 1}, zb] + (-134/9 + (10*Pi^2)/3)*
            plusD[2, zb] + (11*plusD[3, zb])/3 - (5*plusD[4, zb])/3 + 
           plusD[1, zb]*(808/27 - (55*Pi^2)/18 - (160*Zeta[3])/3) + 
           (-44/3 - zb/3)*Zeta[3] + plusD[0, zb]*(-2428/81 + (67*Pi^2)/18 - 
             Pi^4/36 + (44*Zeta[3])/3) + L[{0}, zb]*(-727/27 + 
             Pi^2*(55/18 - (37*zb)/36) + (799*zb)/54 + (160/3 - (80*zb)/3)*
              Zeta[3]) + L[{1}, zb]*(122/3 - 350/(9*zb) - (175*zb)/9 + 
             Pi^2*(-173/36 + 149/(36*zb) + (73*zb)/36) + 
             (-160/3 + 148/(3*zb) + (80*zb)/3)*Zeta[3]) + 
           delta[zb]*(7288/243 + (77*Pi^4)/1080 - (469*Zeta[3])/27 + 
             Pi^2*(-101/27 + (133*Zeta[3])/18) - 59*Zeta[5]))) + 
       ep^2*((77/9 - (53*zb)/18 + (268/27 - (47*Pi^2)/18)*delta[zb] + 
           (-50/3 + (25*zb)/3)*L[{0}, zb] + (43/3 - 12/zb - (43*zb)/6)*
            L[{1}, zb] - (77*plusD[0, zb])/9 + (50*plusD[1, zb])/3)*
          plusL[3, t/mu2] + (-25/6 + (25*zb)/12 - (77*delta[zb])/36 + 
           (25*plusD[0, zb])/6)*plusL[4, t/mu2] + (5*delta[zb]*plusL[5, t/mu2])/
          6 + plusL[2, t/mu2]*(-268/9 + Pi^2*(47/6 - (47*zb)/12) + (137*zb)/9 + 
           (77/3 - (53*zb)/6)*L[{0}, zb] + (-239/6 + 103/(3*zb) + (59*zb)/3)*
            L[{1}, zb] + (-50 + 25*zb)*L[{0, 0}, zb] + (44 - 44/zb - 22*zb)*
            L[{0, 1}, zb] + (51 - 44/zb - (51*zb)/2)*L[{1, 0}, zb] + 
           (-41 + 30/zb + (41*zb)/2)*L[{1, 1}, zb] + (268/9 - (47*Pi^2)/6)*
            plusD[0, zb] - (77*plusD[1, zb])/3 + 25*plusD[2, zb] + 
           delta[zb]*(-808/27 + (121*Pi^2)/36 + (176*Zeta[3])/3)) + 
         plusL[1, t/mu2]*(1508/27 - (826*zb)/27 + Pi^2*(-121/18 + (61*zb)/36) + 
           (-518/9 + Pi^2*(47/3 - (47*zb)/6) + (256*zb)/9)*L[{0}, zb] + 
           (79 - 232/(3*zb) - (106*zb)/3 + Pi^2*(-33/2 + 44/(3*zb) + (33*zb)/
                4))*L[{1}, zb] + (154/3 - (53*zb)/3)*L[{0, 0}, zb] + 
           (-154/3 + 154/(3*zb) + (59*zb)/3)*L[{0, 1}, zb] + 
           (-239/3 + 206/(3*zb) + (106*zb)/3)*L[{1, 0}, zb] + 
           (283/3 - 232/(3*zb) - (146*zb)/3)*L[{1, 1}, zb] + 
           (-100 + 50*zb)*L[{0, 0, 0}, zb] + (72 - 72/zb - 36*zb)*
            L[{0, 0, 1}, zb] + (104 - 104/zb - 52*zb)*L[{0, 1, 0}, zb] + 
           (-68 + 68/zb + 34*zb)*L[{0, 1, 1}, zb] + (110 - 96/zb - 55*zb)*
            L[{1, 0, 0}, zb] + (-74 + 60/zb + 37*zb)*L[{1, 0, 1}, zb] + 
           (-114 + 92/zb + 57*zb)*L[{1, 1, 0}, zb] + (66 - 40/zb - 33*zb)*
            L[{1, 1, 1}, zb] + (536/9 - (47*Pi^2)/3)*plusD[1, zb] - 
           (77*plusD[2, zb])/3 + (50*plusD[3, zb])/3 + 
           delta[zb]*(4856/81 - (67*Pi^2)/9 + (29*Pi^4)/360 - 
             (286*Zeta[3])/9) + (-352/3 + (176*zb)/3)*Zeta[3] + 
           plusD[0, zb]*(-1616/27 + (121*Pi^2)/18 + (352*Zeta[3])/3)) + 
         plusL[0, t/mu2]*(-4208/81 + Pi^2*(64/9 - (59*zb)/18) + 
           Pi^4*(-29/360 + (29*zb)/720) + (2554*zb)/81 + 
           (-509/9 + Pi^2*(47/3 - (47*zb)/6) + (247*zb)/9)*L[{0, 0}, zb] + 
           (518/9 - 536/(9*zb) - (256*zb)/9 + Pi^2*(-50/3 + 50/(3*zb) + (25*zb)/
                3))*L[{0, 1}, zb] + (77 - 232/(3*zb) - (100*zb)/3 + 
             Pi^2*(-103/6 + 46/(3*zb) + (103*zb)/12))*L[{1, 0}, zb] + 
           (-794/9 + Pi^2*(37/2 - 47/(3*zb) - (37*zb)/4) + 776/(9*zb) + 
             (340*zb)/9)*L[{1, 1}, zb] + (154/3 - (53*zb)/3)*L[{0, 0, 0}, zb] + 
           (-154/3 + 154/(3*zb) + (71*zb)/3)*L[{0, 0, 1}, zb] + 
           (-154/3 + 154/(3*zb) + (47*zb)/3)*L[{0, 1, 0}, zb] + 
           (154/3 - 154/(3*zb) - (71*zb)/3)*L[{0, 1, 1}, zb] + 
           (-239/3 + 206/(3*zb) + (100*zb)/3)*L[{1, 0, 0}, zb] + 
           (239/3 - 206/(3*zb) - (124*zb)/3)*L[{1, 0, 1}, zb] + 
           (283/3 - 232/(3*zb) - (122*zb)/3)*L[{1, 1, 0}, zb] + 
           (-305/3 + 245/(3*zb) + (169*zb)/3)*L[{1, 1, 1}, zb] + 
           (-100 + 50*zb)*L[{0, 0, 0, 0}, zb] + (72 - 72/zb - 36*zb)*
            L[{0, 0, 0, 1}, zb] + (88 - 88/zb - 44*zb)*L[{0, 0, 1, 0}, zb] + 
           (-44 + 44/zb + 22*zb)*L[{0, 0, 1, 1}, zb] + (112 - 112/zb - 56*zb)*
            L[{0, 1, 0, 0}, zb] + (-76 + 76/zb + 38*zb)*L[{0, 1, 0, 1}, zb] + 
           (-100 + 100/zb + 50*zb)*L[{0, 1, 1, 0}, zb] + (44 - 44/zb - 22*zb)*
            L[{0, 1, 1, 1}, zb] + (114 - 100/zb - 57*zb)*L[{1, 0, 0, 0}, zb] + 
           (-82 + 68/zb + 41*zb)*L[{1, 0, 0, 1}, zb] + (-98 + 84/zb + 49*zb)*
            L[{1, 0, 1, 0}, zb] + (46 - 32/zb - 23*zb)*L[{1, 0, 1, 1}, zb] + 
           (-130 + 108/zb + 65*zb)*L[{1, 1, 0, 0}, zb] + (86 - 64/zb - 43*zb)*
            L[{1, 1, 0, 1}, zb] + (114 - 88/zb - 57*zb)*L[{1, 1, 1, 0}, zb] + 
           (-44 + 16/zb + 22*zb)*L[{1, 1, 1, 1}, zb] + (268/9 - (47*Pi^2)/6)*
            plusD[2, zb] - (77*plusD[3, zb])/9 + (25*plusD[4, zb])/6 + 
           plusD[0, zb]*(4856/81 - (67*Pi^2)/9 + (29*Pi^4)/360 - 
             (286*Zeta[3])/9) + (286/9 + (25*zb)/9)*Zeta[3] + 
           plusD[1, zb]*(-1616/27 + (121*Pi^2)/18 + (352*Zeta[3])/3) + 
           L[{1}, zb]*(-244/3 + Pi^2*(371/36 - 80/(9*zb) - (34*zb)/9) + 
             700/(9*zb) + (350*zb)/9 + (350/3 - 108/zb - (175*zb)/3)*Zeta[3]) + 
           L[{0}, zb]*(1454/27 - (799*zb)/27 + Pi^2*(-121/18 + (61*zb)/36) + 
             (-352/3 + (176*zb)/3)*Zeta[3]) + delta[zb]*(-14576/243 - 
             (319*Pi^4)/2160 + Pi^2*(202/27 - (143*Zeta[3])/9) + 
             (938*Zeta[3])/27 + 126*Zeta[5])) + delta[t]*
          (11660/243 + Pi^4*(319/2160 - (427*zb)/4320) - (8143*zb)/243 + 
           (-1009/18 + Pi^2*(47/3 - (47*zb)/6) + (485*zb)/18)*
            L[{0, 0, 0}, zb] + (509/9 - 536/(9*zb) - (247*zb)/9 + 
             Pi^2*(-44/3 + 44/(3*zb) + (22*zb)/3))*L[{0, 0, 1}, zb] + 
           (509/9 - 536/(9*zb) - (247*zb)/9 + Pi^2*(-52/3 + 52/(3*zb) + (26*zb)/
                3))*L[{0, 1, 0}, zb] + (-518/9 + Pi^2*(50/3 - 50/(3*zb) - 
               (25*zb)/3) + 536/(9*zb) + (256*zb)/9)*L[{0, 1, 1}, zb] + 
           (76 - 232/(3*zb) - (97*zb)/3 + Pi^2*(-35/2 + 47/(3*zb) + (35*zb)/4))*
            L[{1, 0, 0}, zb] + (-77 + Pi^2*(97/6 - 43/(3*zb) - (97*zb)/12) + 
             232/(3*zb) + (100*zb)/3)*L[{1, 0, 1}, zb] + 
           (-776/9 + Pi^2*(119/6 - 17/zb - (119*zb)/12) + 776/(9*zb) + 
             (322*zb)/9)*L[{1, 1, 0}, zb] + (557/6 - 272/(3*zb) - 39*zb + 
             Pi^2*(-19 + 47/(3*zb) + (19*zb)/2))*L[{1, 1, 1}, zb] + 
           (154/3 - (53*zb)/3)*L[{0, 0, 0, 0}, zb] + 
           (-154/3 + 154/(3*zb) + (71*zb)/3)*L[{0, 0, 0, 1}, zb] + 
           (-154/3 + 154/(3*zb) + (59*zb)/3)*L[{0, 0, 1, 0}, zb] + 
           (154/3 - 154/(3*zb) - (89*zb)/3)*L[{0, 0, 1, 1}, zb] + 
           (-154/3 + 154/(3*zb) + (41*zb)/3)*L[{0, 1, 0, 0}, zb] + 
           (154/3 - 154/(3*zb) - (65*zb)/3)*L[{0, 1, 0, 1}, zb] + 
           (154/3 - 154/(3*zb) - (47*zb)/3)*L[{0, 1, 1, 0}, zb] + 
           (-154/3 + 154/(3*zb) + (86*zb)/3)*L[{0, 1, 1, 1}, zb] + 
           (-239/3 + 206/(3*zb) + (97*zb)/3)*L[{1, 0, 0, 0}, zb] + 
           (239/3 - 206/(3*zb) - (118*zb)/3)*L[{1, 0, 0, 1}, zb] + 
           (239/3 - 206/(3*zb) - (106*zb)/3)*L[{1, 0, 1, 0}, zb] + 
           (-239/3 + 206/(3*zb) + (142*zb)/3)*L[{1, 0, 1, 1}, zb] + 
           (283/3 - 232/(3*zb) - (110*zb)/3)*L[{1, 1, 0, 0}, zb] + 
           (-283/3 + 232/(3*zb) + (140*zb)/3)*L[{1, 1, 0, 1}, zb] + 
           (-305/3 + 245/(3*zb) + (133*zb)/3)*L[{1, 1, 1, 0}, zb] + 
           (316/3 - 503/(6*zb) - (379*zb)/6)*L[{1, 1, 1, 1}, zb] + 
           (-100 + 50*zb)*L[{0, 0, 0, 0, 0}, zb] + (72 - 72/zb - 36*zb)*
            L[{0, 0, 0, 0, 1}, zb] + (88 - 88/zb - 44*zb)*L[{0, 0, 0, 1, 0}, 
             zb] + (-44 + 44/zb + 22*zb)*L[{0, 0, 0, 1, 1}, zb] + 
           (96 - 96/zb - 48*zb)*L[{0, 0, 1, 0, 0}, zb] + (-60 + 60/zb + 30*zb)*
            L[{0, 0, 1, 0, 1}, zb] + (-76 + 76/zb + 38*zb)*L[{0, 0, 1, 1, 0}, 
             zb] + (16 - 16/zb - 8*zb)*L[{0, 0, 1, 1, 1}, zb] + 
           (116 - 116/zb - 58*zb)*L[{0, 1, 0, 0, 0}, zb] + 
           (-84 + 84/zb + 42*zb)*L[{0, 1, 0, 0, 1}, zb] + 
           (-100 + 100/zb + 50*zb)*L[{0, 1, 0, 1, 0}, zb] + 
           (48 - 48/zb - 24*zb)*L[{0, 1, 0, 1, 1}, zb] + 
           (-116 + 116/zb + 58*zb)*L[{0, 1, 1, 0, 0}, zb] + 
           (72 - 72/zb - 36*zb)*L[{0, 1, 1, 0, 1}, zb] + (92 - 92/zb - 46*zb)*
            L[{0, 1, 1, 1, 0}, zb] + (-18 + 18/zb + 9*zb)*L[{0, 1, 1, 1, 1}, 
             zb] + (116 - 102/zb - 58*zb)*L[{1, 0, 0, 0, 0}, zb] + 
           (-86 + 72/zb + 43*zb)*L[{1, 0, 0, 0, 1}, zb] + 
           (-102 + 88/zb + 51*zb)*L[{1, 0, 0, 1, 0}, zb] + (54 - 40/zb - 27*zb)*
            L[{1, 0, 0, 1, 1}, zb] + (-110 + 96/zb + 55*zb)*L[{1, 0, 1, 0, 0}, 
             zb] + (70 - 56/zb - 35*zb)*L[{1, 0, 1, 0, 1}, zb] + 
           (86 - 72/zb - 43*zb)*L[{1, 0, 1, 1, 0}, zb] + (-18 + 4/zb + 9*zb)*
            L[{1, 0, 1, 1, 1}, zb] + (-138 + 116/zb + 69*zb)*
            L[{1, 1, 0, 0, 0}, zb] + (102 - 80/zb - 51*zb)*L[{1, 1, 0, 0, 1}, 
             zb] + (118 - 96/zb - 59*zb)*L[{1, 1, 0, 1, 0}, zb] + 
           (-58 + 36/zb + 29*zb)*L[{1, 1, 0, 1, 1}, zb] + 
           (138 - 112/zb - 69*zb)*L[{1, 1, 1, 0, 0}, zb] + 
           (-86 + 60/zb + 43*zb)*L[{1, 1, 1, 0, 1}, zb] + 
           (-108 + 80/zb + 54*zb)*L[{1, 1, 1, 1, 0}, zb] + 
           (19 + 10/zb - (19*zb)/2)*L[{1, 1, 1, 1, 1}, zb] + 
           (268/27 - (47*Pi^2)/18)*plusD[3, zb] - (77*plusD[4, zb])/36 + 
           (5*plusD[5, zb])/6 + plusD[1, zb]*(4856/81 - (67*Pi^2)/9 + 
             (29*Pi^4)/360 - (286*Zeta[3])/9) + (-911/27 + (421*zb)/27)*
            Zeta[3] + plusD[2, zb]*(-808/27 + (121*Pi^2)/36 + 
             (176*Zeta[3])/3) + L[{1, 0}, zb]*(-238/3 + 
             Pi^2*(371/36 - 80/(9*zb) - (65*zb)/18) + 700/(9*zb) + (341*zb)/9 + 
             (122 - 340/(3*zb) - 61*zb)*Zeta[3]) + L[{0, 1}, zb]*
            (-1454/27 + Pi^2*(121/18 - 121/(18*zb) - (49*zb)/36) + 
             1616/(27*zb) + (799*zb)/27 + (352/3 - 352/(3*zb) - (176*zb)/3)*
              Zeta[3]) + Pi^2*(-359/54 + (395*zb)/108 + (143/9 - (143*zb)/18)*
              Zeta[3]) + L[{0}, zb]*(-4046/81 + Pi^2*(253/36 - (115*zb)/36) + 
             Pi^4*(-29/360 + (29*zb)/720) + (2473*zb)/81 + (286/9 + (25*zb)/9)*
              Zeta[3]) + L[{1}, zb]*(688/9 + Pi^4*(25/144 - 2/(15*zb) - (25*zb)/
                288) - 2104/(27*zb) - (1061*zb)/27 + Pi^2*(-19/2 + 29/(3*zb) + 
               (35*zb)/9) + (-437/9 + 377/(9*zb) + (73*zb)/9)*Zeta[3]) + 
           L[{0, 0}, zb]*(1427/27 - (1571*zb)/54 + Pi^2*(-121/18 + (61*zb)/
                36) + (-352/3 + (176*zb)/3)*Zeta[3]) + L[{1, 1}, zb]*
            (2540/27 - 2342/(27*zb) - (1162*zb)/27 + Pi^2*(-437/36 + 359/
                (36*zb) + (157*zb)/36) + (-364/3 + 108/zb + (182*zb)/3)*
              Zeta[3]) + delta[zb]*(43736/729 + (67*Pi^4)/432 - 
             (463*Pi^6)/18144 - (2828*Zeta[3])/81 + (401*Zeta[3]^2)/9 + 
             Pi^2*(-607/81 + (110*Zeta[3])/27) - (319*Zeta[5])/15) + 
           (-126 + 63*zb)*Zeta[5] + plusD[0, zb]*(-14576/243 - 
             (319*Pi^4)/2160 + Pi^2*(202/27 - (143*Zeta[3])/9) + 
             (938*Zeta[3])/27 + 126*Zeta[5]))))), 
 MC[q[i_], qbar[j_], 2][zb_, t_, mu2_] :> 
  (delta[t]*(104/27 + 104/(27*(-1 + zb)) - (221*zb)/54 + (68*zb^2)/27 + 
       Pi^2*(-2/9 - 2/(9*(-1 + zb)) + (11*zb)/18 - (2*zb^2)/9) + 
       (26/9 + 26/(9*(-1 + zb)) - (37*zb)/9 + (44*zb^2)/9)*L[{0}, zb] + 
       (-130/9 + Pi^2*(2/3 - zb/3) + (137*zb)/9 - (76*zb^2)/9)*L[{1}, zb] + 
       (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3)*L[{0, 0}, zb] + 
       (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3)*L[{0, 1}, zb] + 
       (-12 + 14*zb - 4*zb^2)*L[{1, 0}, zb] + (59/3 - (119*zb)/6 + (20*zb^2)/3)*
        L[{1, 1}, zb] + (-4 + 2*zb)*L[{1, 0, 0}, zb] + 
       (4 - 2*zb)*L[{1, 0, 1}, zb] + (8 - 4*zb)*L[{1, 1, 0}, zb] + 
       (-10 + 5*zb)*L[{1, 1, 1}, zb]) + (26/9 + 26/(9*(-1 + zb)) - (37*zb)/9 + 
       (44*zb^2)/9 + (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3)*
        L[{0}, zb] + (-12 + 14*zb - 4*zb^2)*L[{1}, zb] + 
       (-4 + 2*zb)*L[{1, 0}, zb] + (8 - 4*zb)*L[{1, 1}, zb])*plusL[0, t/mu2] + 
     (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3 + (-4 + 2*zb)*L[{1}, zb])*
      plusL[1, t/mu2] + ep*((-208/27 - 208/(27*(-1 + zb)) + (284*zb)/27 - 
         (172*zb^2)/27 + Pi^2*(5/9 + 5/(9*(-1 + zb)) - (55*zb)/36 + 
           (5*zb^2)/9) + (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9)*
          L[{0}, zb] + (266/9 + Pi^2*(-5/3 + (5*zb)/6) - (253*zb)/9 + 
           (140*zb^2)/9)*L[{1}, zb] + (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*
          L[{0, 0}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*L[{0, 1}, zb] + 
         (82/3 - (95*zb)/3 + (28*zb^2)/3)*L[{1, 0}, zb] + 
         (-128/3 + (130*zb)/3 - (44*zb^2)/3)*L[{1, 1}, zb] + 
         (12 - 6*zb)*L[{1, 0, 0}, zb] + (-12 + 6*zb)*L[{1, 0, 1}, zb] + 
         (-20 + 10*zb)*L[{1, 1, 0}, zb] + (24 - 12*zb)*L[{1, 1, 1}, zb])*
        plusL[0, t/mu2] + (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9 + 
         (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0}, zb] + 
         (82/3 - (95*zb)/3 + (28*zb^2)/3)*L[{1}, zb] + 
         (12 - 6*zb)*L[{1, 0}, zb] + (-20 + 10*zb)*L[{1, 1}, zb])*
        plusL[1, t/mu2] + (-2 - 2/(-1 + zb) + (11*zb)/2 - 2*zb^2 + 
         (6 - 3*zb)*L[{1}, zb])*plusL[2, t/mu2] + 
       delta[t]*(-640/81 - 640/(81*(-1 + zb)) - (598*zb)/81 - (748*zb^2)/81 + 
         Pi^2*(5/6 + 5/(6*(-1 + zb)) - (23*zb)/36 + zb^2) + 
         (-208/27 - 208/(27*(-1 + zb)) + (284*zb)/27 - (172*zb^2)/27 + 
           Pi^2*(5/9 + 5/(9*(-1 + zb)) - (55*zb)/36 + (5*zb^2)/9))*L[{0}, zb] + 
         (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9)*L[{0, 0}, zb] + 
         (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9)*L[{0, 1}, zb] + 
         (266/9 + Pi^2*(-5/3 + (5*zb)/6) - (253*zb)/9 + (140*zb^2)/9)*
          L[{1, 0}, zb] + (-134/3 + Pi^2*(8/3 - (4*zb)/3) + (119*zb)/3 - 
           (68*zb^2)/3)*L[{1, 1}, zb] + (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*
          L[{0, 0, 0}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*
          L[{0, 0, 1}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*
          L[{0, 1, 0}, zb] + (-4/3 - 4/(3*(-1 + zb)) + (29*zb)/3 - (4*zb^2)/3)*
          L[{0, 1, 1}, zb] + (82/3 - (95*zb)/3 + (28*zb^2)/3)*
          L[{1, 0, 0}, zb] + (-82/3 + (95*zb)/3 - (28*zb^2)/3)*
          L[{1, 0, 1}, zb] + (-128/3 + (130*zb)/3 - (44*zb^2)/3)*
          L[{1, 1, 0}, zb] + (151/3 - (295*zb)/6 + (52*zb^2)/3)*
          L[{1, 1, 1}, zb] + (12 - 6*zb)*L[{1, 0, 0, 0}, zb] + 
         (-12 + 6*zb)*L[{1, 0, 0, 1}, zb] + (-12 + 6*zb)*L[{1, 0, 1, 0}, zb] + 
         (12 - 6*zb)*L[{1, 0, 1, 1}, zb] + (-20 + 10*zb)*L[{1, 1, 0, 0}, zb] + 
         (20 - 10*zb)*L[{1, 1, 0, 1}, zb] + (24 - 12*zb)*L[{1, 1, 1, 0}, zb] + 
         (-26 + 13*zb)*L[{1, 1, 1, 1}, zb] + (-8/3 - 8/(3*(-1 + zb)) + 
           (22*zb)/3 - (8*zb^2)/3)*Zeta[3] + L[{1}, zb]*
          (533/27 - (1517*zb)/54 + (380*zb^2)/27 + Pi^2*(-32/9 + (37*zb)/9 - 
             (11*zb^2)/9) + (8 - 4*zb)*Zeta[3]))) + 
     ep^2*((416/27 + 416/(27*(-1 + zb)) - (631*zb)/27 + (380*zb^2)/27 + 
         Pi^2*(-11/9 - 11/(9*(-1 + zb)) + (121*zb)/36 - (11*zb^2)/9) + 
         (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + (140*zb^2)/9)*L[{0}, zb] + 
         (-538/9 + Pi^2*(11/3 - (11*zb)/6) + (485*zb)/9 - (268*zb^2)/9)*
          L[{1}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + (28*zb^2)/3)*
          L[{0, 0}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 1}, zb] + (-58 + 67*zb - 20*zb^2)*L[{1, 0}, zb] + 
         (266/3 - (271*zb)/3 + (92*zb^2)/3)*L[{1, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 0}, zb] + (28 - 14*zb)*L[{1, 0, 1}, zb] + 
         (44 - 22*zb)*L[{1, 1, 0}, zb] + (-52 + 26*zb)*L[{1, 1, 1}, zb])*
        plusL[1, t/mu2] + (61/9 + 61/(9*(-1 + zb)) - (85*zb)/18 + (70*zb^2)/9 + 
         (14/3 + 14/(3*(-1 + zb)) - (77*zb)/6 + (14*zb^2)/3)*L[{0}, zb] + 
         (-29 + (67*zb)/2 - 10*zb^2)*L[{1}, zb] + (-14 + 7*zb)*L[{1, 0}, zb] + 
         (22 - 11*zb)*L[{1, 1}, zb])*plusL[2, t/mu2] + 
       (14/9 + 14/(9*(-1 + zb)) - (77*zb)/18 + (14*zb^2)/9 + 
         (-14/3 + (7*zb)/3)*L[{1}, zb])*plusL[3, t/mu2] + 
       plusL[0, t/mu2]*(1280/81 + 1280/(81*(-1 + zb)) + (1385*zb)/81 + 
         (1388*zb^2)/81 + Pi^2*(-31/18 - 31/(18*(-1 + zb)) + (13*zb)/12 - 
           (17*zb^2)/9) + (416/27 + 416/(27*(-1 + zb)) - (631*zb)/27 + 
           (380*zb^2)/27 + Pi^2*(-11/9 - 11/(9*(-1 + zb)) + (121*zb)/36 - 
             (11*zb^2)/9))*L[{0}, zb] + (122/9 + 122/(9*(-1 + zb)) - 
           (85*zb)/9 + (140*zb^2)/9)*L[{0, 0}, zb] + 
         (-122/9 - 122/(9*(-1 + zb)) + (85*zb)/9 - (140*zb^2)/9)*
          L[{0, 1}, zb] + (-538/9 + Pi^2*(11/3 - (11*zb)/6) + (485*zb)/9 - 
           (268*zb^2)/9)*L[{1, 0}, zb] + (90 - 77*zb + 44*zb^2 + 
           Pi^2*(-17/3 + (17*zb)/6))*L[{1, 1}, zb] + 
         (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + (28*zb^2)/3)*L[{0, 0, 0}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - 
           (28*zb^2)/3)*L[{0, 1, 0}, zb] + (4 + 4/(-1 + zb) - 23*zb + 4*zb^2)*
          L[{0, 1, 1}, zb] + (-58 + 67*zb - 20*zb^2)*L[{1, 0, 0}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 1}, zb] + 
         (266/3 - (271*zb)/3 + (92*zb^2)/3)*L[{1, 1, 0}, zb] + 
         (-104 + 102*zb - 36*zb^2)*L[{1, 1, 1}, zb] + (-28 + 14*zb)*
          L[{1, 0, 0, 0}, zb] + (28 - 14*zb)*L[{1, 0, 0, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 1, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 1, 1}, zb] + 
         (44 - 22*zb)*L[{1, 1, 0, 0}, zb] + (-44 + 22*zb)*L[{1, 1, 0, 1}, zb] + 
         (-52 + 26*zb)*L[{1, 1, 1, 0}, zb] + (56 - 28*zb)*L[{1, 1, 1, 1}, zb] + 
         (52/9 + 52/(9*(-1 + zb)) - (143*zb)/9 + (52*zb^2)/9)*Zeta[3] + 
         L[{1}, zb]*(-1066/27 + (1580*zb)/27 - (796*zb^2)/27 + 
           Pi^2*(133/18 - (307*zb)/36 + (23*zb^2)/9) + (-52/3 + (26*zb)/3)*
            Zeta[3])) + delta[t]*(3872/243 + 3872/(243*(-1 + zb)) - 
         (5959*zb)/243 + (3548*zb^2)/243 + Pi^2*(-52/27 - 52/(27*(-1 + zb)) + 
           (163*zb)/54 - (49*zb^2)/27) + Pi^4*(29/1080 + 29/(1080*(-1 + zb)) - 
           (319*zb)/4320 + (29*zb^2)/1080) + (416/27 + 416/(27*(-1 + zb)) - 
           (631*zb)/27 + (380*zb^2)/27 + Pi^2*(-11/9 - 11/(9*(-1 + zb)) + 
             (121*zb)/36 - (11*zb^2)/9))*L[{0, 0}, zb] + 
         (-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - (380*zb^2)/27 + 
           Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + (11*zb^2)/9))*
          L[{0, 1}, zb] + (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + 
           (140*zb^2)/9)*L[{0, 0, 0}, zb] + (-122/9 - 122/(9*(-1 + zb)) + 
           (85*zb)/9 - (140*zb^2)/9)*L[{0, 0, 1}, zb] + 
         (-122/9 - 122/(9*(-1 + zb)) + (85*zb)/9 - (140*zb^2)/9)*
          L[{0, 1, 0}, zb] + (58/9 + 58/(9*(-1 + zb)) - (77*zb)/9 + 
           (76*zb^2)/9)*L[{0, 1, 1}, zb] + (-538/9 + Pi^2*(11/3 - (11*zb)/6) + 
           (485*zb)/9 - (268*zb^2)/9)*L[{1, 0, 0}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1, 0, 1}, zb] + (90 - 77*zb + 44*zb^2 + Pi^2*(-17/3 + (17*zb)/6))*
          L[{1, 1, 0}, zb] + (-946/9 + Pi^2*(20/3 - (10*zb)/3) + (797*zb)/9 - 
           (460*zb^2)/9)*L[{1, 1, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - 
           (77*zb)/3 + (28*zb^2)/3)*L[{0, 0, 0, 0}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 0, 1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - 
           (28*zb^2)/3)*L[{0, 0, 1, 0}, zb] + (44/3 + 44/(3*(-1 + zb)) - 
           (85*zb)/3 + (44*zb^2)/3)*L[{0, 0, 1, 1}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 1, 0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 1, 0, 1}, zb] + (4 + 4/(-1 + zb) - 23*zb + 
           4*zb^2)*L[{0, 1, 1, 0}, zb] + (-4/3 - 4/(3*(-1 + zb)) + (65*zb)/3 - 
           (4*zb^2)/3)*L[{0, 1, 1, 1}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 0, 0}, zb] + (58 - 67*zb + 20*zb^2)*L[{1, 0, 0, 1}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 1, 0}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 1, 1}, zb] + (266/3 - (271*zb)/3 + (92*zb^2)/3)*
          L[{1, 1, 0, 0}, zb] + (-266/3 + (271*zb)/3 - (92*zb^2)/3)*
          L[{1, 1, 0, 1}, zb] + (-104 + 102*zb - 36*zb^2)*L[{1, 1, 1, 0}, zb] + 
         (335/3 - (647*zb)/6 + (116*zb^2)/3)*L[{1, 1, 1, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 0, 0, 0}, zb] + (28 - 14*zb)*
          L[{1, 0, 0, 0, 1}, zb] + (28 - 14*zb)*L[{1, 0, 0, 1, 0}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 0, 1, 1}, zb] + (28 - 14*zb)*
          L[{1, 0, 1, 0, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 1, 0, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 1, 1, 0}, zb] + (28 - 14*zb)*
          L[{1, 0, 1, 1, 1}, zb] + (44 - 22*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (-44 + 22*zb)*L[{1, 1, 0, 0, 1}, zb] + (-44 + 22*zb)*
          L[{1, 1, 0, 1, 0}, zb] + (44 - 22*zb)*L[{1, 1, 0, 1, 1}, zb] + 
         (-52 + 26*zb)*L[{1, 1, 1, 0, 0}, zb] + (52 - 26*zb)*
          L[{1, 1, 1, 0, 1}, zb] + (56 - 28*zb)*L[{1, 1, 1, 1, 0}, zb] + 
         (-58 + 29*zb)*L[{1, 1, 1, 1, 1}, zb] + (218/27 + 218/(27*(-1 + zb)) - 
           (133*zb)/27 + (236*zb^2)/27)*Zeta[3] + L[{1, 1}, zb]*
          (533/9 - (1375*zb)/18 + (404*zb^2)/9 + Pi^2*(-101/9 + (103*zb)/9 - 
             (35*zb^2)/9) + (80/3 - (40*zb)/3)*Zeta[3]) + 
         L[{1, 0}, zb]*(-1066/27 + (1580*zb)/27 - (796*zb^2)/27 + 
           Pi^2*(133/18 - (307*zb)/36 + (23*zb^2)/9) + (-52/3 + (26*zb)/3)*
            Zeta[3]) + L[{1}, zb]*(-3010/81 + Pi^4*(-29/360 + (29*zb)/720) + 
           (1400*zb)/81 - (2668*zb^2)/81 + Pi^2*(15/2 - (239*zb)/36 + 
             (11*zb^2)/3) + (-104/3 + 40*zb - 12*zb^2)*Zeta[3]) + 
         L[{0}, zb]*(1280/81 + 1280/(81*(-1 + zb)) + (1385*zb)/81 + 
           (1388*zb^2)/81 + Pi^2*(-31/18 - 31/(18*(-1 + zb)) + (13*zb)/12 - 
             (17*zb^2)/9) + (52/9 + 52/(9*(-1 + zb)) - (143*zb)/9 + 
             (52*zb^2)/9)*Zeta[3]))))/Nc + 
   Nc*(delta[t]*(-104/27 - 104/(27*(-1 + zb)) + (221*zb)/54 - (68*zb^2)/27 + 
       Pi^2*(2/9 + 2/(9*(-1 + zb)) - (11*zb)/18 + (2*zb^2)/9) + 
       (-26/9 - 26/(9*(-1 + zb)) + (37*zb)/9 - (44*zb^2)/9)*L[{0}, zb] + 
       (130/9 + Pi^2*(-2/3 + zb/3) - (137*zb)/9 + (76*zb^2)/9)*L[{1}, zb] + 
       (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3)*L[{0, 0}, zb] + 
       (4/3 + 4/(3*(-1 + zb)) - (11*zb)/3 + (4*zb^2)/3)*L[{0, 1}, zb] + 
       (12 - 14*zb + 4*zb^2)*L[{1, 0}, zb] + (-59/3 + (119*zb)/6 - (20*zb^2)/3)*
        L[{1, 1}, zb] + (4 - 2*zb)*L[{1, 0, 0}, zb] + 
       (-4 + 2*zb)*L[{1, 0, 1}, zb] + (-8 + 4*zb)*L[{1, 1, 0}, zb] + 
       (10 - 5*zb)*L[{1, 1, 1}, zb]) + (-26/9 - 26/(9*(-1 + zb)) + (37*zb)/9 - 
       (44*zb^2)/9 + (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3)*
        L[{0}, zb] + (12 - 14*zb + 4*zb^2)*L[{1}, zb] + 
       (4 - 2*zb)*L[{1, 0}, zb] + (-8 + 4*zb)*L[{1, 1}, zb])*plusL[0, t/mu2] + 
     (-4/3 - 4/(3*(-1 + zb)) + (11*zb)/3 - (4*zb^2)/3 + (4 - 2*zb)*L[{1}, zb])*
      plusL[1, t/mu2] + ep*((208/27 + 208/(27*(-1 + zb)) - (284*zb)/27 + 
         (172*zb^2)/27 + Pi^2*(-5/9 - 5/(9*(-1 + zb)) + (55*zb)/36 - 
           (5*zb^2)/9) + (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9)*
          L[{0}, zb] + (-266/9 + Pi^2*(5/3 - (5*zb)/6) + (253*zb)/9 - 
           (140*zb^2)/9)*L[{1}, zb] + (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*
          L[{0, 0}, zb] + (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0, 1}, zb] + 
         (-82/3 + (95*zb)/3 - (28*zb^2)/3)*L[{1, 0}, zb] + 
         (128/3 - (130*zb)/3 + (44*zb^2)/3)*L[{1, 1}, zb] + 
         (-12 + 6*zb)*L[{1, 0, 0}, zb] + (12 - 6*zb)*L[{1, 0, 1}, zb] + 
         (20 - 10*zb)*L[{1, 1, 0}, zb] + (-24 + 12*zb)*L[{1, 1, 1}, zb])*
        plusL[0, t/mu2] + (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9 + 
         (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*L[{0}, zb] + 
         (-82/3 + (95*zb)/3 - (28*zb^2)/3)*L[{1}, zb] + 
         (-12 + 6*zb)*L[{1, 0}, zb] + (20 - 10*zb)*L[{1, 1}, zb])*
        plusL[1, t/mu2] + (2 + 2/(-1 + zb) - (11*zb)/2 + 2*zb^2 + 
         (-6 + 3*zb)*L[{1}, zb])*plusL[2, t/mu2] + 
       delta[t]*(640/81 + 640/(81*(-1 + zb)) + (598*zb)/81 + (748*zb^2)/81 + 
         Pi^2*(-5/6 - 5/(6*(-1 + zb)) + (23*zb)/36 - zb^2) + 
         (208/27 + 208/(27*(-1 + zb)) - (284*zb)/27 + (172*zb^2)/27 + 
           Pi^2*(-5/9 - 5/(9*(-1 + zb)) + (55*zb)/36 - (5*zb^2)/9))*
          L[{0}, zb] + (58/9 + 58/(9*(-1 + zb)) - (53*zb)/9 + (76*zb^2)/9)*
          L[{0, 0}, zb] + (-58/9 - 58/(9*(-1 + zb)) + (53*zb)/9 - (76*zb^2)/9)*
          L[{0, 1}, zb] + (-266/9 + Pi^2*(5/3 - (5*zb)/6) + (253*zb)/9 - 
           (140*zb^2)/9)*L[{1, 0}, zb] + (134/3 - (119*zb)/3 + (68*zb^2)/3 + 
           Pi^2*(-8/3 + (4*zb)/3))*L[{1, 1}, zb] + 
         (4 + 4/(-1 + zb) - 11*zb + 4*zb^2)*L[{0, 0, 0}, zb] + 
         (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0, 0, 1}, zb] + 
         (-4 - 4/(-1 + zb) + 11*zb - 4*zb^2)*L[{0, 1, 0}, zb] + 
         (4/3 + 4/(3*(-1 + zb)) - (29*zb)/3 + (4*zb^2)/3)*L[{0, 1, 1}, zb] + 
         (-82/3 + (95*zb)/3 - (28*zb^2)/3)*L[{1, 0, 0}, zb] + 
         (82/3 - (95*zb)/3 + (28*zb^2)/3)*L[{1, 0, 1}, zb] + 
         (128/3 - (130*zb)/3 + (44*zb^2)/3)*L[{1, 1, 0}, zb] + 
         (-151/3 + (295*zb)/6 - (52*zb^2)/3)*L[{1, 1, 1}, zb] + 
         (-12 + 6*zb)*L[{1, 0, 0, 0}, zb] + (12 - 6*zb)*L[{1, 0, 0, 1}, zb] + 
         (12 - 6*zb)*L[{1, 0, 1, 0}, zb] + (-12 + 6*zb)*L[{1, 0, 1, 1}, zb] + 
         (20 - 10*zb)*L[{1, 1, 0, 0}, zb] + (-20 + 10*zb)*L[{1, 1, 0, 1}, zb] + 
         (-24 + 12*zb)*L[{1, 1, 1, 0}, zb] + (26 - 13*zb)*L[{1, 1, 1, 1}, zb] + 
         (8/3 + 8/(3*(-1 + zb)) - (22*zb)/3 + (8*zb^2)/3)*Zeta[3] + 
         L[{1}, zb]*(-533/27 + (1517*zb)/54 - (380*zb^2)/27 + 
           Pi^2*(32/9 - (37*zb)/9 + (11*zb^2)/9) + (-8 + 4*zb)*Zeta[3]))) + 
     ep^2*((-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - (380*zb^2)/27 + 
         Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + (11*zb^2)/9) + 
         (-122/9 - 122/(9*(-1 + zb)) + (85*zb)/9 - (140*zb^2)/9)*L[{0}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + (28*zb^2)/3)*
          L[{0, 1}, zb] + (58 - 67*zb + 20*zb^2)*L[{1, 0}, zb] + 
         (-266/3 + (271*zb)/3 - (92*zb^2)/3)*L[{1, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 1}, zb] + 
         (-44 + 22*zb)*L[{1, 1, 0}, zb] + (52 - 26*zb)*L[{1, 1, 1}, zb])*
        plusL[1, t/mu2] + (-61/9 - 61/(9*(-1 + zb)) + (85*zb)/18 - 
         (70*zb^2)/9 + (-14/3 - 14/(3*(-1 + zb)) + (77*zb)/6 - (14*zb^2)/3)*
          L[{0}, zb] + (29 - (67*zb)/2 + 10*zb^2)*L[{1}, zb] + 
         (14 - 7*zb)*L[{1, 0}, zb] + (-22 + 11*zb)*L[{1, 1}, zb])*
        plusL[2, t/mu2] + (-14/9 - 14/(9*(-1 + zb)) + (77*zb)/18 - 
         (14*zb^2)/9 + (14/3 - (7*zb)/3)*L[{1}, zb])*plusL[3, t/mu2] + 
       plusL[0, t/mu2]*(-1280/81 - 1280/(81*(-1 + zb)) - (1385*zb)/81 - 
         (1388*zb^2)/81 + Pi^2*(31/18 + 31/(18*(-1 + zb)) - (13*zb)/12 + 
           (17*zb^2)/9) + (-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - 
           (380*zb^2)/27 + Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + 
             (11*zb^2)/9))*L[{0}, zb] + (-122/9 - 122/(9*(-1 + zb)) + 
           (85*zb)/9 - (140*zb^2)/9)*L[{0, 0}, zb] + 
         (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + (140*zb^2)/9)*L[{0, 1}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1, 0}, zb] + (-90 + Pi^2*(17/3 - (17*zb)/6) + 77*zb - 44*zb^2)*
          L[{1, 1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 0, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - 
           (77*zb)/3 + (28*zb^2)/3)*L[{0, 1, 0}, zb] + 
         (-4 - 4/(-1 + zb) + 23*zb - 4*zb^2)*L[{0, 1, 1}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 0}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 1}, zb] + (-266/3 + (271*zb)/3 - (92*zb^2)/3)*
          L[{1, 1, 0}, zb] + (104 - 102*zb + 36*zb^2)*L[{1, 1, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0, 0}, zb] + (-28 + 14*zb)*L[{1, 0, 0, 1}, zb] + 
         (-28 + 14*zb)*L[{1, 0, 1, 0}, zb] + (28 - 14*zb)*L[{1, 0, 1, 1}, zb] + 
         (-44 + 22*zb)*L[{1, 1, 0, 0}, zb] + (44 - 22*zb)*L[{1, 1, 0, 1}, zb] + 
         (52 - 26*zb)*L[{1, 1, 1, 0}, zb] + (-56 + 28*zb)*L[{1, 1, 1, 1}, zb] + 
         (-52/9 - 52/(9*(-1 + zb)) + (143*zb)/9 - (52*zb^2)/9)*Zeta[3] + 
         L[{1}, zb]*(1066/27 - (1580*zb)/27 + (796*zb^2)/27 + 
           Pi^2*(-133/18 + (307*zb)/36 - (23*zb^2)/9) + (52/3 - (26*zb)/3)*
            Zeta[3])) + delta[t]*(-3872/243 - 3872/(243*(-1 + zb)) + 
         (5959*zb)/243 - (3548*zb^2)/243 + Pi^4*(-29/1080 - 
           29/(1080*(-1 + zb)) + (319*zb)/4320 - (29*zb^2)/1080) + 
         Pi^2*(52/27 + 52/(27*(-1 + zb)) - (163*zb)/54 + (49*zb^2)/27) + 
         (-416/27 - 416/(27*(-1 + zb)) + (631*zb)/27 - (380*zb^2)/27 + 
           Pi^2*(11/9 + 11/(9*(-1 + zb)) - (121*zb)/36 + (11*zb^2)/9))*
          L[{0, 0}, zb] + (416/27 + 416/(27*(-1 + zb)) - (631*zb)/27 + 
           (380*zb^2)/27 + Pi^2*(-11/9 - 11/(9*(-1 + zb)) + (121*zb)/36 - 
             (11*zb^2)/9))*L[{0, 1}, zb] + (-122/9 - 122/(9*(-1 + zb)) + 
           (85*zb)/9 - (140*zb^2)/9)*L[{0, 0, 0}, zb] + 
         (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + (140*zb^2)/9)*
          L[{0, 0, 1}, zb] + (122/9 + 122/(9*(-1 + zb)) - (85*zb)/9 + 
           (140*zb^2)/9)*L[{0, 1, 0}, zb] + (-58/9 - 58/(9*(-1 + zb)) + 
           (77*zb)/9 - (76*zb^2)/9)*L[{0, 1, 1}, zb] + 
         (538/9 - (485*zb)/9 + (268*zb^2)/9 + Pi^2*(-11/3 + (11*zb)/6))*
          L[{1, 0, 0}, zb] + (-538/9 + Pi^2*(11/3 - (11*zb)/6) + (485*zb)/9 - 
           (268*zb^2)/9)*L[{1, 0, 1}, zb] + (-90 + Pi^2*(17/3 - (17*zb)/6) + 
           77*zb - 44*zb^2)*L[{1, 1, 0}, zb] + (946/9 - (797*zb)/9 + 
           (460*zb^2)/9 + Pi^2*(-20/3 + (10*zb)/3))*L[{1, 1, 1}, zb] + 
         (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*
          L[{0, 0, 0, 0}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 0, 0, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - 
           (77*zb)/3 + (28*zb^2)/3)*L[{0, 0, 1, 0}, zb] + 
         (-44/3 - 44/(3*(-1 + zb)) + (85*zb)/3 - (44*zb^2)/3)*
          L[{0, 0, 1, 1}, zb] + (28/3 + 28/(3*(-1 + zb)) - (77*zb)/3 + 
           (28*zb^2)/3)*L[{0, 1, 0, 0}, zb] + (-28/3 - 28/(3*(-1 + zb)) + 
           (77*zb)/3 - (28*zb^2)/3)*L[{0, 1, 0, 1}, zb] + 
         (-4 - 4/(-1 + zb) + 23*zb - 4*zb^2)*L[{0, 1, 1, 0}, zb] + 
         (4/3 + 4/(3*(-1 + zb)) - (65*zb)/3 + (4*zb^2)/3)*L[{0, 1, 1, 1}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 0, 0}, zb] + (-58 + 67*zb - 20*zb^2)*
          L[{1, 0, 0, 1}, zb] + (-58 + 67*zb - 20*zb^2)*L[{1, 0, 1, 0}, zb] + 
         (58 - 67*zb + 20*zb^2)*L[{1, 0, 1, 1}, zb] + 
         (-266/3 + (271*zb)/3 - (92*zb^2)/3)*L[{1, 1, 0, 0}, zb] + 
         (266/3 - (271*zb)/3 + (92*zb^2)/3)*L[{1, 1, 0, 1}, zb] + 
         (104 - 102*zb + 36*zb^2)*L[{1, 1, 1, 0}, zb] + 
         (-335/3 + (647*zb)/6 - (116*zb^2)/3)*L[{1, 1, 1, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0, 0, 0}, zb] + (-28 + 14*zb)*
          L[{1, 0, 0, 0, 1}, zb] + (-28 + 14*zb)*L[{1, 0, 0, 1, 0}, zb] + 
         (28 - 14*zb)*L[{1, 0, 0, 1, 1}, zb] + (-28 + 14*zb)*
          L[{1, 0, 1, 0, 0}, zb] + (28 - 14*zb)*L[{1, 0, 1, 0, 1}, zb] + 
         (28 - 14*zb)*L[{1, 0, 1, 1, 0}, zb] + (-28 + 14*zb)*
          L[{1, 0, 1, 1, 1}, zb] + (-44 + 22*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (44 - 22*zb)*L[{1, 1, 0, 0, 1}, zb] + (44 - 22*zb)*
          L[{1, 1, 0, 1, 0}, zb] + (-44 + 22*zb)*L[{1, 1, 0, 1, 1}, zb] + 
         (52 - 26*zb)*L[{1, 1, 1, 0, 0}, zb] + (-52 + 26*zb)*
          L[{1, 1, 1, 0, 1}, zb] + (-56 + 28*zb)*L[{1, 1, 1, 1, 0}, zb] + 
         (58 - 29*zb)*L[{1, 1, 1, 1, 1}, zb] + (-218/27 - 218/(27*(-1 + zb)) + 
           (133*zb)/27 - (236*zb^2)/27)*Zeta[3] + L[{1, 0}, zb]*
          (1066/27 - (1580*zb)/27 + (796*zb^2)/27 + 
           Pi^2*(-133/18 + (307*zb)/36 - (23*zb^2)/9) + (52/3 - (26*zb)/3)*
            Zeta[3]) + L[{1, 1}, zb]*(-533/9 + (1375*zb)/18 - (404*zb^2)/9 + 
           Pi^2*(101/9 - (103*zb)/9 + (35*zb^2)/9) + (-80/3 + (40*zb)/3)*
            Zeta[3]) + L[{0}, zb]*(-1280/81 - 1280/(81*(-1 + zb)) - 
           (1385*zb)/81 - (1388*zb^2)/81 + Pi^2*(31/18 + 31/(18*(-1 + zb)) - 
             (13*zb)/12 + (17*zb^2)/9) + (-52/9 - 52/(9*(-1 + zb)) + 
             (143*zb)/9 - (52*zb^2)/9)*Zeta[3]) + L[{1}, zb]*
          (3010/81 + Pi^4*(29/360 - (29*zb)/720) - (1400*zb)/81 + 
           (2668*zb^2)/81 + Pi^2*(-15/2 + (239*zb)/36 - (11*zb^2)/3) + 
           (104/3 - 40*zb + 12*zb^2)*Zeta[3])))) + 
   delta[i, j]*(delta[t]*((-15*zb)/2 - 4*zb*L[{0}, zb] + 
       (-11 + (19*zb)/2)*L[{1}, zb] + (-4 + 2*zb)*L[{1, 0}, zb] + 
       (4 - 4*zb)*L[{1, 1}, zb] + (4 - 2*zb)*L[{2, 1}, zb] + 
       (4/(-2 + zb) + 2*zb)*L[{1, 1, 0}, zb] + (-6/(-2 + zb) - 3*zb)*
        L[{1, 1, 1}, zb] + (8/(-2 + zb) + 4*zb)*L[{1, 2, 1}, zb] + 
       (-8/(-2 + zb) - 4*zb)*L[{2, 1, 0}, zb] + (16/(-2 + zb) + 8*zb)*
        L[{2, 1, 1}, zb] + (-8/(-2 + zb) - 4*zb)*L[{2, 2, 1}, zb]) + 
     (-4*zb + (-4 + 2*zb)*L[{1}, zb] + (4/(-2 + zb) + 2*zb)*L[{1, 1}, zb] + 
       (-8/(-2 + zb) - 4*zb)*L[{2, 1}, zb])*plusL[0, t/mu2] + 
     ep*(delta[t]*((17*zb)/2 - Pi^2*zb + 15*zb*L[{0}, zb] + 
         (24 + Pi^2*(-1 + zb/2) - 27*zb)*L[{1}, zb] + 8*zb*L[{0, 0}, zb] - 
         8*zb*L[{0, 1}, zb] + (22 - 19*zb)*L[{1, 0}, zb] + 
         (-33 + Pi^2*((-2 + zb)^(-1) + zb/2) + (61*zb)/2)*L[{1, 1}, zb] + 
         Pi^2*(-2/(-2 + zb) - zb)*L[{2, 1}, zb] - 4*zb*L[{0, 1, 1}, zb] + 
         (8 - 4*zb)*L[{1, 0, 0}, zb] + (-8 + 4*zb)*L[{1, 0, 1}, zb] + 
         (-8 + 8*zb)*L[{1, 1, 0}, zb] + (8 - 10*zb)*L[{1, 1, 1}, zb] + 
         (8 - 4*zb)*L[{1, 2, 1}, zb] + (-8 + 4*zb)*L[{2, 1, 0}, zb] + 
         (16 - 8*zb)*L[{2, 1, 1}, zb] + (-8 + 4*zb)*L[{2, 2, 1}, zb] + 
         (8/(-2 + zb) + 4*zb)*L[{1, 0, 1, 1}, zb] + (-8/(-2 + zb) - 4*zb)*
          L[{1, 1, 0, 0}, zb] + (8/(-2 + zb) + 4*zb)*L[{1, 1, 0, 1}, zb] + 
         (12/(-2 + zb) + 6*zb)*L[{1, 1, 1, 0}, zb] + (-14/(-2 + zb) - 7*zb)*
          L[{1, 1, 1, 1}, zb] + (16/(-2 + zb) + 8*zb)*L[{1, 1, 2, 1}, zb] + 
         (-16/(-2 + zb) - 8*zb)*L[{1, 2, 1, 0}, zb] + (32/(-2 + zb) + 16*zb)*
          L[{1, 2, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*L[{1, 2, 2, 1}, zb] + 
         (16/(-2 + zb) + 8*zb)*L[{2, 1, 0, 0}, zb] + (-16/(-2 + zb) - 8*zb)*
          L[{2, 1, 0, 1}, zb] + (-32/(-2 + zb) - 16*zb)*L[{2, 1, 1, 0}, zb] + 
         (40/(-2 + zb) + 20*zb)*L[{2, 1, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
          L[{2, 1, 2, 1}, zb] + (16/(-2 + zb) + 8*zb)*L[{2, 2, 1, 0}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{2, 2, 1, 1}, zb] + (16/(-2 + zb) + 8*zb)*
          L[{2, 2, 2, 1}, zb]) + (15*zb + 8*zb*L[{0}, zb] + 
         (22 - 19*zb)*L[{1}, zb] + (8 - 4*zb)*L[{1, 0}, zb] + 
         (-8 + 8*zb)*L[{1, 1}, zb] + (-8 + 4*zb)*L[{2, 1}, zb] + 
         (-8/(-2 + zb) - 4*zb)*L[{1, 1, 0}, zb] + (12/(-2 + zb) + 6*zb)*
          L[{1, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*L[{1, 2, 1}, zb] + 
         (16/(-2 + zb) + 8*zb)*L[{2, 1, 0}, zb] + (-32/(-2 + zb) - 16*zb)*
          L[{2, 1, 1}, zb] + (16/(-2 + zb) + 8*zb)*L[{2, 2, 1}, zb])*
        plusL[0, t/mu2] + (8*zb + (8 - 4*zb)*L[{1}, zb] + 
         (-8/(-2 + zb) - 4*zb)*L[{1, 1}, zb] + (16/(-2 + zb) + 8*zb)*
          L[{2, 1}, zb])*plusL[1, t/mu2]) + 
     ep^2*((-17*zb + 2*Pi^2*zb - 30*zb*L[{0}, zb] + 
         (-48 + Pi^2*(2 - zb) + 54*zb)*L[{1}, zb] - 16*zb*L[{0, 0}, zb] + 
         16*zb*L[{0, 1}, zb] + (-44 + 38*zb)*L[{1, 0}, zb] + 
         (66 + Pi^2*(-2/(-2 + zb) - zb) - 61*zb)*L[{1, 1}, zb] + 
         Pi^2*(4/(-2 + zb) + 2*zb)*L[{2, 1}, zb] + 8*zb*L[{0, 1, 1}, zb] + 
         (-16 + 8*zb)*L[{1, 0, 0}, zb] + (16 - 8*zb)*L[{1, 0, 1}, zb] + 
         (16 - 16*zb)*L[{1, 1, 0}, zb] + (-16 + 20*zb)*L[{1, 1, 1}, zb] + 
         (-16 + 8*zb)*L[{1, 2, 1}, zb] + (16 - 8*zb)*L[{2, 1, 0}, zb] + 
         (-32 + 16*zb)*L[{2, 1, 1}, zb] + (16 - 8*zb)*L[{2, 2, 1}, zb] + 
         (-16/(-2 + zb) - 8*zb)*L[{1, 0, 1, 1}, zb] + (16/(-2 + zb) + 8*zb)*
          L[{1, 1, 0, 0}, zb] + (-16/(-2 + zb) - 8*zb)*L[{1, 1, 0, 1}, zb] + 
         (-24/(-2 + zb) - 12*zb)*L[{1, 1, 1, 0}, zb] + (28/(-2 + zb) + 14*zb)*
          L[{1, 1, 1, 1}, zb] + (-32/(-2 + zb) - 16*zb)*L[{1, 1, 2, 1}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{1, 2, 1, 0}, zb] + (-64/(-2 + zb) - 32*zb)*
          L[{1, 2, 1, 1}, zb] + (32/(-2 + zb) + 16*zb)*L[{1, 2, 2, 1}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{2, 1, 0, 0}, zb] + (32/(-2 + zb) + 16*zb)*
          L[{2, 1, 0, 1}, zb] + (64/(-2 + zb) + 32*zb)*L[{2, 1, 1, 0}, zb] + 
         (-80/(-2 + zb) - 40*zb)*L[{2, 1, 1, 1}, zb] + (32/(-2 + zb) + 16*zb)*
          L[{2, 1, 2, 1}, zb] + (-32/(-2 + zb) - 16*zb)*L[{2, 2, 1, 0}, zb] + 
         (64/(-2 + zb) + 32*zb)*L[{2, 2, 1, 1}, zb] + (-32/(-2 + zb) - 16*zb)*
          L[{2, 2, 2, 1}, zb])*plusL[0, t/mu2] + 
       (-30*zb - 16*zb*L[{0}, zb] + (-44 + 38*zb)*L[{1}, zb] + 
         (-16 + 8*zb)*L[{1, 0}, zb] + (16 - 16*zb)*L[{1, 1}, zb] + 
         (16 - 8*zb)*L[{2, 1}, zb] + (16/(-2 + zb) + 8*zb)*L[{1, 1, 0}, zb] + 
         (-24/(-2 + zb) - 12*zb)*L[{1, 1, 1}, zb] + (32/(-2 + zb) + 16*zb)*
          L[{1, 2, 1}, zb] + (-32/(-2 + zb) - 16*zb)*L[{2, 1, 0}, zb] + 
         (64/(-2 + zb) + 32*zb)*L[{2, 1, 1}, zb] + (-32/(-2 + zb) - 16*zb)*
          L[{2, 2, 1}, zb])*plusL[1, t/mu2] + (-8*zb + (-8 + 4*zb)*L[{1}, zb] + 
         (8/(-2 + zb) + 4*zb)*L[{1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
          L[{2, 1}, zb])*plusL[2, t/mu2] + delta[t]*(-33*zb + (15*Pi^2*zb)/4 + 
         (-17*zb + 2*Pi^2*zb)*L[{0}, zb] - 30*zb*L[{0, 0}, zb] + 
         30*zb*L[{0, 1}, zb] + (-48 + Pi^2*(2 - zb) + 54*zb)*L[{1, 0}, zb] - 
         16*zb*L[{0, 0, 0}, zb] + 16*zb*L[{0, 0, 1}, zb] + 
         16*zb*L[{0, 1, 0}, zb] - 4*zb*L[{0, 1, 1}, zb] + 
         (-44 + 38*zb)*L[{1, 0, 0}, zb] + (44 - 38*zb)*L[{1, 0, 1}, zb] + 
         (66 + Pi^2*(-2/(-2 + zb) - zb) - 61*zb)*L[{1, 1, 0}, zb] + 
         (-77 + (145*zb)/2 + Pi^2*(3/(-2 + zb) + (3*zb)/2))*L[{1, 1, 1}, zb] + 
         Pi^2*(-4/(-2 + zb) - 2*zb)*L[{1, 2, 1}, zb] + 
         Pi^2*(4/(-2 + zb) + 2*zb)*L[{2, 1, 0}, zb] + 
         Pi^2*(-8/(-2 + zb) - 4*zb)*L[{2, 1, 1}, zb] + 
         Pi^2*(4/(-2 + zb) + 2*zb)*L[{2, 2, 1}, zb] - 
         8*zb*L[{0, 0, 1, 1}, zb] + 8*zb*L[{0, 1, 1, 0}, zb] - 
         12*zb*L[{0, 1, 1, 1}, zb] + (-16 + 8*zb)*L[{1, 0, 0, 0}, zb] + 
         (16 - 8*zb)*L[{1, 0, 0, 1}, zb] + (16 - 8*zb)*L[{1, 0, 1, 0}, zb] + 
         (-8 + 4*zb)*L[{1, 0, 1, 1}, zb] + (16 - 16*zb)*L[{1, 1, 0, 0}, zb] + 
         (-16 + 16*zb)*L[{1, 1, 0, 1}, zb] + (-16 + 20*zb)*
          L[{1, 1, 1, 0}, zb] + (16 - 22*zb)*L[{1, 1, 1, 1}, zb] + 
         (16 - 8*zb)*L[{1, 1, 2, 1}, zb] + (-16 + 8*zb)*L[{1, 2, 1, 0}, zb] + 
         (32 - 16*zb)*L[{1, 2, 1, 1}, zb] + (-16 + 8*zb)*L[{1, 2, 2, 1}, zb] + 
         (16 - 8*zb)*L[{2, 1, 0, 0}, zb] + (-16 + 8*zb)*L[{2, 1, 0, 1}, zb] + 
         (-32 + 16*zb)*L[{2, 1, 1, 0}, zb] + (40 - 20*zb)*L[{2, 1, 1, 1}, zb] + 
         (-16 + 8*zb)*L[{2, 1, 2, 1}, zb] + (16 - 8*zb)*L[{2, 2, 1, 0}, zb] + 
         (-32 + 16*zb)*L[{2, 2, 1, 1}, zb] + (16 - 8*zb)*L[{2, 2, 2, 1}, zb] + 
         (16/(-2 + zb) + 8*zb)*L[{1, 0, 0, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
          L[{1, 0, 1, 1, 0}, zb] + (24/(-2 + zb) + 12*zb)*L[{1, 0, 1, 1, 1}, 
           zb] + (16/(-2 + zb) + 8*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (-16/(-2 + zb) - 8*zb)*L[{1, 1, 0, 0, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
          L[{1, 1, 0, 1, 0}, zb] + (32/(-2 + zb) + 16*zb)*L[{1, 1, 0, 1, 1}, 
           zb] + (-24/(-2 + zb) - 12*zb)*L[{1, 1, 1, 0, 0}, zb] + 
         (24/(-2 + zb) + 12*zb)*L[{1, 1, 1, 0, 1}, zb] + (28/(-2 + zb) + 14*zb)*
          L[{1, 1, 1, 1, 0}, zb] + (-30/(-2 + zb) - 15*zb)*
          L[{1, 1, 1, 1, 1}, zb] + (32/(-2 + zb) + 16*zb)*L[{1, 1, 1, 2, 1}, 
           zb] + (-32/(-2 + zb) - 16*zb)*L[{1, 1, 2, 1, 0}, zb] + 
         (64/(-2 + zb) + 32*zb)*L[{1, 1, 2, 1, 1}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{1, 1, 2, 2, 1}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{1, 2, 1, 0, 0}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{1, 2, 1, 0, 1}, zb] + 
         (-64/(-2 + zb) - 32*zb)*L[{1, 2, 1, 1, 0}, zb] + 
         (80/(-2 + zb) + 40*zb)*L[{1, 2, 1, 1, 1}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{1, 2, 1, 2, 1}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{1, 2, 2, 1, 0}, zb] + 
         (-64/(-2 + zb) - 32*zb)*L[{1, 2, 2, 1, 1}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{1, 2, 2, 2, 1}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{2, 1, 0, 0, 0}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{2, 1, 0, 0, 1}, zb] + (32/(-2 + zb) + 16*zb)*
          L[{2, 1, 0, 1, 0}, zb] + (-48/(-2 + zb) - 24*zb)*
          L[{2, 1, 0, 1, 1}, zb] + (64/(-2 + zb) + 32*zb)*L[{2, 1, 1, 0, 0}, 
           zb] + (-64/(-2 + zb) - 32*zb)*L[{2, 1, 1, 0, 1}, zb] + 
         (-80/(-2 + zb) - 40*zb)*L[{2, 1, 1, 1, 0}, zb] + 
         (88/(-2 + zb) + 44*zb)*L[{2, 1, 1, 1, 1}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{2, 1, 1, 2, 1}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{2, 1, 2, 1, 0}, zb] + 
         (-64/(-2 + zb) - 32*zb)*L[{2, 1, 2, 1, 1}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{2, 1, 2, 2, 1}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{2, 2, 1, 0, 0}, zb] + 
         (32/(-2 + zb) + 16*zb)*L[{2, 2, 1, 0, 1}, zb] + (64/(-2 + zb) + 32*zb)*
          L[{2, 2, 1, 1, 0}, zb] + (-80/(-2 + zb) - 40*zb)*
          L[{2, 2, 1, 1, 1}, zb] + (32/(-2 + zb) + 16*zb)*L[{2, 2, 1, 2, 1}, 
           zb] + (-32/(-2 + zb) - 16*zb)*L[{2, 2, 2, 1, 0}, zb] + 
         (64/(-2 + zb) + 32*zb)*L[{2, 2, 2, 1, 1}, zb] + 
         (-32/(-2 + zb) - 16*zb)*L[{2, 2, 2, 2, 1}, zb] - (28*zb*Zeta[3])/3 + 
         L[{2, 1}, zb]*(Pi^2*(-2 + zb) + (-56/(3*(-2 + zb)) - (28*zb)/3)*
            Zeta[3]) + L[{1}, zb]*(-49 + Pi^2*(11/2 - (19*zb)/4) + (83*zb)/2 + 
           (-28/3 + (14*zb)/3)*Zeta[3]) + L[{1, 1}, zb]*(72 - 78*zb + 
           Pi^2*(-2 + 2*zb) + (28/(3*(-2 + zb)) + (14*zb)/3)*Zeta[3]))) + 
     (delta[t]*((15*zb)/2 + 4*zb*L[{0}, zb] + (11 - (19*zb)/2)*L[{1}, zb] + 
         (4 - 2*zb)*L[{1, 0}, zb] + (-4 + 4*zb)*L[{1, 1}, zb] + 
         (-4 + 2*zb)*L[{2, 1}, zb] + (-4/(-2 + zb) - 2*zb)*L[{1, 1, 0}, zb] + 
         (6/(-2 + zb) + 3*zb)*L[{1, 1, 1}, zb] + (-8/(-2 + zb) - 4*zb)*
          L[{1, 2, 1}, zb] + (8/(-2 + zb) + 4*zb)*L[{2, 1, 0}, zb] + 
         (-16/(-2 + zb) - 8*zb)*L[{2, 1, 1}, zb] + (8/(-2 + zb) + 4*zb)*
          L[{2, 2, 1}, zb]) + (4*zb + (4 - 2*zb)*L[{1}, zb] + 
         (-4/(-2 + zb) - 2*zb)*L[{1, 1}, zb] + (8/(-2 + zb) + 4*zb)*
          L[{2, 1}, zb])*plusL[0, t/mu2] + 
       ep*(delta[t]*((-17*zb)/2 + Pi^2*zb - 15*zb*L[{0}, zb] + 
           (-24 + Pi^2*(1 - zb/2) + 27*zb)*L[{1}, zb] - 8*zb*L[{0, 0}, zb] + 
           8*zb*L[{0, 1}, zb] + (-22 + 19*zb)*L[{1, 0}, zb] + 
           (33 + Pi^2*(-(-2 + zb)^(-1) - zb/2) - (61*zb)/2)*L[{1, 1}, zb] + 
           Pi^2*(2/(-2 + zb) + zb)*L[{2, 1}, zb] + 4*zb*L[{0, 1, 1}, zb] + 
           (-8 + 4*zb)*L[{1, 0, 0}, zb] + (8 - 4*zb)*L[{1, 0, 1}, zb] + 
           (8 - 8*zb)*L[{1, 1, 0}, zb] + (-8 + 10*zb)*L[{1, 1, 1}, zb] + 
           (-8 + 4*zb)*L[{1, 2, 1}, zb] + (8 - 4*zb)*L[{2, 1, 0}, zb] + 
           (-16 + 8*zb)*L[{2, 1, 1}, zb] + (8 - 4*zb)*L[{2, 2, 1}, zb] + 
           (-8/(-2 + zb) - 4*zb)*L[{1, 0, 1, 1}, zb] + (8/(-2 + zb) + 4*zb)*
            L[{1, 1, 0, 0}, zb] + (-8/(-2 + zb) - 4*zb)*L[{1, 1, 0, 1}, zb] + 
           (-12/(-2 + zb) - 6*zb)*L[{1, 1, 1, 0}, zb] + (14/(-2 + zb) + 7*zb)*
            L[{1, 1, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*L[{1, 1, 2, 1}, zb] + 
           (16/(-2 + zb) + 8*zb)*L[{1, 2, 1, 0}, zb] + (-32/(-2 + zb) - 16*zb)*
            L[{1, 2, 1, 1}, zb] + (16/(-2 + zb) + 8*zb)*L[{1, 2, 2, 1}, zb] + 
           (-16/(-2 + zb) - 8*zb)*L[{2, 1, 0, 0}, zb] + (16/(-2 + zb) + 8*zb)*
            L[{2, 1, 0, 1}, zb] + (32/(-2 + zb) + 16*zb)*L[{2, 1, 1, 0}, zb] + 
           (-40/(-2 + zb) - 20*zb)*L[{2, 1, 1, 1}, zb] + (16/(-2 + zb) + 8*zb)*
            L[{2, 1, 2, 1}, zb] + (-16/(-2 + zb) - 8*zb)*L[{2, 2, 1, 0}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 2, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
            L[{2, 2, 2, 1}, zb]) + (-15*zb - 8*zb*L[{0}, zb] + 
           (-22 + 19*zb)*L[{1}, zb] + (-8 + 4*zb)*L[{1, 0}, zb] + 
           (8 - 8*zb)*L[{1, 1}, zb] + (8 - 4*zb)*L[{2, 1}, zb] + 
           (8/(-2 + zb) + 4*zb)*L[{1, 1, 0}, zb] + (-12/(-2 + zb) - 6*zb)*
            L[{1, 1, 1}, zb] + (16/(-2 + zb) + 8*zb)*L[{1, 2, 1}, zb] + 
           (-16/(-2 + zb) - 8*zb)*L[{2, 1, 0}, zb] + (32/(-2 + zb) + 16*zb)*
            L[{2, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*L[{2, 2, 1}, zb])*
          plusL[0, t/mu2] + (-8*zb + (-8 + 4*zb)*L[{1}, zb] + 
           (8/(-2 + zb) + 4*zb)*L[{1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
            L[{2, 1}, zb])*plusL[1, t/mu2]) + 
       ep^2*((17*zb - 2*Pi^2*zb + 30*zb*L[{0}, zb] + 
           (48 + Pi^2*(-2 + zb) - 54*zb)*L[{1}, zb] + 16*zb*L[{0, 0}, zb] - 
           16*zb*L[{0, 1}, zb] + (44 - 38*zb)*L[{1, 0}, zb] + 
           (-66 + 61*zb + Pi^2*(2/(-2 + zb) + zb))*L[{1, 1}, zb] + 
           Pi^2*(-4/(-2 + zb) - 2*zb)*L[{2, 1}, zb] - 8*zb*L[{0, 1, 1}, zb] + 
           (16 - 8*zb)*L[{1, 0, 0}, zb] + (-16 + 8*zb)*L[{1, 0, 1}, zb] + 
           (-16 + 16*zb)*L[{1, 1, 0}, zb] + (16 - 20*zb)*L[{1, 1, 1}, zb] + 
           (16 - 8*zb)*L[{1, 2, 1}, zb] + (-16 + 8*zb)*L[{2, 1, 0}, zb] + 
           (32 - 16*zb)*L[{2, 1, 1}, zb] + (-16 + 8*zb)*L[{2, 2, 1}, zb] + 
           (16/(-2 + zb) + 8*zb)*L[{1, 0, 1, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
            L[{1, 1, 0, 0}, zb] + (16/(-2 + zb) + 8*zb)*L[{1, 1, 0, 1}, zb] + 
           (24/(-2 + zb) + 12*zb)*L[{1, 1, 1, 0}, zb] + (-28/(-2 + zb) - 14*zb)*
            L[{1, 1, 1, 1}, zb] + (32/(-2 + zb) + 16*zb)*L[{1, 1, 2, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{1, 2, 1, 0}, zb] + (64/(-2 + zb) + 32*zb)*
            L[{1, 2, 1, 1}, zb] + (-32/(-2 + zb) - 16*zb)*L[{1, 2, 2, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 1, 0, 0}, zb] + (-32/(-2 + zb) - 16*zb)*
            L[{2, 1, 0, 1}, zb] + (-64/(-2 + zb) - 32*zb)*L[{2, 1, 1, 0}, zb] + 
           (80/(-2 + zb) + 40*zb)*L[{2, 1, 1, 1}, zb] + (-32/(-2 + zb) - 16*zb)*
            L[{2, 1, 2, 1}, zb] + (32/(-2 + zb) + 16*zb)*L[{2, 2, 1, 0}, zb] + 
           (-64/(-2 + zb) - 32*zb)*L[{2, 2, 1, 1}, zb] + (32/(-2 + zb) + 16*zb)*
            L[{2, 2, 2, 1}, zb])*plusL[0, t/mu2] + 
         (30*zb + 16*zb*L[{0}, zb] + (44 - 38*zb)*L[{1}, zb] + 
           (16 - 8*zb)*L[{1, 0}, zb] + (-16 + 16*zb)*L[{1, 1}, zb] + 
           (-16 + 8*zb)*L[{2, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
            L[{1, 1, 0}, zb] + (24/(-2 + zb) + 12*zb)*L[{1, 1, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{1, 2, 1}, zb] + (32/(-2 + zb) + 16*zb)*
            L[{2, 1, 0}, zb] + (-64/(-2 + zb) - 32*zb)*L[{2, 1, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 2, 1}, zb])*plusL[1, t/mu2] + 
         (8*zb + (8 - 4*zb)*L[{1}, zb] + (-8/(-2 + zb) - 4*zb)*L[{1, 1}, zb] + 
           (16/(-2 + zb) + 8*zb)*L[{2, 1}, zb])*plusL[2, t/mu2] + 
         delta[t]*(33*zb - (15*Pi^2*zb)/4 + (17*zb - 2*Pi^2*zb)*L[{0}, zb] + 
           30*zb*L[{0, 0}, zb] - 30*zb*L[{0, 1}, zb] + 
           (48 + Pi^2*(-2 + zb) - 54*zb)*L[{1, 0}, zb] + 
           16*zb*L[{0, 0, 0}, zb] - 16*zb*L[{0, 0, 1}, zb] - 
           16*zb*L[{0, 1, 0}, zb] + 4*zb*L[{0, 1, 1}, zb] + 
           (44 - 38*zb)*L[{1, 0, 0}, zb] + (-44 + 38*zb)*L[{1, 0, 1}, zb] + 
           (-66 + 61*zb + Pi^2*(2/(-2 + zb) + zb))*L[{1, 1, 0}, zb] + 
           (77 + Pi^2*(-3/(-2 + zb) - (3*zb)/2) - (145*zb)/2)*
            L[{1, 1, 1}, zb] + Pi^2*(4/(-2 + zb) + 2*zb)*L[{1, 2, 1}, zb] + 
           Pi^2*(-4/(-2 + zb) - 2*zb)*L[{2, 1, 0}, zb] + 
           Pi^2*(8/(-2 + zb) + 4*zb)*L[{2, 1, 1}, zb] + 
           Pi^2*(-4/(-2 + zb) - 2*zb)*L[{2, 2, 1}, zb] + 
           8*zb*L[{0, 0, 1, 1}, zb] - 8*zb*L[{0, 1, 1, 0}, zb] + 
           12*zb*L[{0, 1, 1, 1}, zb] + (16 - 8*zb)*L[{1, 0, 0, 0}, zb] + 
           (-16 + 8*zb)*L[{1, 0, 0, 1}, zb] + (-16 + 8*zb)*L[{1, 0, 1, 0}, 
             zb] + (8 - 4*zb)*L[{1, 0, 1, 1}, zb] + (-16 + 16*zb)*
            L[{1, 1, 0, 0}, zb] + (16 - 16*zb)*L[{1, 1, 0, 1}, zb] + 
           (16 - 20*zb)*L[{1, 1, 1, 0}, zb] + (-16 + 22*zb)*L[{1, 1, 1, 1}, 
             zb] + (-16 + 8*zb)*L[{1, 1, 2, 1}, zb] + (16 - 8*zb)*
            L[{1, 2, 1, 0}, zb] + (-32 + 16*zb)*L[{1, 2, 1, 1}, zb] + 
           (16 - 8*zb)*L[{1, 2, 2, 1}, zb] + (-16 + 8*zb)*L[{2, 1, 0, 0}, zb] + 
           (16 - 8*zb)*L[{2, 1, 0, 1}, zb] + (32 - 16*zb)*L[{2, 1, 1, 0}, zb] + 
           (-40 + 20*zb)*L[{2, 1, 1, 1}, zb] + (16 - 8*zb)*L[{2, 1, 2, 1}, 
             zb] + (-16 + 8*zb)*L[{2, 2, 1, 0}, zb] + (32 - 16*zb)*
            L[{2, 2, 1, 1}, zb] + (-16 + 8*zb)*L[{2, 2, 2, 1}, zb] + 
           (-16/(-2 + zb) - 8*zb)*L[{1, 0, 0, 1, 1}, zb] + 
           (16/(-2 + zb) + 8*zb)*L[{1, 0, 1, 1, 0}, zb] + 
           (-24/(-2 + zb) - 12*zb)*L[{1, 0, 1, 1, 1}, zb] + 
           (-16/(-2 + zb) - 8*zb)*L[{1, 1, 0, 0, 0}, zb] + 
           (16/(-2 + zb) + 8*zb)*L[{1, 1, 0, 0, 1}, zb] + (16/(-2 + zb) + 8*zb)*
            L[{1, 1, 0, 1, 0}, zb] + (-32/(-2 + zb) - 16*zb)*
            L[{1, 1, 0, 1, 1}, zb] + (24/(-2 + zb) + 12*zb)*L[{1, 1, 1, 0, 0}, 
             zb] + (-24/(-2 + zb) - 12*zb)*L[{1, 1, 1, 0, 1}, zb] + 
           (-28/(-2 + zb) - 14*zb)*L[{1, 1, 1, 1, 0}, zb] + 
           (30/(-2 + zb) + 15*zb)*L[{1, 1, 1, 1, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{1, 1, 1, 2, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{1, 1, 2, 1, 0}, zb] + 
           (-64/(-2 + zb) - 32*zb)*L[{1, 1, 2, 1, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{1, 1, 2, 2, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{1, 2, 1, 0, 0}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{1, 2, 1, 0, 1}, zb] + 
           (64/(-2 + zb) + 32*zb)*L[{1, 2, 1, 1, 0}, zb] + 
           (-80/(-2 + zb) - 40*zb)*L[{1, 2, 1, 1, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{1, 2, 1, 2, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{1, 2, 2, 1, 0}, zb] + 
           (64/(-2 + zb) + 32*zb)*L[{1, 2, 2, 1, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{1, 2, 2, 2, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 1, 0, 0, 0}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{2, 1, 0, 0, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{2, 1, 0, 1, 0}, zb] + 
           (48/(-2 + zb) + 24*zb)*L[{2, 1, 0, 1, 1}, zb] + 
           (-64/(-2 + zb) - 32*zb)*L[{2, 1, 1, 0, 0}, zb] + 
           (64/(-2 + zb) + 32*zb)*L[{2, 1, 1, 0, 1}, zb] + 
           (80/(-2 + zb) + 40*zb)*L[{2, 1, 1, 1, 0}, zb] + 
           (-88/(-2 + zb) - 44*zb)*L[{2, 1, 1, 1, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 1, 1, 2, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{2, 1, 2, 1, 0}, zb] + 
           (64/(-2 + zb) + 32*zb)*L[{2, 1, 2, 1, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{2, 1, 2, 2, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 2, 1, 0, 0}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{2, 2, 1, 0, 1}, zb] + 
           (-64/(-2 + zb) - 32*zb)*L[{2, 2, 1, 1, 0}, zb] + 
           (80/(-2 + zb) + 40*zb)*L[{2, 2, 1, 1, 1}, zb] + 
           (-32/(-2 + zb) - 16*zb)*L[{2, 2, 1, 2, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 2, 2, 1, 0}, zb] + 
           (-64/(-2 + zb) - 32*zb)*L[{2, 2, 2, 1, 1}, zb] + 
           (32/(-2 + zb) + 16*zb)*L[{2, 2, 2, 2, 1}, zb] + (28*zb*Zeta[3])/3 + 
           L[{1}, zb]*(49 - (83*zb)/2 + Pi^2*(-11/2 + (19*zb)/4) + 
             (28/3 - (14*zb)/3)*Zeta[3]) + L[{1, 1}, zb]*
            (-72 + Pi^2*(2 - 2*zb) + 78*zb + (-28/(3*(-2 + zb)) - (14*zb)/3)*
              Zeta[3]) + L[{2, 1}, zb]*(Pi^2*(2 - zb) + 
             (56/(3*(-2 + zb)) + (28*zb)/3)*Zeta[3]))))/Nc^2), 
 MC[q[i_], g, 2][zb_, t_, mu2_] :> 
  (((-5 + 27*zb - 35*zb^2)/2 + (5*Pi^2*(1 - 2*zb + 2*zb^2))/6 + 
       (3/2 - 8*zb + 10*zb^2)*L[{0}, zb] + (-1 + 8*zb - 10*zb^2)*L[{1}, zb] + 
       (-4 + 8*zb - 8*zb^2)*L[{0, 0}, zb] + (4 - 8*zb + 8*zb^2)*L[{0, 1}, zb] + 
       (5 - 10*zb + 8*zb^2)*L[{1, 0}, zb] + (-6 + 12*zb - 8*zb^2)*
        L[{1, 1}, zb])*plusL[0, t/mu2] + 
     (3/2 - 8*zb + 10*zb^2 + (-4 + 8*zb - 8*zb^2)*L[{0}, zb] + 
       (5 - 10*zb + 8*zb^2)*L[{1}, zb])*plusL[1, t/mu2] + 
     (-3 + 6*zb - 6*zb^2)*plusL[2, t/mu2] + 
     delta[t]*(Pi^2*(-1/4 + (4*zb)/3 - (5*zb^2)/3) + (10 - 97*zb + 121*zb^2)/
        4 + (-3 + 16*zb - (39*zb^2)/2 + (5*Pi^2*(1 - 2*zb + 2*zb^2))/6)*
        L[{0}, zb] + (Pi^2*(-1 + 2*zb - (5*zb^2)/3) + (-3 - 55*zb + 78*zb^2)/4)*
        L[{1}, zb] + (3/2 - 10*zb + 12*zb^2)*L[{0, 0}, zb] + 
       (-3/2 + 10*zb - 12*zb^2)*L[{0, 1}, zb] + (-1 + 10*zb - 12*zb^2)*
        L[{1, 0}, zb] + (-5/4 - 9*zb + 12*zb^2)*L[{1, 1}, zb] - 
       5*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] + (2 - 4*zb + 4*zb^2)*
        L[{0, 0, 1}, zb] + 6*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] + 
       (-3 + 6*zb - 6*zb^2)*L[{0, 1, 1}, zb] + 2*(3 - 6*zb + 5*zb^2)*
        L[{1, 0, 0}, zb] + (-3 + 6*zb - 4*zb^2)*L[{1, 0, 1}, zb] - 
       4*(2 - 4*zb + 3*zb^2)*L[{1, 1, 0}, zb] + (11/2 - 11*zb + 6*zb^2)*
        L[{1, 1, 1}, zb] - 11*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
     ep*((5 - 39*zb + (93*zb^2)/2 - (7*Pi^2*(1 - 2*zb + 2*zb^2))/3 + 
         (-9/2 + 24*zb - 30*zb^2)*L[{0}, zb] + (-1/2 - 22*zb + 30*zb^2)*
          L[{1}, zb] + 12*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] - 
         12*(1 - 2*zb + 2*zb^2)*L[{0, 1}, zb] - 3*(5 - 10*zb + 8*zb^2)*
          L[{1, 0}, zb] + (17 - 34*zb + 24*zb^2)*L[{1, 1}, zb])*
        plusL[1, t/mu2] + (-9/4 + 14*zb - 17*zb^2 + 7*(1 - 2*zb + 2*zb^2)*
          L[{0}, zb] + (-17/2 + 17*zb - 14*zb^2)*L[{1}, zb])*plusL[2, t/mu2] + 
       (10*(1 - 2*zb + 2*zb^2)*plusL[3, t/mu2])/3 + plusL[0, t/mu2]*
        (-5 + (111*zb)/2 - (271*zb^2)/4 + Pi^2*(5/8 - (11*zb)/3 + (9*zb^2)/2) + 
         (6 - 40*zb + (93*zb^2)/2 - (13*Pi^2*(1 - 2*zb + 2*zb^2))/6)*
          L[{0}, zb] + ((1 + 71*zb - 93*zb^2)/2 + (Pi^2*(31 - 62*zb + 52*zb^2))/
            12)*L[{1}, zb] + (-9/2 + 24*zb - 30*zb^2)*L[{0, 0}, zb] + 
         (9/2 - 24*zb + 30*zb^2)*L[{0, 1}, zb] + (-1/2 - 22*zb + 30*zb^2)*
          L[{1, 0}, zb] + (5 + 20*zb - 30*zb^2)*L[{1, 1}, zb] + 
         12*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] - 6*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1}, zb] - 14*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] + 
         8*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb] - 3*(5 - 10*zb + 8*zb^2)*
          L[{1, 0, 0}, zb] + 3*(3 - 6*zb + 4*zb^2)*L[{1, 0, 1}, zb] + 
         (19 - 38*zb + 28*zb^2)*L[{1, 1, 0}, zb] - 2*(7 - 14*zb + 8*zb^2)*
          L[{1, 1, 1}, zb] + (74*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
       delta[t]*(5 - (151*zb)/2 + (739*zb^2)/8 + 
         (Pi^2*(-19 + 133*zb - 151*zb^2))/24 - (17*Pi^4*(1 - 2*zb + 2*zb^2))/
          360 + ((-13*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (13 - 85*zb + 97*zb^2)/2)*
          L[{0, 0}, zb] + (-6 + 42*zb - (97*zb^2)/2 + 
           Pi^2*(5/2 - 5*zb + 5*zb^2))*L[{0, 1}, zb] + 
         ((-1 + 77*zb - 97*zb^2)/2 + (Pi^2*(31 - 62*zb + 52*zb^2))/12)*
          L[{1, 0}, zb] + (Pi^2*(-19/6 + (19*zb)/3 - 5*zb^2) + 
           (-11 - 143*zb + 194*zb^2)/4)*L[{1, 1}, zb] + 
         (-9/2 + 26*zb - 32*zb^2)*L[{0, 0, 0}, zb] + (9/2 - 20*zb + 26*zb^2)*
          L[{0, 0, 1}, zb] + (9/2 - 28*zb + 34*zb^2)*L[{0, 1, 0}, zb] + 
         (-9/2 + 22*zb - 28*zb^2)*L[{0, 1, 1}, zb] + (-1/2 - 24*zb + 32*zb^2)*
          L[{1, 0, 0}, zb] + (1/2 + 18*zb - 26*zb^2)*L[{1, 0, 1}, zb] + 
         (5 + 24*zb - 34*zb^2)*L[{1, 1, 0}, zb] + (-29/4 - 17*zb + 28*zb^2)*
          L[{1, 1, 1}, zb] + 13*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0}, zb] - 
         6*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb] - 10*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1, 0}, zb] - 16*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb] + 
         8*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb] + 14*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 1, 0}, zb] + (-3 + 6*zb - 6*zb^2)*L[{0, 1, 1, 1}, zb] + 
         (-16 + 32*zb - 26*zb^2)*L[{1, 0, 0, 0}, zb] + 3*(3 - 6*zb + 4*zb^2)*
          L[{1, 0, 0, 1}, zb] + (13 - 26*zb + 20*zb^2)*L[{1, 0, 1, 0}, zb] + 
         (-3 + 6*zb)*L[{1, 0, 1, 1}, zb] + (21 - 42*zb + 32*zb^2)*
          L[{1, 1, 0, 0}, zb] + (-13 + 26*zb - 16*zb^2)*L[{1, 1, 0, 1}, zb] - 
         4*(5 - 10*zb + 7*zb^2)*L[{1, 1, 1, 0}, zb] + (19/2 - 19*zb + 6*zb^2)*
          L[{1, 1, 1, 1}, zb] + ((-9 + 94*zb - 106*zb^2)*Zeta[3])/3 + 
         L[{0}, zb]*(-6 + 59*zb - (279*zb^2)/4 + Pi^2*(5/8 - (11*zb)/3 + 
             (9*zb^2)/2) + (68*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
         L[{1}, zb]*((Pi^2*(1 + 20*zb - 27*zb^2))/6 + (-6 - 209*zb + 279*zb^2)/
            4 - (2*(37 - 74*zb + 68*zb^2)*Zeta[3])/3))) + 
     ep^2*((-5 + 47*zb - (217*zb^2)/4 + (11*Pi^2*(1 - 2*zb + 2*zb^2))/4 + 
         (21/4 - 30*zb + 37*zb^2)*L[{0}, zb] + (7/4 + 27*zb - 37*zb^2)*
          L[{1}, zb] - 15*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] + 
         15*(1 - 2*zb + 2*zb^2)*L[{0, 1}, zb] + (37/2 - 37*zb + 30*zb^2)*
          L[{1, 0}, zb] + (-41/2 + 41*zb - 30*zb^2)*L[{1, 1}, zb])*
        plusL[2, t/mu2] + (7/4 - 12*zb + (43*zb^2)/3 - 6*(1 - 2*zb + 2*zb^2)*
          L[{0}, zb] + ((43 - 86*zb + 72*zb^2)*L[{1}, zb])/6)*plusL[3, t/mu2] - 
       (25*(1 - 2*zb + 2*zb^2)*plusL[4, t/mu2])/12 + plusL[1, t/mu2]*
        (10 - 122*zb + (587*zb^2)/4 + Pi^2*(-11/8 + (26*zb)/3 - (21*zb^2)/2) + 
         (-12 + 92*zb - (209*zb^2)/2 + 5*Pi^2*(1 - 2*zb + 2*zb^2))*L[{0}, zb] + 
         ((zb*(-166 + 209*zb))/2 + Pi^2*(-71/12 + (71*zb)/6 - 10*zb^2))*
          L[{1}, zb] + (21/2 - 56*zb + 70*zb^2)*L[{0, 0}, zb] + 
         (-21/2 + 56*zb - 70*zb^2)*L[{0, 1}, zb] + (7/2 + 50*zb - 70*zb^2)*
          L[{1, 0}, zb] + (-25/2 - 46*zb + 70*zb^2)*L[{1, 1}, zb] - 
         28*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] + 16*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1}, zb] + 32*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] - 
         20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb] + 7*(5 - 10*zb + 8*zb^2)*
          L[{1, 0, 0}, zb] + (-23 + 46*zb - 32*zb^2)*L[{1, 0, 1}, zb] + 
         (-43 + 86*zb - 64*zb^2)*L[{1, 1, 0}, zb] + (33 - 66*zb + 40*zb^2)*
          L[{1, 1, 1}, zb] - (158*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
       plusL[0, t/mu2]*(-10 + 158*zb - (1535*zb^2)/8 + 
         (7*Pi^4*(1 - 2*zb + 2*zb^2))/80 + (Pi^2*(38 - 298*zb + 333*zb^2))/24 + 
         (-13 + 93*zb - (209*zb^2)/2 + (29*Pi^2*(1 - 2*zb + 2*zb^2))/6)*
          L[{0, 0}, zb] + (12 - 92*zb + (209*zb^2)/2 - 
           (11*Pi^2*(1 - 2*zb + 2*zb^2))/2)*L[{0, 1}, zb] + 
         (2 - 85*zb + (209*zb^2)/2 + Pi^2*(-23/4 + (23*zb)/2 - (29*zb^2)/3))*
          L[{1, 0}, zb] + ((9 + 159*zb - 209*zb^2)/2 + 
           Pi^2*(83/12 - (83*zb)/6 + 11*zb^2))*L[{1, 1}, zb] + 
         (21/2 - 56*zb + 70*zb^2)*L[{0, 0, 0}, zb] + (-21/2 + 44*zb - 58*zb^2)*
          L[{0, 0, 1}, zb] + (-21/2 + 60*zb - 74*zb^2)*L[{0, 1, 0}, zb] + 
         (21/2 - 48*zb + 62*zb^2)*L[{0, 1, 1}, zb] + (7/2 + 50*zb - 70*zb^2)*
          L[{1, 0, 0}, zb] + (-7/2 - 38*zb + 58*zb^2)*L[{1, 0, 1}, zb] + 
         (-25/2 - 50*zb + 74*zb^2)*L[{1, 1, 0}, zb] + (17 + 36*zb - 62*zb^2)*
          L[{1, 1, 1}, zb] - 28*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0}, zb] + 
         14*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb] + 22*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1, 0}, zb] + (-2 + 4*zb - 4*zb^2)*L[{0, 0, 1, 1}, zb] + 
         34*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb] - 18*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 0, 1}, zb] - 30*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0}, zb] + 
         8*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb] + 7*(5 - 10*zb + 8*zb^2)*
          L[{1, 0, 0, 0}, zb] - 7*(3 - 6*zb + 4*zb^2)*L[{1, 0, 0, 1}, zb] + 
         (-29 + 58*zb - 44*zb^2)*L[{1, 0, 1, 0}, zb] + (9 - 18*zb + 4*zb^2)*
          L[{1, 0, 1, 1}, zb] + (-45 + 90*zb - 68*zb^2)*L[{1, 1, 0, 0}, zb] + 
         (29 - 58*zb + 36*zb^2)*L[{1, 1, 0, 1}, zb] + (43 - 86*zb + 60*zb^2)*
          L[{1, 1, 1, 0}, zb] + (-22 + 44*zb - 16*zb^2)*L[{1, 1, 1, 1}, zb] + 
         (13/2 - 68*zb + (230*zb^2)/3)*Zeta[3] + L[{0}, zb]*
          (12 - 125*zb + (587*zb^2)/4 + Pi^2*(-11/8 + (25*zb)/3 - 
             (61*zb^2)/6) - 48*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
         L[{1}, zb]*(3 + (223*zb)/2 - (587*zb^2)/4 + 
           (Pi^2*(-13 - 180*zb + 244*zb^2))/24 + (157/3 - (314*zb)/3 + 96*zb^2)*
            Zeta[3])) + delta[t]*(10 - 198*zb + (3847*zb^2)/16 + 
         (Pi^4*(87 + 32*zb + 84*zb^2))/2880 + ((-27 + 191*zb - 213*zb^2)/2 + 
           (29*Pi^2*(1 - 2*zb + 2*zb^2))/6)*L[{0, 0, 0}, zb] + 
         (13 - 89*zb + (201*zb^2)/2 - (13*Pi^2*(1 - 2*zb + 2*zb^2))/3)*
          L[{0, 0, 1}, zb] + (13 - 97*zb + (217*zb^2)/2 - 
           (17*Pi^2*(1 - 2*zb + 2*zb^2))/3)*L[{0, 1, 0}, zb] + 
         (-12 + 90*zb - (205*zb^2)/2 + (11*Pi^2*(1 - 2*zb + 2*zb^2))/2)*
          L[{0, 1, 1}, zb] + (3 - 88*zb + (213*zb^2)/2 + 
           Pi^2*(-23/4 + (23*zb)/2 - (29*zb^2)/3))*L[{1, 0, 0}, zb] + 
         (-2 + 81*zb - (201*zb^2)/2 + Pi^2*(21/4 - (21*zb)/2 + (26*zb^2)/3))*
          L[{1, 0, 1}, zb] + ((5 + 171*zb - 217*zb^2)/2 + 
           (17*Pi^2*(5 - 10*zb + 8*zb^2))/12)*L[{1, 1, 0}, zb] + 
         ((Pi^2*(-43 + 86*zb - 66*zb^2))/6 + (-27 - 303*zb + 410*zb^2)/4)*
          L[{1, 1, 1}, zb] + (21/2 - 58*zb + 72*zb^2)*L[{0, 0, 0, 0}, zb] + 
         (-21/2 + 44*zb - 58*zb^2)*L[{0, 0, 0, 1}, zb] + 
         (-21/2 + 52*zb - 66*zb^2)*L[{0, 0, 1, 0}, zb] + 
         (21/2 - 32*zb + 46*zb^2)*L[{0, 0, 1, 1}, zb] + 
         (-21/2 + 64*zb - 78*zb^2)*L[{0, 1, 0, 0}, zb] + 
         (21/2 - 48*zb + 62*zb^2)*L[{0, 1, 0, 1}, zb] + 
         (21/2 - 60*zb + 74*zb^2)*L[{0, 1, 1, 0}, zb] + 
         (-21/2 + 38*zb - 52*zb^2)*L[{0, 1, 1, 1}, zb] + 
         (7/2 + 52*zb - 72*zb^2)*L[{1, 0, 0, 0}, zb] + (-7/2 - 38*zb + 58*zb^2)*
          L[{1, 0, 0, 1}, zb] + (-7/2 - 46*zb + 66*zb^2)*L[{1, 0, 1, 0}, zb] + 
         (7/2 + 26*zb - 46*zb^2)*L[{1, 0, 1, 1}, zb] + 
         (-25/2 - 54*zb + 78*zb^2)*L[{1, 1, 0, 0}, zb] + 
         (25/2 + 38*zb - 62*zb^2)*L[{1, 1, 0, 1}, zb] + (17 + 48*zb - 74*zb^2)*
          L[{1, 1, 1, 0}, zb] + (-77/4 - 25*zb + 52*zb^2)*L[{1, 1, 1, 1}, zb] - 
         29*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0, 0}, zb] + 14*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 0, 0, 1}, zb] + 22*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1, 0}, 
           zb] + 26*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0, 0}, zb] - 
         8*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0, 1}, zb] - 16*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1, 1, 0}, zb] - 12*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1, 1}, 
           zb] + 36*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0, 0}, zb] - 
         20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0, 1}, zb] - 28*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 0, 1, 0}, zb] + (4 - 8*zb + 8*zb^2)*L[{0, 1, 0, 1, 1}, zb] - 
         36*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0, 0}, zb] + 16*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 1, 0, 1}, zb] + 26*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1, 0}, 
           zb] + 5*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1, 1}, zb] + 
         (36 - 72*zb + 58*zb^2)*L[{1, 0, 0, 0, 0}, zb] - 7*(3 - 6*zb + 4*zb^2)*
          L[{1, 0, 0, 0, 1}, zb] + (-29 + 58*zb - 44*zb^2)*
          L[{1, 0, 0, 1, 0}, zb] + (7 - 14*zb)*L[{1, 0, 0, 1, 1}, zb] + 
         (-33 + 66*zb - 52*zb^2)*L[{1, 0, 1, 0, 0}, zb] + 
         (15 - 30*zb + 16*zb^2)*L[{1, 0, 1, 0, 1}, zb] + (23 - 46*zb + 32*zb^2)*
          L[{1, 0, 1, 1, 0}, zb] + (5 - 10*zb + 24*zb^2)*L[{1, 0, 1, 1, 1}, 
           zb] + (-47 + 94*zb - 72*zb^2)*L[{1, 1, 0, 0, 0}, zb] + 
         (31 - 62*zb + 40*zb^2)*L[{1, 1, 0, 0, 1}, zb] + (39 - 78*zb + 56*zb^2)*
          L[{1, 1, 0, 1, 0}, zb] + (-15 + 30*zb - 8*zb^2)*L[{1, 1, 0, 1, 1}, 
           zb] + (49 - 98*zb + 72*zb^2)*L[{1, 1, 1, 0, 0}, zb] + 
         (-29 + 58*zb - 32*zb^2)*L[{1, 1, 1, 0, 1}, zb] + 
         (-40 + 80*zb - 52*zb^2)*L[{1, 1, 1, 1, 0}, zb] + 
         (19/2 - 19*zb - 10*zb^2)*L[{1, 1, 1, 1, 1}, zb] + 
         ((-41 + 431*zb - 475*zb^2)*Zeta[3])/6 + L[{1}, zb]*
          (-9/2 - 148*zb + (1551*zb^2)/8 + (Pi^2*(-9 + 277*zb - 333*zb^2))/24 + 
           (Pi^4*(-59 + 118*zb - 176*zb^2))/1440 + (8/3 + 60*zb - (218*zb^2)/3)*
            Zeta[3]) + L[{0, 0}, zb]*(Pi^2*(-11/8 + (25*zb)/3 - (61*zb^2)/6) + 
           (52 - 514*zb + 595*zb^2)/4 - 46*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
         Pi^2*((-76 + 778*zb - 903*zb^2)/48 + (19*(1 - 2*zb + 2*zb^2)*Zeta[3])/
            3) + L[{0, 1}, zb]*(-12 + 127*zb - (595*zb^2)/4 + 
           Pi^2*(11/8 - 9*zb + (65*zb^2)/6) + 48*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
         L[{1, 1}, zb]*((Pi^2*(10 + 46*zb - 65*zb^2))/6 + 
           (-38 - 433*zb + 595*zb^2)/4 - (4*(41 - 82*zb + 72*zb^2)*Zeta[3])/
            3) + L[{0}, zb]*((11*Pi^4*(1 - 2*zb + 2*zb^2))/180 + 
           Pi^2*(5/3 - (25*zb)/2 + (111*zb^2)/8) - (3*(32 - 436*zb + 517*zb^2))/
            8 + (13/2 - 64*zb + (218*zb^2)/3)*Zeta[3]) + 
         L[{1, 0}, zb]*((4 + 466*zb - 595*zb^2)/4 + 
           (Pi^2*(-13 - 180*zb + 244*zb^2))/24 + (151/3 - (302*zb)/3 + 92*zb^2)*
            Zeta[3]) - 59*(1 - 2*zb + 2*zb^2)*Zeta[5])))/Nc + 
   Nc*(((-7*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (81 + 72*zb - 108*zb^2 + 59*zb^3)/
        (18 - 18*zb) + ((9 - 225*zb + 384*zb^2 - 184*zb^3)*L[{0}, zb])/
        (6*(-1 + zb)) + (55 - 108*zb + 60*zb^2)*L[{1}, zb] + 
       8*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] - 8*(1 - 2*zb + 2*zb^2)*
        L[{0, 1}, zb] + (11 + 2*zb - 16*zb^2)*L[{1, 0}, zb] + 
       (-26 + 12*zb + 8*zb^2)*L[{1, 1}, zb] - 4*(5 - 6*zb + 2*zb^2)*
        L[{2, 1}, zb])*plusL[0, t/mu2] + 
     ((9 - 225*zb + 384*zb^2 - 184*zb^3)/(6*(-1 + zb)) + 
       8*(1 - 2*zb + 2*zb^2)*L[{0}, zb] + (15 - 6*zb - 8*zb^2)*L[{1}, zb])*
      plusL[1, t/mu2] + (3 - 6*zb + 6*zb^2)*plusL[2, t/mu2] + 
     delta[t]*((486 - 6765*zb + 10608*zb^2 - 5161*zb^3)/(108*(-1 + zb)) + 
       (Pi^2*(9 - 213*zb + 360*zb^2 - 172*zb^3))/(36 - 36*zb) + 
       ((-7*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (72 + 126*zb - 189*zb^2 + 95*zb^3)/
          (18 - 18*zb))*L[{0}, zb] + (Pi^2*(-2 + (7*zb^2)/3) + 
         (2003 - 2185*zb + 590*zb^2)/36)*L[{1}, zb] + 
       ((9 - 213*zb + 360*zb^2 - 172*zb^3)*L[{0, 0}, zb])/(6*(-1 + zb)) + 
       ((9 - 237*zb + 408*zb^2 - 196*zb^3)*L[{0, 1}, zb])/(6 - 6*zb) + 
       (55 - 110*zb + 62*zb^2)*L[{1, 0}, zb] + 
       ((-1045 + 1964*zb - 1096*zb^2)*L[{1, 1}, zb])/12 + 
       4*(2 - 3*zb + zb^2)*L[{2, 1}, zb] + 7*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0}, zb] - 10*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1}, zb] - 
       8*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] + 11*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1}, zb] + (10 + 4*zb - 18*zb^2)*L[{1, 0, 0}, zb] + 
       (-13 + 2*zb + 12*zb^2)*L[{1, 0, 1}, zb] + 20*(-1 + zb^2)*
        L[{1, 1, 0}, zb] + (65/2 - 17*zb - 6*zb^2)*L[{1, 1, 1}, zb] + 
       4*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1}, zb] - 4*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 0}, zb] + 8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1}, zb] - 
       4*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1}, zb] + (4 - 8*zb + 8*zb^2)*Zeta[3]) + 
     ep*(((11*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (162 - 600*zb + 1257*zb^2 - 
           587*zb^3)/(18*(-1 + zb)) + ((9 - 241*zb + 416*zb^2 - 200*zb^3)*
           L[{0}, zb])/(2 - 2*zb) + ((-685 + 1484*zb - 904*zb^2)*L[{1}, zb])/
          6 - 28*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] + 24*(1 - 2*zb + 2*zb^2)*
          L[{0, 1}, zb] + (-33 - 6*zb + 48*zb^2)*L[{1, 0}, zb] + 
         (67 - 30*zb - 24*zb^2)*L[{1, 1}, zb] + 8*(5 - 6*zb + 2*zb^2)*
          L[{2, 1}, zb])*plusL[1, t/mu2] + 
       ((9 - 233*zb + 400*zb^2 - 192*zb^3)/(4 - 4*zb) - 13*(1 - 2*zb + 2*zb^2)*
          L[{0}, zb] + (-43/2 + 7*zb + 14*zb^2)*L[{1}, zb])*plusL[2, t/mu2] - 
       (10*(1 - 2*zb + 2*zb^2)*plusL[3, t/mu2])/3 + plusL[0, t/mu2]*
        ((Pi^2*(45 - 1197*zb + 2064*zb^2 - 992*zb^3))/(72*(-1 + zb)) + 
         (-972 + 18462*zb - 30729*zb^2 + 14903*zb^3)/(108*(-1 + zb)) + 
         ((23*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (144 - 564*zb + 1239*zb^2 - 
             587*zb^3)/(18*(-1 + zb)))*L[{0}, zb] + 
         (Pi^2*(53/12 + (7*zb)/6 - 7*zb^2) + (-2009 + 1489*zb + 43*zb^2)/18)*
          L[{1}, zb] + ((9 - 241*zb + 416*zb^2 - 200*zb^3)*L[{0, 0}, zb])/
          (2 - 2*zb) + ((9 - 241*zb + 416*zb^2 - 200*zb^3)*L[{0, 1}, zb])/
          (2*(-1 + zb)) + ((-685 + 1532*zb - 952*zb^2)*L[{1, 0}, zb])/6 + 
         ((535 - 1064*zb + 628*zb^2)*L[{1, 1}, zb])/3 - 8*(2 - 3*zb + zb^2)*
          L[{2, 1}, zb] - 28*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] + 
         30*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1}, zb] + 26*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 0}, zb] - 28*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb] + 
         (-29 - 14*zb + 56*zb^2)*L[{1, 0, 0}, zb] + (39 - 6*zb - 36*zb^2)*
          L[{1, 0, 1}, zb] + (53 - 2*zb - 52*zb^2)*L[{1, 1, 0}, zb] + 
         (-82 + 44*zb + 16*zb^2)*L[{1, 1, 1}, zb] - 8*(5 - 6*zb + 2*zb^2)*
          L[{1, 2, 1}, zb] + 8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1}, zb] + 8*(5 - 6*zb + 2*zb^2)*
          L[{2, 2, 1}, zb] - (44*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
       delta[t]*((-47*Pi^4*(1 - 2*zb + 2*zb^2))/360 + 
         (5832 - 68340*zb + 123717*zb^2 - 50969*zb^3)/(648*(-1 + zb)) + 
         (Pi^2*(69 - 376*zb + 814*zb^2 - 387*zb^3))/(72 - 72*zb) + 
         ((23*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (135 - 510*zb + 1158*zb^2 - 
             551*zb^3)/(18*(-1 + zb)))*L[{0, 0}, zb] + 
         (Pi^2*(-7/2 + 7*zb - 7*zb^2) + (144 - 600*zb + 1311*zb^2 - 623*zb^3)/
            (18 - 18*zb))*L[{0, 1}, zb] + ((Pi^2*(49 + 22*zb - 92*zb^2))/12 + 
           (-2027 + 1471*zb + 79*zb^2)/18)*L[{1, 0}, zb] + 
         ((Pi^2*(-41 - 2*zb + 46*zb^2))/6 + (2017 - 1747*zb + 310*zb^2)/12)*
          L[{1, 1}, zb] + (Pi^2*(-5 + 6*zb - 2*zb^2) + 4*(2 - 3*zb + zb^2))*
          L[{2, 1}, zb] + ((9 - 237*zb + 408*zb^2 - 196*zb^3)*L[{0, 0, 0}, zb])/
          (2 - 2*zb) + ((9 - 249*zb + 432*zb^2 - 208*zb^3)*L[{0, 0, 1}, zb])/
          (2*(-1 + zb)) + ((9 - 241*zb + 416*zb^2 - 200*zb^3)*L[{0, 1, 0}, zb])/
          (2*(-1 + zb)) + ((27 - 567*zb + 984*zb^2 - 460*zb^3)*
           L[{0, 1, 1}, zb])/(6 - 6*zb) + ((-685 + 1544*zb - 964*zb^2)*
           L[{1, 0, 0}, zb])/6 + ((685 - 1508*zb + 928*zb^2)*L[{1, 0, 1}, zb])/
          6 + ((535 - 1100*zb + 664*zb^2)*L[{1, 1, 0}, zb])/3 + 
         ((-2525 + 4876*zb - 2840*zb^2)*L[{1, 1, 1}, zb])/12 + 
         8*(2 - 3*zb + zb^2)*L[{1, 2, 1}, zb] - 8*(2 - 3*zb + zb^2)*
          L[{2, 1, 0}, zb] + 16*(2 - 3*zb + zb^2)*L[{2, 1, 1}, zb] - 
         8*(2 - 3*zb + zb^2)*L[{2, 2, 1}, zb] - 27*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 0, 0}, zb] + 30*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb] + 
         30*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0}, zb] - 28*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1, 1}, zb] + 26*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb] - 
         28*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb] - 30*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 1, 0}, zb] + 31*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb] + 
         (-28 - 16*zb + 58*zb^2)*L[{1, 0, 0, 0}, zb] + (27 + 18*zb - 60*zb^2)*
          L[{1, 0, 0, 1}, zb] + (35 + 2*zb - 44*zb^2)*L[{1, 0, 1, 0}, zb] + 
         (-21 - 14*zb + 40*zb^2)*L[{1, 0, 1, 1}, zb] + (47 + 10*zb - 64*zb^2)*
          L[{1, 1, 0, 0}, zb] + (-59 + 14*zb + 40*zb^2)*L[{1, 1, 0, 1}, zb] + 
         (-64 + 8*zb + 52*zb^2)*L[{1, 1, 1, 0}, zb] + (185/2 - 57*zb - 6*zb^2)*
          L[{1, 1, 1, 1}, zb] + 8*(5 - 6*zb + 2*zb^2)*L[{1, 1, 2, 1}, zb] - 
         8*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 0}, zb] + 16*(5 - 6*zb + 2*zb^2)*
          L[{1, 2, 1, 1}, zb] - 8*(5 - 6*zb + 2*zb^2)*L[{1, 2, 2, 1}, zb] + 
         8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 0}, zb] - 8*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 0, 1}, zb] - 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0}, zb] + 
         20*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1}, zb] - 8*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 2, 1}, zb] + 8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1}, zb] + 8*(5 - 6*zb + 2*zb^2)*
          L[{2, 2, 2, 1}, zb] + ((9 - 229*zb + 392*zb^2 - 188*zb^3)*Zeta[3])/
          (3 - 3*zb) + L[{0}, zb]*((Pi^2*(45 - 1197*zb + 2064*zb^2 - 992*zb^3))/
            (72*(-1 + zb)) + (-864 + 17976*zb - 30135*zb^2 + 14687*zb^3)/
            (108*(-1 + zb)) - (50*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
         L[{1}, zb]*((-9610 + 27803*zb - 20239*zb^2)/108 + 
           (Pi^2*(130 - 299*zb + 190*zb^2))/9 + (4*(-19 + 2*zb + 19*zb^2)*
             Zeta[3])/3))) + ep^2*(((-53*Pi^2*(1 - 2*zb + 2*zb^2))/12 + 
         (324 - 2016*zb + 4131*zb^2 - 1951*zb^3)/(36 - 36*zb) - 
         (7*(-9 + 249*zb - 432*zb^2 + 208*zb^3)*L[{0}, zb])/(12*(-1 + zb)) + 
         (465/4 - 265*zb + 168*zb^2)*L[{1}, zb] + 35*(1 - 2*zb + 2*zb^2)*
          L[{0, 0}, zb] - 29*(1 - 2*zb + 2*zb^2)*L[{0, 1}, zb] + 
         (75/2 + 9*zb - 58*zb^2)*L[{1, 0}, zb] + (-147/2 + 31*zb + 30*zb^2)*
          L[{1, 1}, zb] - 8*(5 - 6*zb + 2*zb^2)*L[{2, 1}, zb])*
        plusL[2, t/mu2] + ((63 - 1671*zb + 2880*zb^2 - 1384*zb^3)/
          (36*(-1 + zb)) + (32*(1 - 2*zb + 2*zb^2)*L[{0}, zb])/3 + 
         ((97 - 26*zb - 72*zb^2)*L[{1}, zb])/6)*plusL[3, t/mu2] + 
       (25*(1 - 2*zb + 2*zb^2)*plusL[4, t/mu2])/12 + plusL[1, t/mu2]*
        ((1944 - 42288*zb + 71835*zb^2 - 34819*zb^3)/(108*(-1 + zb)) + 
         (Pi^2*(99 - 2763*zb + 4800*zb^2 - 2312*zb^3))/(72 - 72*zb) + 
         ((-28*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (288 - 2016*zb + 4239*zb^2 - 
             2023*zb^3)/(18 - 18*zb))*L[{0}, zb] + 
         ((4024 - 2210*zb - 791*zb^2)/18 + (Pi^2*(-109 - 46*zb + 200*zb^2))/12)*
          L[{1}, zb] + ((63 - 1767*zb + 3072*zb^2 - 1480*zb^3)*L[{0, 0}, zb])/
          (6*(-1 + zb)) + ((63 - 1719*zb + 2976*zb^2 - 1432*zb^3)*
           L[{0, 1}, zb])/(6 - 6*zb) + (465/2 - 550*zb + 356*zb^2)*
          L[{1, 0}, zb] + ((-2165 + 4444*zb - 2696*zb^2)*L[{1, 1}, zb])/6 + 
         16*(2 - 3*zb + zb^2)*L[{2, 1}, zb] + 72*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 0}, zb] - 72*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1}, zb] - 
         64*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] + 64*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 1}, zb] + (65 + 38*zb - 136*zb^2)*L[{1, 0, 0}, zb] + 
         (-89 + 10*zb + 88*zb^2)*L[{1, 0, 1}, zb] + (-117 + 2*zb + 120*zb^2)*
          L[{1, 1, 0}, zb] + (179 - 94*zb - 40*zb^2)*L[{1, 1, 1}, zb] + 
         16*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1}, zb] - 16*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 0}, zb] + 32*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1}, zb] + 
         (110*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + plusL[0, t/mu2]*
        ((67*Pi^4*(1 - 2*zb + 2*zb^2))/240 + 
         (Pi^2*(138 - 1120*zb + 2359*zb^2 - 1129*zb^3))/(72*(-1 + zb)) + 
         (-11664 + 171456*zb - 314637*zb^2 + 134365*zb^3)/(648*(-1 + zb)) + 
         ((-19*Pi^2*(1 - 2*zb + 2*zb^2))/2 + (270 - 1980*zb + 4221*zb^2 - 
             2023*zb^3)/(18 - 18*zb))*L[{0, 0}, zb] + 
         ((17*Pi^2*(1 - 2*zb + 2*zb^2))/2 + (288 - 2016*zb + 4239*zb^2 - 
             2023*zb^3)/(18*(-1 + zb)))*L[{0, 1}, zb] + 
         ((4060 - 2102*zb - 935*zb^2)/18 + (11*Pi^2*(-9 - 6*zb + 20*zb^2))/12)*
          L[{1, 0}, zb] + ((Pi^2*(169 + 22*zb - 212*zb^2))/12 + 
           (-673 + 505*zb - 33*zb^2)/2)*L[{1, 1}, zb] + 
         (-8*(2 - 3*zb + zb^2) + 2*Pi^2*(5 - 6*zb + 2*zb^2))*L[{2, 1}, zb] + 
         ((63 - 1767*zb + 3072*zb^2 - 1480*zb^3)*L[{0, 0, 0}, zb])/
          (6*(-1 + zb)) + ((63 - 1791*zb + 3120*zb^2 - 1504*zb^3)*
           L[{0, 0, 1}, zb])/(6 - 6*zb) + (7*(-9 + 249*zb - 432*zb^2 + 
            208*zb^3)*L[{0, 1, 0}, zb])/(6*(-1 + zb)) + 
         ((21 - 461*zb + 800*zb^2 - 376*zb^3)*L[{0, 1, 1}, zb])/(2*(-1 + zb)) + 
         (465/2 - 558*zb + 364*zb^2)*L[{1, 0, 0}, zb] + 
         (-465/2 + 538*zb - 344*zb^2)*L[{1, 0, 1}, zb] + 
         ((-2165 + 4612*zb - 2864*zb^2)*L[{1, 1, 0}, zb])/6 + 
         (425 - 840*zb + 500*zb^2)*L[{1, 1, 1}, zb] - 16*(2 - 3*zb + zb^2)*
          L[{1, 2, 1}, zb] + 16*(2 - 3*zb + zb^2)*L[{2, 1, 0}, zb] - 
         32*(2 - 3*zb + zb^2)*L[{2, 1, 1}, zb] + 16*(2 - 3*zb + zb^2)*
          L[{2, 2, 1}, zb] + 72*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0}, zb] - 
         74*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb] - 74*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1, 0}, zb] + 66*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1}, zb] - 
         66*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb] + 66*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 0, 1}, zb] + 70*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0}, zb] - 
         68*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb] + (61 + 46*zb - 144*zb^2)*
          L[{1, 0, 0, 0}, zb] + 7*(-9 - 6*zb + 20*zb^2)*L[{1, 0, 0, 1}, zb] + 
         (-79 - 10*zb + 108*zb^2)*L[{1, 0, 1, 0}, zb] + (55 + 26*zb - 92*zb^2)*
          L[{1, 0, 1, 1}, zb] + (-103 - 26*zb + 148*zb^2)*L[{1, 1, 0, 0}, zb] + 
         (131 - 30*zb - 92*zb^2)*L[{1, 1, 0, 1}, zb] + (141 - 18*zb - 116*zb^2)*
          L[{1, 1, 1, 0}, zb] + 2*(-101 + 62*zb + 8*zb^2)*L[{1, 1, 1, 1}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{1, 1, 2, 1}, zb] + 16*(5 - 6*zb + 2*zb^2)*
          L[{1, 2, 1, 0}, zb] - 32*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 1}, zb] + 
         16*(5 - 6*zb + 2*zb^2)*L[{1, 2, 2, 1}, zb] - 16*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 0, 0}, zb] + 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1}, zb] + 
         32*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0}, zb] - 40*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 1, 1}, zb] + 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0}, zb] + 32*(5 - 6*zb + 2*zb^2)*
          L[{2, 2, 1, 1}, zb] - 16*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1}, zb] + 
         ((117 - 3165*zb + 5472*zb^2 - 2632*zb^3)*Zeta[3])/(18*(-1 + zb)) + 
         L[{1}, zb]*((Pi^2*(-2105 + 5092*zb - 3344*zb^2))/72 + 
           (19220 - 60538*zb + 45059*zb^2)/108 + (151/3 + (10*zb)/3 - 64*zb^2)*
            Zeta[3]) + L[{0}, zb]*((1728 - 41748*zb + 71511*zb^2 - 34819*zb^3)/
            (108*(-1 + zb)) + (Pi^2*(99 - 2787*zb + 4848*zb^2 - 2336*zb^3))/
            (72 - 72*zb) + (124*(1 - 2*zb + 2*zb^2)*Zeta[3])/3)) + 
       delta[t]*((69984 - 1970880*zb + 3466383*zb^2 - 1689391*zb^3)/
          (3888*(-1 + zb)) + (Pi^4*(261 - 8109*zb + 14304*zb^2 - 6920*zb^3))/
          (8640*(-1 + zb)) + ((-19*Pi^2*(1 - 2*zb + 2*zb^2))/2 + 
           (261 - 1926*zb + 4140*zb^2 - 1987*zb^3)/(18 - 18*zb))*
          L[{0, 0, 0}, zb] + ((29*Pi^2*(1 - 2*zb + 2*zb^2))/3 + 
           (270 - 2052*zb + 4365*zb^2 - 2095*zb^3)/(18*(-1 + zb)))*
          L[{0, 0, 1}, zb] + ((26*Pi^2*(1 - 2*zb + 2*zb^2))/3 + 
           (270 - 1980*zb + 4221*zb^2 - 2023*zb^3)/(18*(-1 + zb)))*
          L[{0, 1, 0}, zb] + ((-55*Pi^2*(1 - 2*zb + 2*zb^2))/6 + 
           (288 - 2700*zb + 5319*zb^2 - 2675*zb^3)/(18 - 18*zb))*
          L[{0, 1, 1}, zb] + ((4078 - 2084*zb - 971*zb^2)/18 + 
           Pi^2*(-95/12 - (37*zb)/6 + 19*zb^2))*L[{1, 0, 0}, zb] + 
         ((-11*Pi^2*(-11 - 2*zb + 16*zb^2))/12 + (-4060 + 2174*zb + 863*zb^2)/
            18)*L[{1, 0, 1}, zb] + ((5*Pi^2*(31 + 10*zb - 48*zb^2))/12 + 
           (-677 + 485*zb - 9*zb^2)/2)*L[{1, 1, 0}, zb] + 
         ((Pi^2*(-101 - 2*zb + 106*zb^2))/6 + (14147 - 11497*zb + 1754*zb^2)/
            36)*L[{1, 1, 1}, zb] + (8*(2 - 3*zb + zb^2) - 
           2*Pi^2*(5 - 6*zb + 2*zb^2))*L[{1, 2, 1}, zb] + 
         (-8*(2 - 3*zb + zb^2) + 2*Pi^2*(5 - 6*zb + 2*zb^2))*L[{2, 1, 0}, zb] + 
         (16*(2 - 3*zb + zb^2) - 4*Pi^2*(5 - 6*zb + 2*zb^2))*L[{2, 1, 1}, zb] + 
         (-8*(2 - 3*zb + zb^2) + 2*Pi^2*(5 - 6*zb + 2*zb^2))*L[{2, 2, 1}, zb] + 
         ((63 - 1755*zb + 3048*zb^2 - 1468*zb^3)*L[{0, 0, 0, 0}, zb])/
          (6*(-1 + zb)) + ((63 - 1791*zb + 3120*zb^2 - 1504*zb^3)*
           L[{0, 0, 0, 1}, zb])/(6 - 6*zb) + 
         ((63 - 1791*zb + 3120*zb^2 - 1504*zb^3)*L[{0, 0, 1, 0}, zb])/
          (6 - 6*zb) + ((63 - 2151*zb + 3744*zb^2 - 1832*zb^3)*
           L[{0, 0, 1, 1}, zb])/(6*(-1 + zb)) + 
         (7*(-9 + 249*zb - 432*zb^2 + 208*zb^3)*L[{0, 1, 0, 0}, zb])/
          (6*(-1 + zb)) + ((63 - 1767*zb + 3072*zb^2 - 1480*zb^3)*
           L[{0, 1, 0, 1}, zb])/(6*(-1 + zb)) + 
         ((21 - 469*zb + 816*zb^2 - 384*zb^3)*L[{0, 1, 1, 0}, zb])/
          (2*(-1 + zb)) + ((63 - 1227*zb + 2136*zb^2 - 988*zb^3)*
           L[{0, 1, 1, 1}, zb])/(6 - 6*zb) + (465/2 - 560*zb + 366*zb^2)*
          L[{1, 0, 0, 0}, zb] + (-465/2 + 562*zb - 368*zb^2)*
          L[{1, 0, 0, 1}, zb] + (-465/2 + 546*zb - 352*zb^2)*
          L[{1, 0, 1, 0}, zb] + (497/2 - 558*zb + 348*zb^2)*
          L[{1, 0, 1, 1}, zb] + ((-2165 + 4684*zb - 2936*zb^2)*
           L[{1, 1, 0, 0}, zb])/6 + ((2165 - 4540*zb + 2792*zb^2)*
           L[{1, 1, 0, 1}, zb])/6 + (425 - 876*zb + 536*zb^2)*
          L[{1, 1, 1, 0}, zb] + ((-5485 + 10604*zb - 6232*zb^2)*
           L[{1, 1, 1, 1}, zb])/12 + 16*(2 - 3*zb + zb^2)*L[{1, 1, 2, 1}, zb] - 
         16*(2 - 3*zb + zb^2)*L[{1, 2, 1, 0}, zb] + 32*(2 - 3*zb + zb^2)*
          L[{1, 2, 1, 1}, zb] - 16*(2 - 3*zb + zb^2)*L[{1, 2, 2, 1}, zb] + 
         16*(2 - 3*zb + zb^2)*L[{2, 1, 0, 0}, zb] - 16*(2 - 3*zb + zb^2)*
          L[{2, 1, 0, 1}, zb] - 32*(2 - 3*zb + zb^2)*L[{2, 1, 1, 0}, zb] + 
         40*(2 - 3*zb + zb^2)*L[{2, 1, 1, 1}, zb] - 16*(2 - 3*zb + zb^2)*
          L[{2, 1, 2, 1}, zb] + 16*(2 - 3*zb + zb^2)*L[{2, 2, 1, 0}, zb] - 
         32*(2 - 3*zb + zb^2)*L[{2, 2, 1, 1}, zb] + 16*(2 - 3*zb + zb^2)*
          L[{2, 2, 2, 1}, zb] + 71*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0, 0}, zb] - 
         74*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0, 1}, zb] - 74*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 0, 1, 0}, zb] + 84*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1, 1}, 
           zb] - 74*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0, 0}, zb] + 
         76*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0, 1}, zb] + 68*(1 - 2*zb + 2*zb^2)*
          L[{0, 0, 1, 1, 0}, zb] - 64*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1, 1}, 
           zb] - 66*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0, 0}, zb] + 
         68*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0, 1}, zb] + 68*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 0, 1, 0}, zb] - 68*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1, 1}, 
           zb] + 72*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0, 0}, zb] - 
         72*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0, 1}, zb] - 74*(1 - 2*zb + 2*zb^2)*
          L[{0, 1, 1, 1, 0}, zb] + 71*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1, 1}, 
           zb] + (60 + 48*zb - 146*zb^2)*L[{1, 0, 0, 0, 0}, zb] + 
         (-59 - 50*zb + 148*zb^2)*L[{1, 0, 0, 0, 1}, zb] + 
         (-59 - 50*zb + 148*zb^2)*L[{1, 0, 0, 1, 0}, zb] + 
         (101 - 2*zb - 128*zb^2)*L[{1, 0, 0, 1, 1}, zb] + 
         (-75 - 18*zb + 116*zb^2)*L[{1, 0, 1, 0, 0}, zb] + 
         (77 + 14*zb - 112*zb^2)*L[{1, 0, 1, 0, 1}, zb] + 
         (45 + 46*zb - 112*zb^2)*L[{1, 0, 1, 1, 0}, zb] + 
         (-37 - 46*zb + 96*zb^2)*L[{1, 0, 1, 1, 1}, zb] + 
         (-97 - 38*zb + 160*zb^2)*L[{1, 1, 0, 0, 0}, zb] + 
         (101 + 30*zb - 152*zb^2)*L[{1, 1, 0, 0, 1}, zb] + 
         (117 - 2*zb - 120*zb^2)*L[{1, 1, 0, 1, 0}, zb] + 
         (-97 - 6*zb + 96*zb^2)*L[{1, 1, 0, 1, 1}, zb] + 
         (123 + 18*zb - 152*zb^2)*L[{1, 1, 1, 0, 0}, zb] + 
         (-155 + 46*zb + 88*zb^2)*L[{1, 1, 1, 0, 1}, zb] + 
         4*(-39 + 8*zb + 27*zb^2)*L[{1, 1, 1, 1, 0}, zb] + 
         (441/2 - 153*zb + 10*zb^2)*L[{1, 1, 1, 1, 1}, zb] + 
         16*(5 - 6*zb + 2*zb^2)*L[{1, 1, 1, 2, 1}, zb] - 16*(5 - 6*zb + 2*zb^2)*
          L[{1, 1, 2, 1, 0}, zb] + 32*(5 - 6*zb + 2*zb^2)*L[{1, 1, 2, 1, 1}, 
           zb] - 16*(5 - 6*zb + 2*zb^2)*L[{1, 1, 2, 2, 1}, zb] + 
         16*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 0, 0}, zb] - 16*(5 - 6*zb + 2*zb^2)*
          L[{1, 2, 1, 0, 1}, zb] - 32*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 1, 0}, 
           zb] + 40*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 1, 1}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 2, 1}, zb] + 16*(5 - 6*zb + 2*zb^2)*
          L[{1, 2, 2, 1, 0}, zb] - 32*(5 - 6*zb + 2*zb^2)*L[{1, 2, 2, 1, 1}, 
           zb] + 16*(5 - 6*zb + 2*zb^2)*L[{1, 2, 2, 2, 1}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 0, 0}, zb] + 16*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 0, 0, 1}, zb] + 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1, 0}, 
           zb] - 24*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1, 1}, zb] + 
         32*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0, 0}, zb] - 32*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 1, 0, 1}, zb] - 40*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 0}, 
           zb] + 44*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 1}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 2, 1}, zb] + 16*(5 - 6*zb + 2*zb^2)*
          L[{2, 1, 2, 1, 0}, zb] - 32*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1, 1}, 
           zb] + 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 2, 1}, zb] - 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0, 0}, zb] + 16*(5 - 6*zb + 2*zb^2)*
          L[{2, 2, 1, 0, 1}, zb] + 32*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1, 0}, 
           zb] - 40*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1, 1}, zb] + 
         16*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 2, 1}, zb] - 16*(5 - 6*zb + 2*zb^2)*
          L[{2, 2, 2, 1, 0}, zb] + 32*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1, 1}, 
           zb] - 16*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 2, 1}, zb] + 
         ((513 - 3924*zb + 8172*zb^2 - 3889*zb^3)*Zeta[3])/(54 - 54*zb) + 
         L[{1, 0}, zb]*((Pi^2*(-2105 + 5140*zb - 3392*zb^2))/72 + 
           (19004 - 60430*zb + 45275*zb^2)/108 + (43 + 18*zb - (236*zb^2)/3)*
            Zeta[3]) + L[{2, 1}, zb]*(4*(2 - 3*zb + zb^2) - 
           2*Pi^2*(2 - 3*zb + zb^2) - (28*(5 - 6*zb + 2*zb^2)*Zeta[3])/3) + 
         L[{0, 1}, zb]*((-11*Pi^2*(-9 + 249*zb - 432*zb^2 + 208*zb^3))/
            (72*(-1 + zb)) + (-1728 + 41964*zb - 71943*zb^2 + 35035*zb^3)/
            (108*(-1 + zb)) - (112*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
         Pi^2*((-828 + 21534*zb - 37143*zb^2 + 18101*zb^3)/(432*(-1 + zb)) - 
           (101*(1 - 2*zb + 2*zb^2)*Zeta[3])/18) + L[{0, 0}, zb]*
          ((1620 - 41262*zb + 70917*zb^2 - 34603*zb^3)/(108*(-1 + zb)) + 
           (Pi^2*(99 - 2787*zb + 4848*zb^2 - 2336*zb^3))/(72 - 72*zb) + 
           (130*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + L[{1, 1}, zb]*
          ((-9430 + 25489*zb - 18505*zb^2)/36 + 
           (Pi^2*(815 - 1768*zb + 1112*zb^2))/18 + (-76 + (32*zb)/3 + 64*zb^2)*
            Zeta[3]) + L[{1}, zb]*((125596 + 18424*zb - 84077*zb^2)/648 + 
           (Pi^4*(111 + 474*zb - 880*zb^2))/1440 + 
           (Pi^2*(-2037 + 929*zb + 585*zb^2))/72 + (2*(205 - 486*zb + 316*zb^2)*
             Zeta[3])/3) + L[{0}, zb]*((91*Pi^4*(1 - 2*zb + 2*zb^2))/360 + 
           (Pi^2*(132 - 1108*zb + 2353*zb^2 - 1129*zb^3))/(72*(-1 + zb)) + 
           (-10368 + 166596*zb - 309777*zb^2 + 133069*zb^3)/(648*(-1 + zb)) - 
           (13*(-9 + 249*zb - 432*zb^2 + 208*zb^3)*Zeta[3])/(18*(-1 + zb))) + 
         24*(1 - 2*zb + 2*zb^2)*Zeta[5]))), MC[g, q[i_], 2][zb_, t_, mu2_] :> 
  ((-2*Pi^2*(1 + zb^2))/(-1 + zb) + (71 - 99*zb + 242*zb^2 - 88*zb^3)/
      (9*(-1 + zb)) + ((3 - 114*zb + 21*zb^2 - 8*zb^3)*L[{0}, zb])/
      (3*(-1 + zb)) + ((140 - 258*zb + 80*zb^2 - 24*zb^3)*L[{1}, zb])/
      (3 - 3*zb) + (12*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) - 
     (12*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) - 
     (6*(5 - 4*zb + 3*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
     (8*(4 - 5*zb + 2*zb^2)*L[{1, 1}, zb])/(-1 + zb) + 
     (4*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[0, t/mu2] + 
   ((1 + 114*zb - 17*zb^2 + 8*zb^3)/(3 - 3*zb) + (12*(1 + zb^2)*L[{0}, zb])/
      (-1 + zb) - (2*(13 - 12*zb + 7*zb^2)*L[{1}, zb])/(-1 + zb))*
    plusL[1, t/mu2] + (6*(1 + zb^2)*plusL[2, t/mu2])/(-1 + zb) + 
   delta[t]*((Pi^2*zb*(54 - 9*zb + 4*zb^2))/(9*(-1 + zb)) + 
     (217 + 4884*zb - 965*zb^2 + 608*zb^3)/(54 - 54*zb) + 
     ((-2*Pi^2*(1 + zb^2))/(-1 + zb) + (73 - 111*zb + 244*zb^2 - 88*zb^3)/
        (9*(-1 + zb)))*L[{0}, zb] + ((Pi^2*(5 - 4*zb + 3*zb^2))/(-1 + zb) + 
       (1700 - 1779*zb + 1219*zb^2 - 352*zb^3)/(18 - 18*zb))*L[{1}, zb] + 
     ((5 - 114*zb + 23*zb^2 - 8*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
     ((9 - 126*zb + 27*zb^2 - 8*zb^3)*L[{0, 1}, zb])/(3 - 3*zb) + 
     ((-50 + 90*zb - 30*zb^2 + 8*zb^3)*L[{1, 0}, zb])/(-1 + zb) + 
     ((489 - 798*zb + 265*zb^2 - 80*zb^3)*L[{1, 1}, zb])/(6*(-1 + zb)) + 
     2*(-1 + zb)*L[{2, 1}, zb] + (12*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) - 
     (12*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) - 
     (14*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
     (14*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) - 
     (4*(8 - 6*zb + 5*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
     (2*(13 - 12*zb + 7*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
     (8*(5 - 5*zb + 3*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
     (33 - 15*zb)*L[{1, 1, 1}, zb] - (4*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/
      (-1 + zb) + (4*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) - 
     (8*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) + 
     (4*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
     (15*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
   ep*(((6*Pi^2*(1 + zb^2))/(-1 + zb) + (103 - 18*zb + 451*zb^2 - 176*zb^3)/
        (9 - 9*zb) + ((17 - 366*zb + 71*zb^2 - 24*zb^3)*L[{0}, zb])/
        (3 - 3*zb) + ((347 - 672*zb + 195*zb^2 - 56*zb^3)*L[{1}, zb])/
        (3*(-1 + zb)) - (40*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
       (36*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) + 
       (18*(5 - 4*zb + 3*zb^2)*L[{1, 0}, zb])/(-1 + zb) - 
       (2*(45 - 52*zb + 23*zb^2)*L[{1, 1}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[1, t/mu2] + 
     ((3 - 122*zb + 21*zb^2 - 8*zb^3)/(2 - 2*zb) - (20*(1 + zb^2)*L[{0}, zb])/
        (-1 + zb) + ((41 - 36*zb + 23*zb^2)*L[{1}, zb])/(-1 + zb))*
      plusL[2, t/mu2] - (20*(1 + zb^2)*plusL[3, t/mu2])/(3*(-1 + zb)) + 
     plusL[0, t/mu2]*((Pi^2*(35 - 618*zb + 125*zb^2 - 40*zb^3))/
        (36*(-1 + zb)) + (217 + 5244*zb - 965*zb^2 + 608*zb^3)/(27*(-1 + zb)) + 
       ((6*Pi^2*(1 + zb^2))/(-1 + zb) + (107 - 42*zb + 455*zb^2 - 176*zb^3)/
          (9 - 9*zb))*L[{0}, zb] + ((Pi^2*(79 - 60*zb + 49*zb^2))/(6 - 6*zb) + 
         (1679 - 1617*zb + 1186*zb^2 - 352*zb^3)/(9*(-1 + zb)))*L[{1}, zb] + 
       ((-7 + 122*zb - 25*zb^2 + 8*zb^3)*L[{0, 0}, zb])/(-1 + zb) + 
       ((17 - 366*zb + 71*zb^2 - 24*zb^3)*L[{0, 1}, zb])/(3*(-1 + zb)) + 
       ((367 - 696*zb + 215*zb^2 - 56*zb^3)*L[{1, 0}, zb])/(3*(-1 + zb)) + 
       ((544 - 930*zb + 288*zb^2 - 88*zb^3)*L[{1, 1}, zb])/(3 - 3*zb) + 
       (4 - 4*zb)*L[{2, 1}, zb] - (40*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
       (36*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       (40*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
       (36*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
       ((94 - 72*zb + 58*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) - 
       (6*(13 - 12*zb + 7*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) - 
       (2*(53 - 52*zb + 31*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
       (8*(11 - 15*zb + 5*zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) - 
       (118*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
     delta[t]*((Pi^4*(1 + zb^2))/(12 - 12*zb) + 
       (1298 + 11907*zb + 5579*zb^2 - 3808*zb^3)/(162 - 162*zb) + 
       (Pi^2*(143 + 15*zb + 668*zb^2 - 264*zb^3))/(108*(-1 + zb)) + 
       ((6*Pi^2*(1 + zb^2))/(-1 + zb) + (109 - 54*zb + 457*zb^2 - 176*zb^3)/
          (9 - 9*zb))*L[{0, 0}, zb] + ((-6*Pi^2*(1 + zb^2))/(-1 + zb) + 
         (107 - 42*zb + 455*zb^2 - 176*zb^3)/(9*(-1 + zb)))*L[{0, 1}, zb] + 
       ((Pi^2*(27 - 20*zb + 17*zb^2))/(2 - 2*zb) + 
         (1683 - 1641*zb + 1190*zb^2 - 352*zb^3)/(9*(-1 + zb)))*L[{1, 0}, zb] + 
       ((2*Pi^2*(23 - 21*zb + 14*zb^2))/(3*(-1 + zb)) + 
         (4952 - 5427*zb + 3323*zb^2 - 1056*zb^3)/(18 - 18*zb))*L[{1, 1}, zb] + 
       (Pi^2*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb) + 
       ((23 - 366*zb + 77*zb^2 - 24*zb^3)*L[{0, 0, 0}, zb])/(3 - 3*zb) + 
       ((7 - 122*zb + 25*zb^2 - 8*zb^3)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       ((9 - 126*zb + 27*zb^2 - 8*zb^3)*L[{0, 1, 0}, zb])/(-1 + zb) + 
       ((23 - 282*zb + 53*zb^2 - 8*zb^3)*L[{0, 1, 1}, zb])/(3 - 3*zb) + 
       ((377 - 708*zb + 225*zb^2 - 56*zb^3)*L[{1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((355 - 672*zb + 203*zb^2 - 56*zb^3)*L[{1, 0, 1}, zb])/(3 - 3*zb) + 
       ((576 - 978*zb + 320*zb^2 - 88*zb^3)*L[{1, 1, 0}, zb])/(3 - 3*zb) + 
       ((1273 - 2094*zb + 657*zb^2 - 208*zb^3)*L[{1, 1, 1}, zb])/
        (6*(-1 + zb)) + 4*(-1 + zb)*L[{1, 2, 1}, zb] + 
       (4 - 4*zb)*L[{2, 1, 0}, zb] + 8*(-1 + zb)*L[{2, 1, 1}, zb] + 
       (4 - 4*zb)*L[{2, 2, 1}, zb] - (40*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/
        (-1 + zb) + (36*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
       (40*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) - 
       (28*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) + 
       (42*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) - 
       (36*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) - 
       (44*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) + 
       (34*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
       (12*(8 - 6*zb + 5*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) - 
       (18*(5 - 4*zb + 3*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
       ((-86 + 72*zb - 50*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
       ((50 - 56*zb + 30*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) - 
       (2*(57 - 52*zb + 35*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
       (2*(47 - 52*zb + 25*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
       (8*(14 - 15*zb + 8*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
       (97 + 16/(-1 + zb) - 31*zb)*L[{1, 1, 1, 1}, zb] - 
       (8*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) - 
       (20*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((27 - 278*zb + 63*zb^2 - 16*zb^3)*Zeta[3])/(3 - 3*zb) + 
       L[{0}, zb]*((Pi^2*(39 - 618*zb + 129*zb^2 - 40*zb^3))/(36*(-1 + zb)) + 
         (203 + 5220*zb - 979*zb^2 + 608*zb^3)/(27*(-1 + zb)) - 
         (118*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1}, zb]*((6849 - 17484*zb + 6163*zb^2 - 2432*zb^3)/(54*(-1 + zb)) + 
         (Pi^2*(297 - 567*zb + 175*zb^2 - 44*zb^3))/(18 - 18*zb) + 
         (2*(107 - 72*zb + 71*zb^2)*Zeta[3])/(3*(-1 + zb))))) + 
   (nf*(delta[t]*((2*(13 + 30*zb + 13*zb^2))/(27*(-1 + zb)) - 
        (4*(4 - 3*zb + 4*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
        (20*(1 + zb^2)*L[{1}, zb])/(9*(-1 + zb)) + ((2 + 2*zb^2)*L[{0, 0}, zb])/
         (3 - 3*zb) + (4*(1 + zb^2)*L[{1, 1}, zb])/(3*(-1 + zb))) + 
      ((-20*(1 + zb^2))/(9*(-1 + zb)) + ((4 + 4*zb^2)*L[{1}, zb])/(3 - 3*zb))*
       plusL[0, t/mu2] + (4*(1 + zb^2)*plusL[1, t/mu2])/(3*(-1 + zb)) + 
      ep*(((Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (52 + 120*zb + 52*zb^2)/
           (27 - 27*zb) + (20*(1 + zb^2)*L[{0}, zb])/(9*(-1 + zb)) - 
          (4*(7 + 6*zb + 7*zb^2)*L[{1}, zb])/(9*(-1 + zb)) + 
          (4*(1 + zb^2)*L[{0, 1}, zb])/(3*(-1 + zb)) + 
          (4*(1 + zb^2)*L[{1, 0}, zb])/(3*(-1 + zb)) - 
          (4*(1 + zb^2)*L[{1, 1}, zb])/(-1 + zb))*plusL[0, t/mu2] + 
        ((4*(7 + 6*zb + 7*zb^2))/(9*(-1 + zb)) + ((4 + 4*zb^2)*L[{0}, zb])/
           (3 - 3*zb) + (4*(1 + zb^2)*L[{1}, zb])/(-1 + zb))*plusL[1, t/mu2] - 
        (2*(1 + zb^2)*plusL[2, t/mu2])/(-1 + zb) + 
        delta[t]*((-5*Pi^2*(1 + zb^2))/(27*(-1 + zb)) + 
          (16*(10 + 21*zb + 10*zb^2))/(81*(-1 + zb)) + 
          ((26 + 60*zb + 26*zb^2)*L[{0}, zb])/(27 - 27*zb) + 
          ((Pi^2*(1 + zb^2))/(9 - 9*zb) + (4*(13 + 30*zb + 13*zb^2))/
             (27*(-1 + zb)))*L[{1}, zb] + (4*(4 - 3*zb + 4*zb^2)*L[{0, 0}, zb])/
           (9*(-1 + zb)) - (20*(1 + zb^2)*L[{0, 1}, zb])/(9*(-1 + zb)) - 
          (20*(1 + zb^2)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
          (4*(7 + 6*zb + 7*zb^2)*L[{1, 1}, zb])/(9*(-1 + zb)) + 
          (2*(1 + zb^2)*L[{0, 0, 0}, zb])/(3*(-1 + zb)) + 
          ((4 + 4*zb^2)*L[{0, 1, 1}, zb])/(3 - 3*zb) + 
          ((4 + 4*zb^2)*L[{1, 0, 1}, zb])/(3 - 3*zb) + 
          ((4 + 4*zb^2)*L[{1, 1, 0}, zb])/(3 - 3*zb) + 
          (4*(1 + zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) + ((4 + 4*zb^2)*Zeta[3])/
           (3 - 3*zb))) + ep^2*(((Pi^2*(1 + zb^2))/(3 - 3*zb) + 
          (8*(13 + 30*zb + 13*zb^2))/(27*(-1 + zb)) - 
          (4*(7 + 6*zb + 7*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
          (4*(11 + 18*zb + 11*zb^2)*L[{1}, zb])/(9*(-1 + zb)) + 
          (4*(1 + zb^2)*L[{0, 0}, zb])/(3*(-1 + zb)) - 
          (4*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) - (4*(1 + zb^2)*L[{1, 0}, zb])/
           (-1 + zb) + (28*(1 + zb^2)*L[{1, 1}, zb])/(3*(-1 + zb)))*
         plusL[1, t/mu2] + ((22 + 36*zb + 22*zb^2)/(9 - 9*zb) + 
          (2*(1 + zb^2)*L[{0}, zb])/(-1 + zb) - (14*(1 + zb^2)*L[{1}, zb])/
           (3*(-1 + zb)))*plusL[2, t/mu2] + (14*(1 + zb^2)*plusL[3, t/mu2])/
         (9*(-1 + zb)) + plusL[0, t/mu2]*((Pi^2*(7 + 6*zb + 7*zb^2))/
           (27*(-1 + zb)) - (32*(10 + 21*zb + 10*zb^2))/(81*(-1 + zb)) + 
          ((Pi^2*(1 + zb^2))/(9 - 9*zb) + (4*(13 + 30*zb + 13*zb^2))/
             (27*(-1 + zb)))*L[{0}, zb] + ((Pi^2*(1 + zb^2))/(3*(-1 + zb)) - 
            (8*(13 + 30*zb + 13*zb^2))/(27*(-1 + zb)))*L[{1}, zb] - 
          (20*(1 + zb^2)*L[{0, 0}, zb])/(9*(-1 + zb)) + 
          (4*(7 + 6*zb + 7*zb^2)*L[{0, 1}, zb])/(9*(-1 + zb)) + 
          (4*(7 + 6*zb + 7*zb^2)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
          ((44 + 72*zb + 44*zb^2)*L[{1, 1}, zb])/(9 - 9*zb) + 
          ((4 + 4*zb^2)*L[{0, 0, 1}, zb])/(3 - 3*zb) + 
          ((4 + 4*zb^2)*L[{0, 1, 0}, zb])/(3 - 3*zb) + 
          (4*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
          ((4 + 4*zb^2)*L[{1, 0, 0}, zb])/(3 - 3*zb) + 
          (4*(1 + zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
          (4*(1 + zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) - 
          (28*(1 + zb^2)*L[{1, 1, 1}, zb])/(3*(-1 + zb)) + 
          (28*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + 
        delta[t]*((-19*Pi^4*(1 + zb^2))/(1080*(-1 + zb)) + 
          (Pi^2*(13 + 30*zb + 13*zb^2))/(81 - 81*zb) + 
          (8*(121 + 246*zb + 121*zb^2))/(243*(-1 + zb)) + 
          (2*(13 + 30*zb + 13*zb^2)*L[{0, 0}, zb])/(27*(-1 + zb)) + 
          ((Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (52 + 120*zb + 52*zb^2)/
             (27 - 27*zb))*L[{0, 1}, zb] + ((Pi^2*(1 + zb^2))/(9*(-1 + zb)) + 
            (52 + 120*zb + 52*zb^2)/(27 - 27*zb))*L[{1, 0}, zb] + 
          ((Pi^2*(1 + zb^2))/(3 - 3*zb) + (8*(13 + 30*zb + 13*zb^2))/
             (27*(-1 + zb)))*L[{1, 1}, zb] - (4*(4 - 3*zb + 4*zb^2)*
            L[{0, 0, 0}, zb])/(9*(-1 + zb)) + (20*(1 + zb^2)*L[{0, 0, 1}, zb])/
           (9*(-1 + zb)) + (20*(1 + zb^2)*L[{0, 1, 0}, zb])/(9*(-1 + zb)) - 
          (4*(7 + 6*zb + 7*zb^2)*L[{0, 1, 1}, zb])/(9*(-1 + zb)) + 
          (20*(1 + zb^2)*L[{1, 0, 0}, zb])/(9*(-1 + zb)) - 
          (4*(7 + 6*zb + 7*zb^2)*L[{1, 0, 1}, zb])/(9*(-1 + zb)) - 
          (4*(7 + 6*zb + 7*zb^2)*L[{1, 1, 0}, zb])/(9*(-1 + zb)) + 
          (4*(11 + 18*zb + 11*zb^2)*L[{1, 1, 1}, zb])/(9*(-1 + zb)) + 
          ((2 + 2*zb^2)*L[{0, 0, 0, 0}, zb])/(3 - 3*zb) + 
          (4*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
          (4*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
          (4*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(3*(-1 + zb)) - 
          (4*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
          (4*(1 + zb^2)*L[{1, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
          (4*(1 + zb^2)*L[{1, 0, 1, 0}, zb])/(3*(-1 + zb)) - 
          (4*(1 + zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
          (4*(1 + zb^2)*L[{1, 1, 0, 0}, zb])/(3*(-1 + zb)) - 
          (4*(1 + zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) - 
          (4*(1 + zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
          (28*(1 + zb^2)*L[{1, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
          ((44 + 72*zb + 44*zb^2)*Zeta[3])/(27 - 27*zb) + 
          L[{1}, zb]*((Pi^2*(7 + 6*zb + 7*zb^2))/(27 - 27*zb) + 
            (32*(10 + 21*zb + 10*zb^2))/(81*(-1 + zb)) - 
            (28*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + L[{0}, zb]*
           ((5*Pi^2*(1 + zb^2))/(27*(-1 + zb)) - (16*(10 + 21*zb + 10*zb^2))/
             (81*(-1 + zb)) + (4*(1 + zb^2)*Zeta[3])/(3*(-1 + zb)))))))/Nc + 
   Nc*nf*(delta[t]*((26 + 60*zb + 26*zb^2)/(27 - 27*zb) + 
       (4*(4 - 3*zb + 4*zb^2)*L[{0}, zb])/(9*(-1 + zb)) - 
       (20*(1 + zb^2)*L[{1}, zb])/(9*(-1 + zb)) + (2*(1 + zb^2)*L[{0, 0}, zb])/
        (3*(-1 + zb)) + ((4 + 4*zb^2)*L[{1, 1}, zb])/(3 - 3*zb)) + 
     ((20*(1 + zb^2))/(9*(-1 + zb)) + (4*(1 + zb^2)*L[{1}, zb])/(3*(-1 + zb)))*
      plusL[0, t/mu2] + ((4 + 4*zb^2)*plusL[1, t/mu2])/(3 - 3*zb) + 
     ep*(((Pi^2*(1 + zb^2))/(9 - 9*zb) + (4*(13 + 30*zb + 13*zb^2))/
          (27*(-1 + zb)) - (20*(1 + zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
         (4*(7 + 6*zb + 7*zb^2)*L[{1}, zb])/(9*(-1 + zb)) + 
         ((4 + 4*zb^2)*L[{0, 1}, zb])/(3 - 3*zb) + ((4 + 4*zb^2)*L[{1, 0}, zb])/
          (3 - 3*zb) + (4*(1 + zb^2)*L[{1, 1}, zb])/(-1 + zb))*
        plusL[0, t/mu2] + ((-4*(7 + 6*zb + 7*zb^2))/(9*(-1 + zb)) + 
         (4*(1 + zb^2)*L[{0}, zb])/(3*(-1 + zb)) - (4*(1 + zb^2)*L[{1}, zb])/
          (-1 + zb))*plusL[1, t/mu2] + (2*(1 + zb^2)*plusL[2, t/mu2])/
        (-1 + zb) + delta[t]*((5*Pi^2*(1 + zb^2))/(27*(-1 + zb)) - 
         (16*(10 + 21*zb + 10*zb^2))/(81*(-1 + zb)) + 
         (2*(13 + 30*zb + 13*zb^2)*L[{0}, zb])/(27*(-1 + zb)) + 
         ((Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (52 + 120*zb + 52*zb^2)/
            (27 - 27*zb))*L[{1}, zb] - (4*(4 - 3*zb + 4*zb^2)*L[{0, 0}, zb])/
          (9*(-1 + zb)) + (20*(1 + zb^2)*L[{0, 1}, zb])/(9*(-1 + zb)) + 
         (20*(1 + zb^2)*L[{1, 0}, zb])/(9*(-1 + zb)) - 
         (4*(7 + 6*zb + 7*zb^2)*L[{1, 1}, zb])/(9*(-1 + zb)) + 
         ((2 + 2*zb^2)*L[{0, 0, 0}, zb])/(3 - 3*zb) + 
         (4*(1 + zb^2)*L[{0, 1, 1}, zb])/(3*(-1 + zb)) + 
         (4*(1 + zb^2)*L[{1, 0, 1}, zb])/(3*(-1 + zb)) + 
         (4*(1 + zb^2)*L[{1, 1, 0}, zb])/(3*(-1 + zb)) - 
         (4*(1 + zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) + (4*(1 + zb^2)*Zeta[3])/
          (3*(-1 + zb)))) + ep^2*(((Pi^2*(1 + zb^2))/(3*(-1 + zb)) - 
         (8*(13 + 30*zb + 13*zb^2))/(27*(-1 + zb)) + 
         (4*(7 + 6*zb + 7*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
         ((44 + 72*zb + 44*zb^2)*L[{1}, zb])/(9 - 9*zb) + 
         ((4 + 4*zb^2)*L[{0, 0}, zb])/(3 - 3*zb) + (4*(1 + zb^2)*L[{0, 1}, zb])/
          (-1 + zb) + (4*(1 + zb^2)*L[{1, 0}, zb])/(-1 + zb) - 
         (28*(1 + zb^2)*L[{1, 1}, zb])/(3*(-1 + zb)))*plusL[1, t/mu2] + 
       ((2*(11 + 18*zb + 11*zb^2))/(9*(-1 + zb)) - (2*(1 + zb^2)*L[{0}, zb])/
          (-1 + zb) + (14*(1 + zb^2)*L[{1}, zb])/(3*(-1 + zb)))*
        plusL[2, t/mu2] - (14*(1 + zb^2)*plusL[3, t/mu2])/(9*(-1 + zb)) + 
       plusL[0, t/mu2]*((Pi^2*(7 + 6*zb + 7*zb^2))/(27 - 27*zb) + 
         (32*(10 + 21*zb + 10*zb^2))/(81*(-1 + zb)) + 
         ((Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (52 + 120*zb + 52*zb^2)/
            (27 - 27*zb))*L[{0}, zb] + ((Pi^2*(1 + zb^2))/(3 - 3*zb) + 
           (8*(13 + 30*zb + 13*zb^2))/(27*(-1 + zb)))*L[{1}, zb] + 
         (20*(1 + zb^2)*L[{0, 0}, zb])/(9*(-1 + zb)) - 
         (4*(7 + 6*zb + 7*zb^2)*L[{0, 1}, zb])/(9*(-1 + zb)) - 
         (4*(7 + 6*zb + 7*zb^2)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
         (4*(11 + 18*zb + 11*zb^2)*L[{1, 1}, zb])/(9*(-1 + zb)) + 
         (4*(1 + zb^2)*L[{0, 0, 1}, zb])/(3*(-1 + zb)) + 
         (4*(1 + zb^2)*L[{0, 1, 0}, zb])/(3*(-1 + zb)) - 
         (4*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         (4*(1 + zb^2)*L[{1, 0, 0}, zb])/(3*(-1 + zb)) - 
         (4*(1 + zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) - 
         (4*(1 + zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
         (28*(1 + zb^2)*L[{1, 1, 1}, zb])/(3*(-1 + zb)) - 
         (28*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + 
       delta[t]*((19*Pi^4*(1 + zb^2))/(1080*(-1 + zb)) + 
         (Pi^2*(13 + 30*zb + 13*zb^2))/(81*(-1 + zb)) - 
         (8*(121 + 246*zb + 121*zb^2))/(243*(-1 + zb)) + 
         ((26 + 60*zb + 26*zb^2)*L[{0, 0}, zb])/(27 - 27*zb) + 
         ((Pi^2*(1 + zb^2))/(9 - 9*zb) + (4*(13 + 30*zb + 13*zb^2))/
            (27*(-1 + zb)))*L[{0, 1}, zb] + ((Pi^2*(1 + zb^2))/(9 - 9*zb) + 
           (4*(13 + 30*zb + 13*zb^2))/(27*(-1 + zb)))*L[{1, 0}, zb] + 
         ((Pi^2*(1 + zb^2))/(3*(-1 + zb)) - (8*(13 + 30*zb + 13*zb^2))/
            (27*(-1 + zb)))*L[{1, 1}, zb] + (4*(4 - 3*zb + 4*zb^2)*
           L[{0, 0, 0}, zb])/(9*(-1 + zb)) - (20*(1 + zb^2)*L[{0, 0, 1}, zb])/
          (9*(-1 + zb)) - (20*(1 + zb^2)*L[{0, 1, 0}, zb])/(9*(-1 + zb)) + 
         (4*(7 + 6*zb + 7*zb^2)*L[{0, 1, 1}, zb])/(9*(-1 + zb)) - 
         (20*(1 + zb^2)*L[{1, 0, 0}, zb])/(9*(-1 + zb)) + 
         (4*(7 + 6*zb + 7*zb^2)*L[{1, 0, 1}, zb])/(9*(-1 + zb)) + 
         (4*(7 + 6*zb + 7*zb^2)*L[{1, 1, 0}, zb])/(9*(-1 + zb)) + 
         ((44 + 72*zb + 44*zb^2)*L[{1, 1, 1}, zb])/(9 - 9*zb) + 
         (2*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(3*(-1 + zb)) + 
         ((4 + 4*zb^2)*L[{0, 0, 1, 1}, zb])/(3 - 3*zb) + 
         ((4 + 4*zb^2)*L[{0, 1, 0, 1}, zb])/(3 - 3*zb) + 
         ((4 + 4*zb^2)*L[{0, 1, 1, 0}, zb])/(3 - 3*zb) + 
         (4*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((4 + 4*zb^2)*L[{1, 0, 0, 1}, zb])/(3 - 3*zb) + 
         ((4 + 4*zb^2)*L[{1, 0, 1, 0}, zb])/(3 - 3*zb) + 
         (4*(1 + zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((4 + 4*zb^2)*L[{1, 1, 0, 0}, zb])/(3 - 3*zb) + 
         (4*(1 + zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
         (4*(1 + zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) - 
         (28*(1 + zb^2)*L[{1, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
         (4*(11 + 18*zb + 11*zb^2)*Zeta[3])/(27*(-1 + zb)) + 
         L[{1}, zb]*((Pi^2*(7 + 6*zb + 7*zb^2))/(27*(-1 + zb)) - 
           (32*(10 + 21*zb + 10*zb^2))/(81*(-1 + zb)) + (28*(1 + zb^2)*Zeta[3])/
            (9*(-1 + zb))) + L[{0}, zb]*((-5*Pi^2*(1 + zb^2))/(27*(-1 + zb)) + 
           (16*(10 + 21*zb + 10*zb^2))/(81*(-1 + zb)) + ((4 + 4*zb^2)*Zeta[3])/
            (3 - 3*zb))))) + 
   ep^2*(((-43*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + 
       (167 + 144*zb + 869*zb^2 - 352*zb^3)/(18*(-1 + zb)) + 
       ((57 - 894*zb + 183*zb^2 - 56*zb^3)*L[{0}, zb])/(6*(-1 + zb)) + 
       ((773 - 1524*zb + 437*zb^2 - 120*zb^3)*L[{1}, zb])/(6 - 6*zb) + 
       (50*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) - (44*(1 + zb^2)*L[{0, 1}, zb])/
        (-1 + zb) + ((-107 + 84*zb - 65*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
       ((105 - 116*zb + 55*zb^2)*L[{1, 1}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[2, t/mu2] + 
     ((41 - 894*zb + 167*zb^2 - 56*zb^3)/(18*(-1 + zb)) + 
       (50*(1 + zb^2)*L[{0}, zb])/(3*(-1 + zb)) + 
       ((-33 + 28*zb - 19*zb^2)*L[{1}, zb])/(-1 + zb))*plusL[3, t/mu2] + 
     (25*(1 + zb^2)*plusL[4, t/mu2])/(6*(-1 + zb)) + 
     plusL[1, t/mu2]*((Pi^2*(117 - 1446*zb + 315*zb^2 - 88*zb^3))/
        (36 - 36*zb) - (2*(217 + 5424*zb - 965*zb^2 + 608*zb^3))/
        (27*(-1 + zb)) + ((-43*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + 
         (175 + 96*zb + 877*zb^2 - 352*zb^3)/(9*(-1 + zb)))*L[{0}, zb] + 
       ((Pi^2*(179 - 132*zb + 113*zb^2))/(6*(-1 + zb)) + 
         (3337 - 3072*zb + 2339*zb^2 - 704*zb^3)/(9 - 9*zb))*L[{1}, zb] + 
       ((65 - 894*zb + 191*zb^2 - 56*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
       ((45 - 870*zb + 171*zb^2 - 56*zb^3)*L[{0, 1}, zb])/(3 - 3*zb) + 
       ((-271 + 524*zb - 159*zb^2 + 40*zb^3)*L[{1, 0}, zb])/(-1 + zb) + 
       ((1155 - 2016*zb + 611*zb^2 - 184*zb^3)*L[{1, 1}, zb])/(3*(-1 + zb)) + 
       8*(-1 + zb)*L[{2, 1}, zb] + (100*(1 + zb^2)*L[{0, 0, 0}, zb])/
        (-1 + zb) - (88*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) - 
       (96*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
       (84*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) - 
       (6*(37 - 28*zb + 23*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       (6*(31 - 28*zb + 17*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
       (2*(121 - 116*zb + 71*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
       ((-202 + 264*zb - 94*zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
       (268*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + plusL[0, t/mu2]*
      ((23*Pi^4*(1 + zb^2))/(120*(-1 + zb)) + (1298 + 12879*zb + 5579*zb^2 - 
         3808*zb^3)/(81*(-1 + zb)) + (Pi^2*(247 + 210*zb + 1303*zb^2 - 
          528*zb^3))/(108 - 108*zb) + ((-43*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + 
         (179 + 72*zb + 881*zb^2 - 352*zb^3)/(9*(-1 + zb)))*L[{0, 0}, zb] + 
       ((14*Pi^2*(1 + zb^2))/(-1 + zb) + (175 + 96*zb + 877*zb^2 - 352*zb^3)/
          (9 - 9*zb))*L[{0, 1}, zb] + ((Pi^2*(61 - 44*zb + 39*zb^2))/
          (2*(-1 + zb)) + (3345 - 3120*zb + 2347*zb^2 - 704*zb^3)/(9 - 9*zb))*
        L[{1, 0}, zb] + ((Pi^2*(203 - 180*zb + 125*zb^2))/(6 - 6*zb) + 
         (4931 - 5265*zb + 3290*zb^2 - 1056*zb^3)/(9*(-1 + zb)))*
        L[{1, 1}, zb] - (2*Pi^2*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb) + 
       ((69 - 894*zb + 195*zb^2 - 56*zb^3)*L[{0, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((53 - 870*zb + 179*zb^2 - 56*zb^3)*L[{0, 0, 1}, zb])/(3 - 3*zb) + 
       ((65 - 894*zb + 191*zb^2 - 56*zb^3)*L[{0, 1, 0}, zb])/(3 - 3*zb) + 
       ((15 - 226*zb + 41*zb^2 - 8*zb^3)*L[{0, 1, 1}, zb])/(-1 + zb) + 
       ((833 - 1596*zb + 497*zb^2 - 120*zb^3)*L[{1, 0, 0}, zb])/(3 - 3*zb) + 
       ((259 - 500*zb + 147*zb^2 - 40*zb^3)*L[{1, 0, 1}, zb])/(-1 + zb) + 
       ((1219 - 2112*zb + 675*zb^2 - 184*zb^3)*L[{1, 1, 0}, zb])/
        (3*(-1 + zb)) + ((1328 - 2226*zb + 680*zb^2 - 216*zb^3)*
         L[{1, 1, 1}, zb])/(3 - 3*zb) + (8 - 8*zb)*L[{1, 2, 1}, zb] + 
       8*(-1 + zb)*L[{2, 1, 0}, zb] - 16*(-1 + zb)*L[{2, 1, 1}, zb] + 
       8*(-1 + zb)*L[{2, 2, 1}, zb] + (100*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/
        (-1 + zb) - (88*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) - 
       (96*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) + 
       (68*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) - 
       (100*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) + 
       (84*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) + 
       (100*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) - 
       (76*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) - 
       (2*(113 - 84*zb + 71*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
       (42*(5 - 4*zb + 3*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
       (2*(101 - 84*zb + 59*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) - 
       (2*(63 - 68*zb + 37*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
       (2*(129 - 116*zb + 79*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) - 
       (2*(107 - 116*zb + 57*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) - 
       (2*(125 - 132*zb + 71*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
       (8*(23 - 35*zb + 9*zb^2)*L[{1, 1, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) + 
       (32*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) + 
       (40*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((221 - 1902*zb + 455*zb^2 - 104*zb^3)*Zeta[3])/(9*(-1 + zb)) + 
       L[{0}, zb]*((Pi^2*(125 - 1446*zb + 323*zb^2 - 88*zb^3))/(36 - 36*zb) - 
         (2*(203 + 5400*zb - 979*zb^2 + 608*zb^3))/(27*(-1 + zb)) + 
         (268*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1}, zb]*((6885 - 17844*zb + 6163*zb^2 - 2432*zb^3)/(27 - 27*zb) + 
         (Pi^2*(1291 - 2496*zb + 771*zb^2 - 184*zb^3))/(36*(-1 + zb)) - 
         (2*(79 - 52*zb + 53*zb^2)*Zeta[3])/(-1 + zb))) + 
     delta[t]*((Pi^4*(187 - 3354*zb + 709*zb^2 - 232*zb^3))/(4320*(-1 + zb)) + 
       (3890 + 118317*zb - 10435*zb^2 + 11584*zb^3)/(243 - 243*zb) + 
       ((-43*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (181 + 60*zb + 883*zb^2 - 
           352*zb^3)/(9*(-1 + zb)))*L[{0, 0, 0}, zb] + 
       ((14*Pi^2*(1 + zb^2))/(-1 + zb) + (179 + 72*zb + 881*zb^2 - 352*zb^3)/
          (9 - 9*zb))*L[{0, 0, 1}, zb] + ((43*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + 
         (179 + 72*zb + 881*zb^2 - 352*zb^3)/(9 - 9*zb))*L[{0, 1, 0}, zb] + 
       ((-44*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (175 + 672*zb + 661*zb^2 - 
           176*zb^3)/(9*(-1 + zb)))*L[{0, 1, 1}, zb] + 
       ((Pi^2*(185 - 132*zb + 119*zb^2))/(6*(-1 + zb)) + 
         (3349 - 3144*zb + 2351*zb^2 - 704*zb^3)/(9 - 9*zb))*L[{1, 0, 0}, zb] + 
       ((Pi^2*(169 - 132*zb + 103*zb^2))/(6 - 6*zb) + 
         (3345 - 3120*zb + 2347*zb^2 - 704*zb^3)/(9*(-1 + zb)))*
        L[{1, 0, 1}, zb] + ((Pi^2*(211 - 180*zb + 133*zb^2))/(6 - 6*zb) + 
         (4939 - 5313*zb + 3298*zb^2 - 1056*zb^3)/(9*(-1 + zb)))*
        L[{1, 1, 0}, zb] + ((2*Pi^2*(53 - 51*zb + 32*zb^2))/(3*(-1 + zb)) + 
         (11456 - 12723*zb + 7531*zb^2 - 2464*zb^3)/(18 - 18*zb))*
        L[{1, 1, 1}, zb] + (2*Pi^2*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/
        (-1 + zb) - (2*Pi^2*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) + 
       (4*Pi^2*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) - 
       (2*Pi^2*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
       ((71 - 894*zb + 197*zb^2 - 56*zb^3)*L[{0, 0, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((57 - 870*zb + 183*zb^2 - 56*zb^3)*L[{0, 0, 0, 1}, zb])/(3 - 3*zb) + 
       ((69 - 894*zb + 195*zb^2 - 56*zb^3)*L[{0, 0, 1, 0}, zb])/(3 - 3*zb) + 
       ((29 - 1014*zb + 203*zb^2 - 88*zb^3)*L[{0, 0, 1, 1}, zb])/
        (3*(-1 + zb)) + ((75 - 906*zb + 201*zb^2 - 56*zb^3)*
         L[{0, 1, 0, 0}, zb])/(3 - 3*zb) + ((53 - 870*zb + 179*zb^2 - 56*zb^3)*
         L[{0, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((77 - 726*zb + 155*zb^2 - 24*zb^3)*L[{0, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((39 - 570*zb + 93*zb^2 - 8*zb^3)*L[{0, 1, 1, 1}, zb])/(3 - 3*zb) + 
       ((-281 + 536*zb - 169*zb^2 + 40*zb^3)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
       ((821 - 1572*zb + 485*zb^2 - 120*zb^3)*L[{1, 0, 0, 1}, zb])/
        (3*(-1 + zb)) + ((809 - 1548*zb + 473*zb^2 - 120*zb^3)*
         L[{1, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((-247 + 476*zb - 135*zb^2 + 40*zb^3)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
       ((1251 - 2160*zb + 707*zb^2 - 184*zb^3)*L[{1, 1, 0, 0}, zb])/
        (3*(-1 + zb)) + ((1183 - 2040*zb + 639*zb^2 - 184*zb^3)*
         L[{1, 1, 0, 1}, zb])/(3 - 3*zb) + 
       ((-472 + 790*zb - 256*zb^2 + 72*zb^3)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
       ((2793 - 4590*zb + 1393*zb^2 - 464*zb^3)*L[{1, 1, 1, 1}, zb])/
        (6*(-1 + zb)) + 8*(-1 + zb)*L[{1, 1, 2, 1}, zb] + 
       (8 - 8*zb)*L[{1, 2, 1, 0}, zb] + 16*(-1 + zb)*L[{1, 2, 1, 1}, zb] + 
       (8 - 8*zb)*L[{1, 2, 2, 1}, zb] + 8*(-1 + zb)*L[{2, 1, 0, 0}, zb] + 
       (8 - 8*zb)*L[{2, 1, 0, 1}, zb] - 16*(-1 + zb)*L[{2, 1, 1, 0}, zb] + 
       20*(-1 + zb)*L[{2, 1, 1, 1}, zb] + (8 - 8*zb)*L[{2, 1, 2, 1}, zb] + 
       8*(-1 + zb)*L[{2, 2, 1, 0}, zb] - 16*(-1 + zb)*L[{2, 2, 1, 1}, zb] + 
       8*(-1 + zb)*L[{2, 2, 2, 1}, zb] + 
       (100*(1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) - 
       (88*(1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(-1 + zb) - 
       (96*(1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(-1 + zb) + 
       (84*(1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(-1 + zb) - 
       (100*(1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(-1 + zb) + 
       (84*(1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) + 
       (84*(1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) - 
       (52*(1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(-1 + zb) - 
       (102*(1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(-1 + zb) + 
       (88*(1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(-1 + zb) + 
       (96*(1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(-1 + zb) - 
       (72*(1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(-1 + zb) + 
       (108*(1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(-1 + zb) - 
       (88*(1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(-1 + zb) - 
       (100*(1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(-1 + zb) + 
       (66*(1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(-1 + zb) - 
       (12*(19 - 14*zb + 12*zb^2)*L[{1, 0, 0, 0, 0}, zb])/(-1 + zb) + 
       (2*(107 - 84*zb + 65*zb^2)*L[{1, 0, 0, 0, 1}, zb])/(-1 + zb) + 
       (6*(37 - 28*zb + 23*zb^2)*L[{1, 0, 0, 1, 0}, zb])/(-1 + zb) - 
       (2*(119 - 100*zb + 61*zb^2)*L[{1, 0, 0, 1, 1}, zb])/(-1 + zb) + 
       (42*(5 - 4*zb + 3*zb^2)*L[{1, 0, 1, 0, 0}, zb])/(-1 + zb) - 
       (2*(95 - 84*zb + 53*zb^2)*L[{1, 0, 1, 0, 1}, zb])/(-1 + zb) - 
       (2*(75 - 68*zb + 49*zb^2)*L[{1, 0, 1, 1, 0}, zb])/(-1 + zb) + 
       (6*(15 - 20*zb + 9*zb^2)*L[{1, 0, 1, 1, 1}, zb])/(-1 + zb) + 
       (2*(133 - 116*zb + 83*zb^2)*L[{1, 1, 0, 0, 0}, zb])/(-1 + zb) - 
       (2*(123 - 116*zb + 73*zb^2)*L[{1, 1, 0, 0, 1}, zb])/(-1 + zb) - 
       (2*(119 - 116*zb + 69*zb^2)*L[{1, 1, 0, 1, 0}, zb])/(-1 + zb) + 
       (2*(77 - 100*zb + 43*zb^2)*L[{1, 1, 0, 1, 1}, zb])/(-1 + zb) - 
       (2*(137 - 132*zb + 83*zb^2)*L[{1, 1, 1, 0, 0}, zb])/(-1 + zb) + 
       (6*(37 - 44*zb + 19*zb^2)*L[{1, 1, 1, 0, 1}, zb])/(-1 + zb) + 
       (8*(31 - 35*zb + 17*zb^2)*L[{1, 1, 1, 1, 0}, zb])/(-1 + zb) + 
       ((-161 + 288*zb - 47*zb^2)*L[{1, 1, 1, 1, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 1, 1, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1, 0}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{1, 1, 2, 2, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0, 0}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0, 1}, zb])/(-1 + zb) + 
       (32*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1, 0}, zb])/(-1 + zb) - 
       (40*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 2, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1, 0}, zb])/(-1 + zb) + 
       (32*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{1, 2, 2, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 0}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 0}, zb])/(-1 + zb) + 
       (24*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 1}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 0}, zb])/(-1 + zb) + 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 1}, zb])/(-1 + zb) + 
       (40*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 0}, zb])/(-1 + zb) - 
       (44*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 1, 2, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 0}, zb])/(-1 + zb) + 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 2, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 0}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 1}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 0}, zb])/(-1 + zb) + 
       (40*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 1}, zb])/(-1 + zb) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 0}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((275 + 315*zb + 1508*zb^2 - 616*zb^3)*Zeta[3])/(27*(-1 + zb)) + 
       L[{0, 1}, zb]*((Pi^2*(125 - 1446*zb + 323*zb^2 - 88*zb^3))/
          (36*(-1 + zb)) + (2*(203 + 5400*zb - 979*zb^2 + 608*zb^3))/
          (27*(-1 + zb)) - (256*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       Pi^2*((595 + 16356*zb - 2951*zb^2 + 1824*zb^3)/(324*(-1 + zb)) - 
         (215*(1 + zb^2)*Zeta[3])/(18*(-1 + zb))) + 
       L[{0, 0}, zb]*((Pi^2*(129 - 1446*zb + 327*zb^2 - 88*zb^3))/
          (36 - 36*zb) - (4*(98 + 2694*zb - 493*zb^2 + 304*zb^3))/
          (27*(-1 + zb)) + (268*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{2, 1}, zb]*(Pi^2*(1 - zb) + (28*(5 - 4*zb + zb^2)*Zeta[3])/
          (3*(-1 + zb))) + L[{1, 1}, zb]*((21125 - 46140*zb + 17855*zb^2 - 
           7296*zb^3)/(54*(-1 + zb)) + (Pi^2*(953 - 1659*zb + 537*zb^2 - 
            140*zb^3))/(18 - 18*zb) + (4*(129 - 106*zb + 83*zb^2)*Zeta[3])/
          (3*(-1 + zb))) + L[{1, 0}, zb]*
        ((6913 - 17796*zb + 6191*zb^2 - 2432*zb^3)/(27 - 27*zb) + 
         (Pi^2*(1311 - 2520*zb + 791*zb^2 - 184*zb^3))/(36*(-1 + zb)) + 
         ((490 - 312*zb + 334*zb^2)*Zeta[3])/(3 - 3*zb)) + 
       L[{1}, zb]*((Pi^4*(437 - 348*zb + 263*zb^2))/(720 - 720*zb) + 
         (Pi^2*(5011 - 4623*zb + 3508*zb^2 - 1056*zb^3))/(108*(-1 + zb)) + 
         (-51164 + 19473*zb - 36013*zb^2 + 15232*zb^3)/(162*(-1 + zb)) + 
         ((1580 - 3090*zb + 968*zb^2 - 216*zb^3)*Zeta[3])/(9 - 9*zb)) + 
       L[{0}, zb]*((23*Pi^4*(1 + zb^2))/(120*(-1 + zb)) + 
         (1216 + 12723*zb + 5497*zb^2 - 3808*zb^3)/(81*(-1 + zb)) + 
         (Pi^2*(251 + 186*zb + 1307*zb^2 - 528*zb^3))/(108 - 108*zb) + 
         ((237 - 1902*zb + 471*zb^2 - 104*zb^3)*Zeta[3])/(9*(-1 + zb))) + 
       (83*(1 + zb^2)*Zeta[5])/(-1 + zb))) + 
   Nc^2*(((5*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + 
       (223 - 369*zb + 529*zb^2 - 176*zb^3)/(18 - 18*zb) + 
       ((15 - 222*zb + 63*zb^2 - 16*zb^3)*L[{0}, zb])/(6 - 6*zb) + 
       ((152 - 279*zb + 89*zb^2 - 24*zb^3)*L[{1}, zb])/(3*(-1 + zb)) - 
       (10*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + (10*(1 + zb^2)*L[{0, 1}, zb])/
        (-1 + zb) + ((29 - 24*zb + 15*zb^2)*L[{1, 0}, zb])/(-1 + zb) - 
       (2*(17 - 20*zb + 7*zb^2)*L[{1, 1}, zb])/(-1 + zb) - 
       (4*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[0, t/mu2] + 
     ((11 + 222*zb - 37*zb^2 + 16*zb^3)/(6*(-1 + zb)) - 
       (10*(1 + zb^2)*L[{0}, zb])/(-1 + zb) + 
       ((27 - 24*zb + 13*zb^2)*L[{1}, zb])/(-1 + zb))*plusL[1, t/mu2] - 
     (6*(1 + zb^2)*plusL[2, t/mu2])/(-1 + zb) + 
     delta[t]*((Pi^2*(9 - 210*zb + 57*zb^2 - 16*zb^3))/(36*(-1 + zb)) + 
       (677 + 8688*zb - 2254*zb^2 + 1216*zb^3)/(108*(-1 + zb)) + 
       ((5*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (182 - 447*zb + 488*zb^2 - 
           176*zb^3)/(18 - 18*zb))*L[{0}, zb] + 
       ((Pi^2*(29 - 24*zb + 15*zb^2))/(6 - 6*zb) + 
         (3526 - 3909*zb + 2573*zb^2 - 704*zb^3)/(36*(-1 + zb)))*L[{1}, zb] + 
       ((17 - 117*zb + 41*zb^2 - 8*zb^3)*L[{0, 0}, zb])/(3 - 3*zb) + 
       ((27 - 246*zb + 75*zb^2 - 16*zb^3)*L[{0, 1}, zb])/(6*(-1 + zb)) + 
       ((57 - 97*zb + 36*zb^2 - 8*zb^3)*L[{1, 0}, zb])/(-1 + zb) + 
       ((1059 - 1722*zb + 575*zb^2 - 160*zb^3)*L[{1, 1}, zb])/(12 - 12*zb) + 
       (2 - 2*zb)*L[{2, 1}, zb] - (11*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
       (10*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       (12*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
       (12*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
       ((31 - 24*zb + 17*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       ((-25 + 24*zb - 11*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) - 
       (20*(2 - 2*zb + zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
       ((-71 + 25*zb)*L[{1, 1, 1}, zb])/2 + 
       (4*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) - 
       (4*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) - 
       (4*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) - 
       (15*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
     ep*(((-5*Pi^2*(1 + zb^2))/(-1 + zb) + (341 - 378*zb + 974*zb^2 - 352*zb^3)/
          (18*(-1 + zb)) + ((31 - 690*zb + 175*zb^2 - 48*zb^3)*L[{0}, zb])/
          (6*(-1 + zb)) + ((733 - 1416*zb + 423*zb^2 - 112*zb^3)*L[{1}, zb])/
          (6 - 6*zb) + (32*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) - 
         (30*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) + 
         ((-87 + 72*zb - 45*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
         ((95 - 104*zb + 41*zb^2)*L[{1, 1}, zb])/(-1 + zb) + 
         (8*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[1, t/mu2] + 
       ((3 + 238*zb - 45*zb^2 + 16*zb^3)/(4 - 4*zb) + 
         (17*(1 + zb^2)*L[{0}, zb])/(-1 + zb) + ((85 - 72*zb + 43*zb^2)*
           L[{1}, zb])/(2 - 2*zb))*plusL[2, t/mu2] + 
       (20*(1 + zb^2)*plusL[3, t/mu2])/(3*(-1 + zb)) + 
       plusL[0, t/mu2]*((Pi^2*(73 - 1158*zb + 313*zb^2 - 80*zb^3))/
          (72 - 72*zb) + (1354 + 18600*zb - 4535*zb^2 + 2432*zb^3)/
          (108 - 108*zb) + ((-29*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + 
           (259 - 534*zb + 892*zb^2 - 352*zb^3)/(18*(-1 + zb)))*L[{0}, zb] + 
         ((Pi^2*(151 - 120*zb + 81*zb^2))/(12*(-1 + zb)) + 
           (3475 - 3603*zb + 2489*zb^2 - 704*zb^3)/(18 - 18*zb))*L[{1}, zb] + 
         ((19 - 230*zb + 67*zb^2 - 16*zb^3)*L[{0, 0}, zb])/(2*(-1 + zb)) + 
         ((31 - 690*zb + 175*zb^2 - 48*zb^3)*L[{0, 1}, zb])/(6 - 6*zb) + 
         ((797 - 1440*zb + 487*zb^2 - 112*zb^3)*L[{1, 0}, zb])/(6 - 6*zb) + 
         ((580 - 987*zb + 309*zb^2 - 88*zb^3)*L[{1, 1}, zb])/(3*(-1 + zb)) + 
         4*(-1 + zb)*L[{2, 1}, zb] + (32*(1 + zb^2)*L[{0, 0, 0}, zb])/
          (-1 + zb) - (28*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) - 
         (32*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
         (30*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         ((-89 + 72*zb - 47*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
         ((75 - 72*zb + 33*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
         ((105 - 104*zb + 51*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) - 
         (2*(47 - 60*zb + 17*zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) - 
         (8*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) + 
         (8*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) + 
         (8*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
         (112*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       delta[t]*((Pi^4*(1 + zb^2))/(45*(-1 + zb)) + 
         (8108 + 25434*zb + 15755*zb^2 - 15232*zb^3)/(648*(-1 + zb)) + 
         (Pi^2*(-295 + 699*zb - 1255*zb^2 + 528*zb^3))/(216*(-1 + zb)) + 
         ((-29*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + (218 - 612*zb + 851*zb^2 - 
             352*zb^3)/(18*(-1 + zb)))*L[{0, 0}, zb] + 
         ((29*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + (259 - 534*zb + 892*zb^2 - 
             352*zb^3)/(18 - 18*zb))*L[{0, 1}, zb] + 
         ((Pi^2*(153 - 120*zb + 83*zb^2))/(12*(-1 + zb)) + 
           (3393 - 3759*zb + 2407*zb^2 - 704*zb^3)/(18 - 18*zb))*
          L[{1, 0}, zb] + ((Pi^2*(45 - 42*zb + 23*zb^2))/(3 - 3*zb) + 
           (10138 - 11637*zb + 6925*zb^2 - 2112*zb^3)/(36*(-1 + zb)))*
          L[{1, 1}, zb] + (Pi^2*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(1 - zb) + 
         ((38 - 351*zb + 110*zb^2 - 24*zb^3)*L[{0, 0, 0}, zb])/(3*(-1 + zb)) + 
         ((19 - 230*zb + 67*zb^2 - 16*zb^3)*L[{0, 0, 1}, zb])/(2 - 2*zb) + 
         ((23 - 238*zb + 71*zb^2 - 16*zb^3)*L[{0, 1, 0}, zb])/(2 - 2*zb) + 
         ((43 - 522*zb + 139*zb^2 - 16*zb^3)*L[{0, 1, 1}, zb])/(6*(-1 + zb)) + 
         ((835 - 1464*zb + 525*zb^2 - 112*zb^3)*L[{1, 0, 0}, zb])/(6 - 6*zb) + 
         ((773 - 1392*zb + 463*zb^2 - 112*zb^3)*L[{1, 0, 1}, zb])/
          (6*(-1 + zb)) + ((624 - 1023*zb + 353*zb^2 - 88*zb^3)*
           L[{1, 1, 0}, zb])/(3*(-1 + zb)) + 
         ((2723 - 4458*zb + 1407*zb^2 - 416*zb^3)*L[{1, 1, 1}, zb])/
          (12 - 12*zb) + (4 - 4*zb)*L[{1, 2, 1}, zb] + 
         4*(-1 + zb)*L[{2, 1, 0}, zb] + (8 - 8*zb)*L[{2, 1, 1}, zb] + 
         4*(-1 + zb)*L[{2, 2, 1}, zb] + (33*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/
          (-1 + zb) - (28*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) - 
         (32*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) + 
         (20*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) - 
         (34*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) + 
         (28*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) + 
         (36*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) - 
         (28*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((-91 + 72*zb - 49*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((85 - 72*zb + 43*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((81 - 72*zb + 39*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((-47 + 56*zb - 21*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((111 - 104*zb + 57*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((-93 + 104*zb - 39*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) - 
         (4*(28 - 30*zb + 13*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
         (-207/2 - 16/(-1 + zb) + (49*zb)/2)*L[{1, 1, 1, 1}, zb] + 
         (8*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1}, zb])/(-1 + zb) - 
         (8*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1}, zb])/(-1 + zb) - 
         (8*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) + 
         (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) - 
         (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) + 
         (20*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) - 
         (8*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) + 
         (8*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) + 
         (8*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
         ((27 - 272*zb + 75*zb^2 - 16*zb^3)*Zeta[3])/(3*(-1 + zb)) + 
         L[{0}, zb]*((Pi^2*(99 - 1158*zb + 339*zb^2 - 80*zb^3))/(72 - 72*zb) + 
           (866 + 17640*zb - 5023*zb^2 + 2432*zb^3)/(108 - 108*zb) + 
           (106*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1}, zb]*((Pi^2*(645 - 1161*zb + 398*zb^2 - 88*zb^3))/
            (36*(-1 + zb)) + (-13725 + 33132*zb - 13028*zb^2 + 4864*zb^3)/
            (108*(-1 + zb)) + ((214 - 144*zb + 130*zb^2)*Zeta[3])/
            (3 - 3*zb)))) + ep^2*(((6*Pi^2*(1 + zb^2))/(-1 + zb) + 
         (577 - 396*zb + 1864*zb^2 - 704*zb^3)/(36 - 36*zb) + 
         ((87 - 1674*zb + 423*zb^2 - 112*zb^3)*L[{0}, zb])/(12 - 12*zb) + 
         ((1615 - 3180*zb + 937*zb^2 - 240*zb^3)*L[{1}, zb])/(12*(-1 + zb)) - 
         (40*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
         (37*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) + 
         ((207 - 168*zb + 109*zb^2)*L[{1, 0}, zb])/(2*(-1 + zb)) + 
         ((221 - 232*zb + 99*zb^2)*L[{1, 1}, zb])/(2 - 2*zb) - 
         (8*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[2, t/mu2] + 
       ((19 - 1746*zb + 355*zb^2 - 112*zb^3)/(36 - 36*zb) - 
         (43*(1 + zb^2)*L[{0}, zb])/(3*(-1 + zb)) + 
         ((205 - 168*zb + 107*zb^2)*L[{1}, zb])/(6*(-1 + zb)))*
        plusL[3, t/mu2] - (25*(1 + zb^2)*plusL[4, t/mu2])/(6*(-1 + zb)) + 
       plusL[1, t/mu2]*((Pi^2*(207 - 2682*zb + 735*zb^2 - 176*zb^3))/
          (72*(-1 + zb)) + (2708 + 38424*zb - 9097*zb^2 + 4864*zb^3)/
          (108*(-1 + zb)) + ((23*Pi^2*(1 + zb^2))/(2*(-1 + zb)) + 
           (413 - 708*zb + 1700*zb^2 - 704*zb^3)/(18 - 18*zb))*L[{0}, zb] + 
         ((-11*Pi^2*(31 - 24*zb + 17*zb^2))/(12*(-1 + zb)) + 
           (6899 - 6900*zb + 4894*zb^2 - 1408*zb^3)/(18*(-1 + zb)))*
          L[{1}, zb] + ((127 - 1650*zb + 463*zb^2 - 112*zb^3)*L[{0, 0}, zb])/
          (6 - 6*zb) + ((63 - 1626*zb + 399*zb^2 - 112*zb^3)*L[{0, 1}, zb])/
          (6*(-1 + zb)) + ((577 - 1068*zb + 351*zb^2 - 80*zb^3)*L[{1, 0}, zb])/
          (2*(-1 + zb)) + ((2445 - 4248*zb + 1303*zb^2 - 368*zb^3)*
           L[{1, 1}, zb])/(6 - 6*zb) + (8 - 8*zb)*L[{2, 1}, zb] - 
         (78*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
         (68*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
         (76*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
         (70*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         ((209 - 168*zb + 111*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
         ((-179 + 168*zb - 81*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
         ((-239 + 232*zb - 117*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
         ((215 - 264*zb + 81*zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) + 
         (32*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) - 
         (250*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + plusL[0, t/mu2]*
        ((-23*Pi^4*(1 + zb^2))/(360*(-1 + zb)) + 
         (16216 + 57348*zb + 31429*zb^2 - 30464*zb^3)/(648 - 648*zb) + 
         (Pi^2*(485 - 1038*zb + 2426*zb^2 - 1056*zb^3))/(216*(-1 + zb)) + 
         ((34*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (331 - 864*zb + 1618*zb^2 - 
             704*zb^3)/(18 - 18*zb))*L[{0, 0}, zb] + 
         ((-67*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + (413 - 708*zb + 1700*zb^2 - 
             704*zb^3)/(18*(-1 + zb)))*L[{0, 1}, zb] + 
         ((Pi^2*(343 - 264*zb + 189*zb^2))/(12 - 12*zb) + 
           (6735 - 7212*zb + 4730*zb^2 - 1408*zb^3)/(18*(-1 + zb)))*
          L[{1, 0}, zb] + ((5*Pi^2*(79 - 72*zb + 41*zb^2))/(12*(-1 + zb)) + 
           (10087 - 11331*zb + 6841*zb^2 - 2112*zb^3)/(18 - 18*zb))*
          L[{1, 1}, zb] + (2*Pi^2*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb) + 
         ((153 - 1650*zb + 489*zb^2 - 112*zb^3)*L[{0, 0, 0}, zb])/(6 - 6*zb) + 
         ((103 - 1602*zb + 439*zb^2 - 112*zb^3)*L[{0, 0, 1}, zb])/
          (6*(-1 + zb)) + ((127 - 1650*zb + 463*zb^2 - 112*zb^3)*
           L[{0, 1, 0}, zb])/(6*(-1 + zb)) + 
         ((21 - 414*zb + 101*zb^2 - 16*zb^3)*L[{0, 1, 1}, zb])/(2 - 2*zb) + 
         ((1795 - 3228*zb + 1117*zb^2 - 240*zb^3)*L[{1, 0, 0}, zb])/
          (6*(-1 + zb)) + ((553 - 1020*zb + 327*zb^2 - 80*zb^3)*
           L[{1, 0, 1}, zb])/(2 - 2*zb) + ((2609 - 4368*zb + 1467*zb^2 - 
            368*zb^3)*L[{1, 1, 0}, zb])/(6 - 6*zb) + 
         ((1412 - 2355*zb + 725*zb^2 - 216*zb^3)*L[{1, 1, 1}, zb])/
          (3*(-1 + zb)) + 8*(-1 + zb)*L[{1, 2, 1}, zb] + 
         (8 - 8*zb)*L[{2, 1, 0}, zb] + 16*(-1 + zb)*L[{2, 1, 1}, zb] + 
         (8 - 8*zb)*L[{2, 2, 1}, zb] - (78*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/
          (-1 + zb) + (66*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
         (74*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) - 
         (48*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) + 
         (78*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) - 
         (64*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) - 
         (80*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) + 
         (62*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((211 - 168*zb + 113*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((-197 + 168*zb - 99*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) - 
         (7*(27 - 24*zb + 13*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((119 - 136*zb + 53*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((-249 + 232*zb - 127*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((211 - 232*zb + 89*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
         ((249 - 264*zb + 115*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) - 
         (2*(99 - 140*zb + 29*zb^2)*L[{1, 1, 1, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) - 
         (32*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) + 
         (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) - 
         (40*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) + 
         (32*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
         ((397 - 3654*zb + 1021*zb^2 - 208*zb^3)*Zeta[3])/(18 - 18*zb) + 
         L[{0}, zb]*((Pi^2*(247 - 2658*zb + 775*zb^2 - 176*zb^3))/
            (72*(-1 + zb)) + (1732 + 36504*zb - 10073*zb^2 + 4864*zb^3)/
            (108*(-1 + zb)) - (236*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1}, zb]*((27594 - 67488*zb + 26083*zb^2 - 9728*zb^3)/
            (108*(-1 + zb)) + (Pi^2*(2753 - 5040*zb + 1707*zb^2 - 368*zb^3))/
            (72 - 72*zb) + ((469 - 312*zb + 287*zb^2)*Zeta[3])/
            (3*(-1 + zb)))) + delta[t]*
        ((Pi^4*(-449 + 5478*zb - 1841*zb^2 + 464*zb^3))/(8640*(-1 + zb)) + 
         (97232 + 1525656*zb - 277525*zb^2 + 185344*zb^3)/(3888*(-1 + zb)) + 
         ((34*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (290 - 942*zb + 1577*zb^2 - 
             704*zb^3)/(18 - 18*zb))*L[{0, 0, 0}, zb] + 
         ((-11*Pi^2*(1 + zb^2))/(-1 + zb) + (331 - 864*zb + 1618*zb^2 - 
             704*zb^3)/(18*(-1 + zb)))*L[{0, 0, 1}, zb] + 
         ((-34*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (331 - 864*zb + 1618*zb^2 - 
             704*zb^3)/(18*(-1 + zb)))*L[{0, 1, 0}, zb] + 
         ((71*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + (413 + 444*zb + 1268*zb^2 - 
             352*zb^3)/(18 - 18*zb))*L[{0, 1, 1}, zb] + 
         ((Pi^2*(345 - 264*zb + 191*zb^2))/(12 - 12*zb) + 
           (6653 - 7368*zb + 4648*zb^2 - 1408*zb^3)/(18*(-1 + zb)))*
          L[{1, 0, 0}, zb] + ((Pi^2*(315 - 264*zb + 161*zb^2))/(12*(-1 + zb)) + 
           (6735 - 7212*zb + 4730*zb^2 - 1408*zb^3)/(18 - 18*zb))*
          L[{1, 0, 1}, zb] + ((5*Pi^2*(81 - 72*zb + 43*zb^2))/(12*(-1 + zb)) + 
           (9923 - 11643*zb + 6677*zb^2 - 2112*zb^3)/(18 - 18*zb))*
          L[{1, 1, 0}, zb] + ((Pi^2*(104 - 102*zb + 52*zb^2))/(3 - 3*zb) + 
           (23362 - 27093*zb + 15629*zb^2 - 4928*zb^3)/(36*(-1 + zb)))*
          L[{1, 1, 1}, zb] - (2*Pi^2*(5 - 4*zb + zb^2)*L[{1, 2, 1}, zb])/
          (-1 + zb) + (2*Pi^2*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) - 
         (4*Pi^2*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) + 
         (2*Pi^2*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
         ((86 - 831*zb + 254*zb^2 - 56*zb^3)*L[{0, 0, 0, 0}, zb])/(3 - 3*zb) + 
         ((129 - 1602*zb + 465*zb^2 - 112*zb^3)*L[{0, 0, 0, 1}, zb])/
          (6*(-1 + zb)) + ((153 - 1650*zb + 489*zb^2 - 112*zb^3)*
           L[{0, 0, 1, 0}, zb])/(6*(-1 + zb)) + 
         ((55 - 1890*zb + 487*zb^2 - 176*zb^3)*L[{0, 0, 1, 1}, zb])/
          (6 - 6*zb) + ((165 - 1674*zb + 501*zb^2 - 112*zb^3)*
           L[{0, 1, 0, 0}, zb])/(6*(-1 + zb)) + 
         ((103 - 1602*zb + 439*zb^2 - 112*zb^3)*L[{0, 1, 0, 1}, zb])/
          (6 - 6*zb) + ((151 - 1314*zb + 391*zb^2 - 48*zb^3)*
           L[{0, 1, 1, 0}, zb])/(6 - 6*zb) + 
         ((51 - 1026*zb + 243*zb^2 - 16*zb^3)*L[{0, 1, 1, 1}, zb])/
          (6*(-1 + zb)) + ((611 - 1084*zb + 385*zb^2 - 80*zb^3)*
           L[{1, 0, 0, 0}, zb])/(2*(-1 + zb)) + 
         ((1771 - 3180*zb + 1093*zb^2 - 240*zb^3)*L[{1, 0, 0, 1}, zb])/
          (6 - 6*zb) + ((1747 - 3132*zb + 1069*zb^2 - 240*zb^3)*
           L[{1, 0, 1, 0}, zb])/(6 - 6*zb) + 
         ((529 - 972*zb + 303*zb^2 - 80*zb^3)*L[{1, 0, 1, 1}, zb])/
          (2*(-1 + zb)) + ((2697 - 4440*zb + 1555*zb^2 - 368*zb^3)*
           L[{1, 1, 0, 0}, zb])/(6 - 6*zb) + 
         ((2537 - 4224*zb + 1395*zb^2 - 368*zb^3)*L[{1, 1, 0, 1}, zb])/
          (6*(-1 + zb)) + ((506 - 821*zb + 277*zb^2 - 72*zb^3)*
           L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
         ((5955 - 9738*zb + 2975*zb^2 - 928*zb^3)*L[{1, 1, 1, 1}, zb])/
          (12 - 12*zb) + (8 - 8*zb)*L[{1, 1, 2, 1}, zb] + 
         8*(-1 + zb)*L[{1, 2, 1, 0}, zb] - 16*(-1 + zb)*L[{1, 2, 1, 1}, zb] + 
         8*(-1 + zb)*L[{1, 2, 2, 1}, zb] + (8 - 8*zb)*L[{2, 1, 0, 0}, zb] + 
         8*(-1 + zb)*L[{2, 1, 0, 1}, zb] + 16*(-1 + zb)*L[{2, 1, 1, 0}, zb] - 
         20*(-1 + zb)*L[{2, 1, 1, 1}, zb] + 8*(-1 + zb)*L[{2, 1, 2, 1}, zb] + 
         (8 - 8*zb)*L[{2, 2, 1, 0}, zb] + 16*(-1 + zb)*L[{2, 2, 1, 1}, zb] + 
         (8 - 8*zb)*L[{2, 2, 2, 1}, zb] - (79*(1 + zb^2)*L[{0, 0, 0, 0, 0}, 
            zb])/(-1 + zb) + (66*(1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(-1 + zb) + 
         (74*(1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(-1 + zb) - 
         (62*(1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(-1 + zb) + 
         (78*(1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(-1 + zb) - 
         (62*(1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) - 
         (62*(1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) + 
         (32*(1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(-1 + zb) + 
         (80*(1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(-1 + zb) - 
         (66*(1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(-1 + zb) - 
         (74*(1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(-1 + zb) + 
         (52*(1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(-1 + zb) - 
         (86*(1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(-1 + zb) + 
         (68*(1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(-1 + zb) + 
         (80*(1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(-1 + zb) - 
         (52*(1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(-1 + zb) + 
         ((213 - 168*zb + 115*zb^2)*L[{1, 0, 0, 0, 0}, zb])/(-1 + zb) + 
         ((-199 + 168*zb - 101*zb^2)*L[{1, 0, 0, 0, 1}, zb])/(-1 + zb) + 
         ((-207 + 168*zb - 109*zb^2)*L[{1, 0, 0, 1, 0}, zb])/(-1 + zb) + 
         (5*(45 - 40*zb + 19*zb^2)*L[{1, 0, 0, 1, 1}, zb])/(-1 + zb) + 
         ((-195 + 168*zb - 97*zb^2)*L[{1, 0, 1, 0, 0}, zb])/(-1 + zb) + 
         ((177 - 168*zb + 79*zb^2)*L[{1, 0, 1, 0, 1}, zb])/(-1 + zb) + 
         ((137 - 136*zb + 71*zb^2)*L[{1, 0, 1, 1, 0}, zb])/(-1 + zb) + 
         ((-83 + 120*zb - 33*zb^2)*L[{1, 0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((-255 + 232*zb - 133*zb^2)*L[{1, 1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((237 - 232*zb + 115*zb^2)*L[{1, 1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((229 - 232*zb + 107*zb^2)*L[{1, 1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((-151 + 200*zb - 61*zb^2)*L[{1, 1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((267 - 264*zb + 133*zb^2)*L[{1, 1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((-221 + 264*zb - 87*zb^2)*L[{1, 1, 1, 0, 1}, zb])/(-1 + zb) - 
         (4*(62 - 70*zb + 27*zb^2)*L[{1, 1, 1, 1, 0}, zb])/(-1 + zb) + 
         ((351 - 576*zb + 65*zb^2)*L[{1, 1, 1, 1, 1}, zb])/(2*(-1 + zb)) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 1, 1, 2, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1, 0}, zb])/(-1 + zb) + 
         (32*(5 - 4*zb + zb^2)*L[{1, 1, 2, 1, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{1, 1, 2, 2, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0, 0}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 0, 1}, zb])/(-1 + zb) - 
         (32*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1, 0}, zb])/(-1 + zb) + 
         (40*(5 - 4*zb + zb^2)*L[{1, 2, 1, 1, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 1, 2, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1, 0}, zb])/(-1 + zb) - 
         (32*(5 - 4*zb + zb^2)*L[{1, 2, 2, 1, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{1, 2, 2, 2, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 0}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 0}, zb])/(-1 + zb) - 
         (24*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 1}, zb])/(-1 + zb) + 
         (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 0}, zb])/(-1 + zb) - 
         (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 1}, zb])/(-1 + zb) - 
         (40*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 0}, zb])/(-1 + zb) + 
         (44*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 1, 2, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 0}, zb])/(-1 + zb) - 
         (32*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 1, 2, 2, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 0}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 1}, zb])/(-1 + zb) + 
         (32*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 0}, zb])/(-1 + zb) - 
         (40*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 1}, zb])/(-1 + zb) + 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 2, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 0}, zb])/(-1 + zb) + 
         (32*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 1}, zb])/(-1 + zb) - 
         (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 2, 1}, zb])/(-1 + zb) + 
         ((685 - 891*zb + 2953*zb^2 - 1232*zb^3)*Zeta[3])/(54 - 54*zb) + 
         L[{0, 0}, zb]*((Pi^2*(273 - 2658*zb + 801*zb^2 - 176*zb^3))/
            (72*(-1 + zb)) + (1244 + 35544*zb - 10561*zb^2 + 4864*zb^3)/
            (108*(-1 + zb)) - (230*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         Pi^2*(-1/1296*(2110 + 54408*zb - 15611*zb^2 + 7296*zb^3)/(-1 + zb) + 
           (31*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + L[{0, 1}, zb]*
          ((Pi^2*(247 - 2658*zb + 775*zb^2 - 176*zb^3))/(72 - 72*zb) + 
           (1732 + 36504*zb - 10073*zb^2 + 4864*zb^3)/(108 - 108*zb) + 
           (224*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + L[{2, 1}, zb]*
          (Pi^2*(-1 + zb) - (28*(5 - 4*zb + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1, 0}, zb]*((28570 - 65568*zb + 27059*zb^2 - 9728*zb^3)/
            (108*(-1 + zb)) + (Pi^2*(2817 - 5064*zb + 1771*zb^2 - 368*zb^3))/
            (72 - 72*zb) + ((471 - 312*zb + 289*zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1, 1}, zb]*((Pi^2*(2041 - 3405*zb + 1170*zb^2 - 280*zb^3))/
            (36*(-1 + zb)) + (-42817 + 88932*zb - 37168*zb^2 + 14592*zb^3)/
            (108*(-1 + zb)) + ((518 - 424*zb + 294*zb^2)*Zeta[3])/(3 - 3*zb)) + 
         L[{1}, zb]*((Pi^4*(719 - 696*zb + 313*zb^2))/(1440*(-1 + zb)) + 
           (204656 - 117582*zb + 130687*zb^2 - 60928*zb^3)/(648*(-1 + zb)) + 
           (Pi^2*(-9995 + 10821*zb - 6971*zb^2 + 2112*zb^3))/(216*(-1 + zb)) + 
           ((1673 - 3165*zb + 1058*zb^2 - 216*zb^3)*Zeta[3])/(9*(-1 + zb))) + 
         L[{0}, zb]*((-13*Pi^4*(1 + zb^2))/(144*(-1 + zb)) + 
           (10376 + 45732*zb + 25589*zb^2 - 30464*zb^3)/(648 - 648*zb) + 
           (Pi^2*(403 - 1194*zb + 2344*zb^2 - 1056*zb^3))/(216*(-1 + zb)) + 
           ((465 - 3582*zb + 1089*zb^2 - 208*zb^3)*Zeta[3])/(18 - 18*zb)) - 
         (79*(1 + zb^2)*Zeta[5])/(-1 + zb)))) + 
   (delta[t]*((9 - 40*zb - 12*zb^2)/(4 - 4*zb) + (Pi^2*(3 + 2*zb + 7*zb^2))/
        (12 - 12*zb) + ((4 - 25*zb)/(2*(-1 + zb)) + (Pi^2*(1 + zb^2))/
          (3*(-1 + zb)))*L[{0}, zb] + ((Pi^2*(1 + 3*zb^2))/(6 - 6*zb) + 
         (14 - 39*zb + 15*zb^2)/(4 - 4*zb))*L[{1}, zb] + 
       ((4 - zb + 6*zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
       ((3 + 2*zb + 7*zb^2)*L[{0, 1}, zb])/(2 - 2*zb) + 
       ((-7 + 7*zb - 6*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
       (3*(-9 + 5*zb)*L[{1, 1}, zb])/4 + ((1 + zb^2)*L[{0, 0, 0}, zb])/
        (1 - zb) + (2*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       (2*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
       (2*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
       ((1 + 3*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       ((1 + 3*zb^2)*L[{1, 0, 1}, zb])/(1 - zb) - (4*zb^2*L[{1, 1, 0}, zb])/
        (-1 + zb) + (5*(1 + zb)*L[{1, 1, 1}, zb])/2) + 
     ((Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (9 - 19*zb + 5*zb^2)/(2*(-1 + zb)) + 
       ((3 + 2*zb + 7*zb^2)*L[{0}, zb])/(2*(-1 + zb)) + (4 - 3*zb)*L[{1}, zb] - 
       (2*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + (2*(1 + zb^2)*L[{0, 1}, zb])/
        (-1 + zb) + ((1 + 3*zb^2)*L[{1, 0}, zb])/(-1 + zb) - 
       2*(1 + zb)*L[{1, 1}, zb])*plusL[0, t/mu2] + 
     ((3 + zb)/2 - (2*(1 + zb^2)*L[{0}, zb])/(-1 + zb) + (1 + zb)*L[{1}, zb])*
      plusL[1, t/mu2] + ep*(((Pi^2*(1 + zb^2))/(1 - zb) + 
         (15 - 38*zb + 8*zb^2)/(2 - 2*zb) + ((1 - 14*zb - 11*zb^2)*L[{0}, zb])/
          (2*(-1 + zb)) + ((-13 + 11*zb)*L[{1}, zb])/2 + 
         (8*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) - (6*(1 + zb^2)*L[{0, 1}, zb])/
          (-1 + zb) + ((3 + 9*zb^2)*L[{1, 0}, zb])/(1 - zb) + 
         5*(1 + zb)*L[{1, 1}, zb])*plusL[1, t/mu2] + 
       ((-3*(3 + zb))/4 + (3*(1 + zb^2)*L[{0}, zb])/(-1 + zb) - 
         (3*(1 + zb)*L[{1}, zb])/2)*plusL[2, t/mu2] + 
       plusL[0, t/mu2]*((18 - 88*zb - 25*zb^2)/(4*(-1 + zb)) + 
         (Pi^2*(1 + 26*zb + 21*zb^2))/(24*(-1 + zb)) + 
         ((5 - 50*zb - 2*zb^2)/(2 - 2*zb) + (Pi^2*(7 + 7*zb^2))/(6 - 6*zb))*
          L[{0}, zb] + ((13 - 41*zb + 13*zb^2)/(2*(-1 + zb)) + 
           (Pi^2*(7 + 17*zb^2))/(12*(-1 + zb)))*L[{1}, zb] + 
         ((5 + 14*zb + 17*zb^2)*L[{0, 0}, zb])/(2 - 2*zb) + 
         ((1 - 14*zb - 11*zb^2)*L[{0, 1}, zb])/(2 - 2*zb) + 
         ((21 - 16*zb + 19*zb^2)*L[{1, 0}, zb])/(2*(-1 + zb)) + 
         (12 - 7*zb)*L[{1, 1}, zb] + (8*(1 + zb^2)*L[{0, 0, 0}, zb])/
          (-1 + zb) - (8*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) - 
         (8*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
         (6*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         ((5 + 11*zb^2)*L[{1, 0, 0}, zb])/(1 - zb) + 
         ((3 + 9*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + 11*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) - 
         6*(1 + zb)*L[{1, 1, 1}, zb] + (2*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
       delta[t]*((36 - 274*zb - 81*zb^2)/(8 - 8*zb) + 
         (Pi^2*(1 - 81*zb - 9*zb^2))/(24*(-1 + zb)) + (11*Pi^4*(1 + zb^2))/
          (180*(-1 + zb)) + ((7*zb*(8 + zb))/(2*(-1 + zb)) + 
           (Pi^2*(7 + 7*zb^2))/(6 - 6*zb))*L[{0, 0}, zb] + 
         ((5 - 50*zb - 2*zb^2)/(2*(-1 + zb)) + (7*Pi^2*(1 + zb^2))/
            (6*(-1 + zb)))*L[{0, 1}, zb] + 
         ((3 - 53*zb + 3*zb^2)/(2*(-1 + zb)) + (Pi^2*(9 + 19*zb^2))/
            (12*(-1 + zb)))*L[{1, 0}, zb] + ((Pi^2*(1 + 5*zb^2))/(3 - 3*zb) + 
           (26 - 87*zb + 31*zb^2)/(4 - 4*zb))*L[{1, 1}, zb] + 
         ((5 + 5*zb + 11*zb^2)*L[{0, 0, 0}, zb])/(1 - zb) + 
         ((5 + 14*zb + 17*zb^2)*L[{0, 0, 1}, zb])/(2*(-1 + zb)) + 
         ((5 + 14*zb + 17*zb^2)*L[{0, 1, 0}, zb])/(2*(-1 + zb)) + 
         ((1 - 14*zb - 11*zb^2)*L[{0, 1, 1}, zb])/(2*(-1 + zb)) + 
         ((27 - 16*zb + 25*zb^2)*L[{1, 0, 0}, zb])/(2*(-1 + zb)) + 
         ((21 - 16*zb + 19*zb^2)*L[{1, 0, 1}, zb])/(2 - 2*zb) + 
         ((-16 + 15*zb - 11*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
         ((-59 + 31*zb)*L[{1, 1, 1}, zb])/4 + 
         (7*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) - 
         (8*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) - 
         (8*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) + 
         (8*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) - 
         (8*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) + 
         (8*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) + 
         (8*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) - 
         (6*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((5 + 11*zb^2)*L[{1, 0, 0, 0}, zb])/(1 - zb) + 
         ((5 + 11*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((5 + 11*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((3 + 9*zb^2)*L[{1, 0, 1, 1}, zb])/(1 - zb) + 
         ((3 + 13*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + 11*zb^2)*L[{1, 1, 0, 1}, zb])/(1 - zb) - 
         (12*zb^2*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
         (13*(1 + zb)*L[{1, 1, 1, 1}, zb])/2 - (2*zb*(1 + 2*zb)*Zeta[3])/
          (-1 + zb) + L[{1}, zb]*((Pi^2*(17 - 9*zb + 16*zb^2))/(12 - 12*zb) + 
           (1 + 68*zb + 26*zb^2)/(4*(-1 + zb)) - (4*zb^2*Zeta[3])/(-1 + zb)) + 
         L[{0}, zb]*((2 - 120*zb - 41*zb^2)/(4*(-1 + zb)) + 
           (Pi^2*(7 + 26*zb + 27*zb^2))/(24*(-1 + zb)) + (4*(1 + zb^2)*Zeta[3])/
            (-1 + zb)))) + ep^2*(((7*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + 
         (27 - 76*zb + 14*zb^2)/(4*(-1 + zb)) + ((9 - 38*zb - 19*zb^2)*
           L[{0}, zb])/(4 - 4*zb) + ((23 - 21*zb)*L[{1}, zb])/4 - 
         (10*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + (7*(1 + zb^2)*L[{0, 1}, zb])/
          (-1 + zb) + (7*(1 + 3*zb^2)*L[{1, 0}, zb])/(2*(-1 + zb)) - 
         (11*(1 + zb)*L[{1, 1}, zb])/2)*plusL[2, t/mu2] + 
       ((7*(3 + zb))/12 + ((7 + 7*zb^2)*L[{0}, zb])/(3 - 3*zb) + 
         (7*(1 + zb)*L[{1}, zb])/6)*plusL[3, t/mu2] + 
       plusL[1, t/mu2]*((36 - 184*zb - 51*zb^2)/(4 - 4*zb) + 
         (Pi^2*(9 - 70*zb - 35*zb^2))/(24*(-1 + zb)) + 
         ((7 - 100*zb - 6*zb^2)/(2*(-1 + zb)) + (17*Pi^2*(1 + zb^2))/
            (6*(-1 + zb)))*L[{0}, zb] + ((25 - 84*zb + 24*zb^2)/(2 - 2*zb) + 
           (Pi^2*(17 + 39*zb^2))/(12 - 12*zb))*L[{1}, zb] + 
         ((1 - 46*zb - 27*zb^2)*L[{0, 0}, zb])/(2 - 2*zb) + 
         ((9 - 38*zb - 19*zb^2)*L[{0, 1}, zb])/(2*(-1 + zb)) + 
         ((35 - 20*zb + 33*zb^2)*L[{1, 0}, zb])/(2 - 2*zb) + 
         (9*(-5 + 3*zb)*L[{1, 1}, zb])/2 - (22*(1 + zb^2)*L[{0, 0, 0}, zb])/
          (-1 + zb) + (20*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
         (20*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
         (14*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
         ((13 + 27*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) - 
         (7*(1 + 3*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
         ((3 + 25*zb^2)*L[{1, 1, 0}, zb])/(1 - zb) + 13*(1 + zb)*
          L[{1, 1, 1}, zb] - (6*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
       plusL[0, t/mu2]*((72 - 564*zb - 163*zb^2)/(8*(-1 + zb)) - 
         (23*Pi^4*(1 + zb^2))/(180*(-1 + zb)) + (Pi^2*(1 + 162*zb + 20*zb^2))/
          (24*(-1 + zb)) + ((3*Pi^2*(1 + zb^2))/(-1 + zb) + 
           (3 + 112*zb + 16*zb^2)/(2 - 2*zb))*L[{0, 0}, zb] + 
         ((7 - 100*zb - 6*zb^2)/(2 - 2*zb) - (17*Pi^2*(1 + zb^2))/
            (6*(-1 + zb)))*L[{0, 1}, zb] + ((5 - 108*zb + 4*zb^2)/(2 - 2*zb) + 
           (Pi^2*(23 + 45*zb^2))/(12 - 12*zb))*L[{1, 0}, zb] + 
         ((25 - 89*zb + 29*zb^2)/(2*(-1 + zb)) + (Pi^2*(11 + 45*zb^2))/
            (12*(-1 + zb)))*L[{1, 1}, zb] + ((5 + 46*zb + 33*zb^2)*
           L[{0, 0, 0}, zb])/(2*(-1 + zb)) + ((1 - 46*zb - 27*zb^2)*
           L[{0, 0, 1}, zb])/(2*(-1 + zb)) + ((1 - 46*zb - 27*zb^2)*
           L[{0, 1, 0}, zb])/(2*(-1 + zb)) + ((9 - 38*zb - 19*zb^2)*
           L[{0, 1, 1}, zb])/(2 - 2*zb) + ((43 - 12*zb + 41*zb^2)*
           L[{1, 0, 0}, zb])/(2 - 2*zb) + ((35 - 20*zb + 33*zb^2)*
           L[{1, 0, 1}, zb])/(2*(-1 + zb)) + (3*(19 - 16*zb + 13*zb^2)*
           L[{1, 1, 0}, zb])/(2*(-1 + zb)) + (28 - 15*zb)*L[{1, 1, 1}, zb] - 
         (22*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) + 
         (22*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
         (22*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) - 
         (20*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) + 
         (22*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) - 
         (20*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) - 
         (20*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) + 
         (14*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
         ((15 + 29*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((13 + 27*zb^2)*L[{1, 0, 0, 1}, zb])/(1 - zb) + 
         ((13 + 27*zb^2)*L[{1, 0, 1, 0}, zb])/(1 - zb) + 
         (7*(1 + 3*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
         ((9 + 31*zb^2)*L[{1, 1, 0, 0}, zb])/(1 - zb) + 
         ((3 + 25*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
         ((1 + 27*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) - 
         14*(1 + zb)*L[{1, 1, 1, 1}, zb] + ((15 - 50*zb - 37*zb^2)*Zeta[3])/
          (6 - 6*zb) + L[{0}, zb]*((4 - 248*zb - 83*zb^2)/(4 - 4*zb) + 
           (Pi^2*(1 - 78*zb - 43*zb^2))/(24*(-1 + zb)) - 
           (32*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + L[{1}, zb]*
          ((2 + 144*zb + 53*zb^2)/(4 - 4*zb) + (Pi^2*(57 - 16*zb + 55*zb^2))/
            (24*(-1 + zb)) + ((5 + 31*zb^2)*Zeta[3])/(3*(-1 + zb)))) + 
       delta[t]*((Pi^4*(25 + 410*zb + 141*zb^2))/(2880*(-1 + zb)) + 
         (-144 + 1512*zb + 455*zb^2)/(16*(-1 + zb)) + 
         ((3*Pi^2*(1 + zb^2))/(-1 + zb) + (8 + 118*zb + 21*zb^2)/(2 - 2*zb))*
          L[{0, 0, 0}, zb] + ((-3*Pi^2*(1 + zb^2))/(-1 + zb) + 
           (3 + 112*zb + 16*zb^2)/(2*(-1 + zb)))*L[{0, 0, 1}, zb] + 
         ((-3*Pi^2*(1 + zb^2))/(-1 + zb) + (3 + 112*zb + 16*zb^2)/
            (2*(-1 + zb)))*L[{0, 1, 0}, zb] + 
         ((7 - 100*zb - 6*zb^2)/(2*(-1 + zb)) + (17*Pi^2*(1 + zb^2))/
            (6*(-1 + zb)))*L[{0, 1, 1}, zb] + 
         ((5 + 120*zb + 6*zb^2)/(2*(-1 + zb)) + (Pi^2*(25 + 47*zb^2))/
            (12 - 12*zb))*L[{1, 0, 0}, zb] + 
         ((5 - 108*zb + 4*zb^2)/(2*(-1 + zb)) + (Pi^2*(23 + 45*zb^2))/
            (12*(-1 + zb)))*L[{1, 0, 1}, zb] + 
         ((17*Pi^2*(1 + 3*zb^2))/(12*(-1 + zb)) + (5 - 113*zb + 9*zb^2)/
            (2*(-1 + zb)))*L[{1, 1, 0}, zb] + 
         ((Pi^2*(2 + 12*zb^2))/(3 - 3*zb) + (50 - 183*zb + 63*zb^2)/(4 - 4*zb))*
          L[{1, 1, 1}, zb] + ((5 + 21*zb + 19*zb^2)*L[{0, 0, 0, 0}, zb])/
          (-1 + zb) + ((5 + 46*zb + 33*zb^2)*L[{0, 0, 0, 1}, zb])/(2 - 2*zb) + 
         ((5 + 46*zb + 33*zb^2)*L[{0, 0, 1, 0}, zb])/(2 - 2*zb) + 
         ((1 - 46*zb - 27*zb^2)*L[{0, 0, 1, 1}, zb])/(2 - 2*zb) + 
         ((5 + 46*zb + 33*zb^2)*L[{0, 1, 0, 0}, zb])/(2 - 2*zb) + 
         ((1 - 46*zb - 27*zb^2)*L[{0, 1, 0, 1}, zb])/(2 - 2*zb) + 
         ((1 - 46*zb - 27*zb^2)*L[{0, 1, 1, 0}, zb])/(2 - 2*zb) + 
         ((9 - 38*zb - 19*zb^2)*L[{0, 1, 1, 1}, zb])/(2*(-1 + zb)) + 
         ((49 - 12*zb + 47*zb^2)*L[{1, 0, 0, 0}, zb])/(2 - 2*zb) + 
         ((43 - 12*zb + 41*zb^2)*L[{1, 0, 0, 1}, zb])/(2*(-1 + zb)) + 
         ((43 - 12*zb + 41*zb^2)*L[{1, 0, 1, 0}, zb])/(2*(-1 + zb)) + 
         ((35 - 20*zb + 33*zb^2)*L[{1, 0, 1, 1}, zb])/(2 - 2*zb) + 
         ((65 - 40*zb + 47*zb^2)*L[{1, 1, 0, 0}, zb])/(2*(-1 + zb)) + 
         ((57 - 48*zb + 39*zb^2)*L[{1, 1, 0, 1}, zb])/(2 - 2*zb) + 
         ((-34 + 31*zb - 21*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
         (3*(-41 + 21*zb)*L[{1, 1, 1, 1}, zb])/4 - 
         (21*(1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) + 
         (22*(1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(-1 + zb) + 
         (22*(1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(-1 + zb) - 
         (22*(1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(-1 + zb) + 
         (22*(1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(-1 + zb) - 
         (22*(1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) - 
         (22*(1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) + 
         (20*(1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(-1 + zb) + 
         (22*(1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(-1 + zb) - 
         (22*(1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(-1 + zb) - 
         (22*(1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(-1 + zb) + 
         (20*(1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(-1 + zb) - 
         (22*(1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(-1 + zb) + 
         (20*(1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(-1 + zb) + 
         (20*(1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(-1 + zb) - 
         (14*(1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(-1 + zb) + 
         ((15 + 29*zb^2)*L[{1, 0, 0, 0, 0}, zb])/(-1 + zb) + 
         ((15 + 29*zb^2)*L[{1, 0, 0, 0, 1}, zb])/(1 - zb) + 
         ((15 + 29*zb^2)*L[{1, 0, 0, 1, 0}, zb])/(1 - zb) + 
         ((13 + 27*zb^2)*L[{1, 0, 0, 1, 1}, zb])/(-1 + zb) + 
         ((15 + 29*zb^2)*L[{1, 0, 1, 0, 0}, zb])/(1 - zb) + 
         ((13 + 27*zb^2)*L[{1, 0, 1, 0, 1}, zb])/(-1 + zb) + 
         ((13 + 27*zb^2)*L[{1, 0, 1, 1, 0}, zb])/(-1 + zb) - 
         (7*(1 + 3*zb^2)*L[{1, 0, 1, 1, 1}, zb])/(-1 + zb) - 
         (11*(1 + 3*zb^2)*L[{1, 1, 0, 0, 0}, zb])/(-1 + zb) + 
         ((9 + 31*zb^2)*L[{1, 1, 0, 0, 1}, zb])/(-1 + zb) + 
         ((9 + 31*zb^2)*L[{1, 1, 0, 1, 0}, zb])/(-1 + zb) + 
         ((3 + 25*zb^2)*L[{1, 1, 0, 1, 1}, zb])/(1 - zb) + 
         ((7 + 33*zb^2)*L[{1, 1, 1, 0, 0}, zb])/(-1 + zb) + 
         ((1 + 27*zb^2)*L[{1, 1, 1, 0, 1}, zb])/(1 - zb) - 
         (28*zb^2*L[{1, 1, 1, 1, 0}, zb])/(-1 + zb) + 
         (29*(1 + zb)*L[{1, 1, 1, 1, 1}, zb])/2 + 
         ((15 - 169*zb - 7*zb^2)*Zeta[3])/(6*(-1 + zb)) + 
         L[{0}, zb]*((8 - 692*zb - 227*zb^2)/(8*(-1 + zb)) - 
           (73*Pi^4*(1 + zb^2))/(720*(-1 + zb)) + 
           (Pi^2*(11 + 174*zb + 30*zb^2))/(24*(-1 + zb)) + 
           ((3 - 74*zb - 49*zb^2)*Zeta[3])/(6 - 6*zb)) + 
         L[{1, 1}, zb]*((Pi^2*(45 - 29*zb + 32*zb^2))/(12 - 12*zb) + 
           (21 + 124*zb + 54*zb^2)/(4*(-1 + zb)) + ((2 - 38*zb^2)*Zeta[3])/
            (3*(-1 + zb))) + L[{0, 0}, zb]*((Pi^2*(5 + 78*zb + 49*zb^2))/
            (24 - 24*zb) + (12 + 280*zb + 99*zb^2)/(4*(-1 + zb)) - 
           (38*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
         Pi^2*((10 + 408*zb + 141*zb^2)/(48 - 48*zb) + (29*(1 + zb^2)*Zeta[3])/
            (18*(-1 + zb))) + L[{0, 1}, zb]*((4 - 248*zb - 83*zb^2)/
            (4*(-1 + zb)) + (Pi^2*(-1 + 78*zb + 43*zb^2))/(24*(-1 + zb)) + 
           (32*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + L[{1}, zb]*
          ((5*zb*(98 + 33*zb))/(8*(-1 + zb)) + (Pi^2*(3 + 175*zb + 5*zb^2))/
            (24 - 24*zb) + (Pi^4*(155 + 213*zb^2))/(1440*(-1 + zb)) + 
           ((31 - 25*zb + 30*zb^2)*Zeta[3])/(3 - 3*zb)) + 
         L[{1, 0}, zb]*((Pi^2*(65 - 8*zb + 63*zb^2))/(24*(-1 + zb)) + 
           (34 + 208*zb + 85*zb^2)/(4 - 4*zb) + ((19 + 45*zb^2)*Zeta[3])/
            (3*(-1 + zb))) - (4*(1 + zb^2)*Zeta[5])/(-1 + zb))))/Nc^2, 
 MC[g, g, 2][zb_, t_, mu2_] :> 
  (nf*(delta[t]*(-1/9*(Pi^2*zb*(15 - 15*zb + 4*zb^2))/(-1 + zb) + 
        (zb*(918 - 1026*zb + 131*zb^2))/(27*(-1 + zb)) - 
        (2*zb*(99 - 117*zb + 25*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
        ((-2*Pi^2*(-2 + zb))/3 + (2*(45 + 27*zb - 90*zb^2 + 25*zb^3))/
           (9*(-1 + zb)))*L[{1}, zb] + (2*zb*(15 - 15*zb + 4*zb^2)*
          L[{0, 0}, zb])/(3*(-1 + zb)) - (2*zb*(15 - 15*zb + 4*zb^2)*
          L[{0, 1}, zb])/(3*(-1 + zb)) + ((30 - 18*zb - 12*zb^2 + 8*zb^3)*
          L[{1, 0}, zb])/(3 - 3*zb) + ((36 - 27*zb - 9*zb^2 + 8*zb^3)*
          L[{1, 1}, zb])/(3*(-1 + zb)) + 4*(-2 + zb)*L[{1, 0, 0}, zb] + 
        (8 - 4*zb)*L[{1, 0, 1}, zb] - 8*(-2 + zb)*L[{1, 1, 0}, zb] + 
        10*(-2 + zb)*L[{1, 1, 1}, zb]) + 
      ((-2*zb*(99 - 117*zb + 25*zb^2))/(9*(-1 + zb)) + 
        (2*zb*(15 - 15*zb + 4*zb^2)*L[{0}, zb])/(3*(-1 + zb)) + 
        ((30 - 18*zb - 12*zb^2 + 8*zb^3)*L[{1}, zb])/(3 - 3*zb) + 
        4*(-2 + zb)*L[{1, 0}, zb] - 8*(-2 + zb)*L[{1, 1}, zb])*
       plusL[0, t/mu2] + ((2*zb*(15 - 15*zb + 4*zb^2))/(3*(-1 + zb)) + 
        4*(-2 + zb)*L[{1}, zb])*plusL[1, t/mu2] + 
      ep*(((zb*(-72 + 76*zb - 9*zb^2))/(-1 + zb) + 
          (5*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(18*(-1 + zb)) + 
          (2*zb*(23 - 25*zb + 5*zb^2)*L[{0}, zb])/(-1 + zb) + 
          ((5*Pi^2*(-2 + zb))/3 - (2*(11 + 6*zb - 19*zb^2 + 5*zb^3))/(-1 + zb))*
           L[{1}, zb] - (2*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
          (2*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1}, zb])/(-1 + zb) + 
          (2*(7 + 4*zb - 11*zb^2 + 4*zb^3)*L[{1, 0}, zb])/(-1 + zb) - 
          (2*(9 + zb - 10*zb^2 + 4*zb^3)*L[{1, 1}, zb])/(-1 + zb) - 
          12*(-2 + zb)*L[{1, 0, 0}, zb] + 12*(-2 + zb)*L[{1, 0, 1}, zb] + 
          20*(-2 + zb)*L[{1, 1, 0}, zb] - 24*(-2 + zb)*L[{1, 1, 1}, zb])*
         plusL[0, t/mu2] + ((2*zb*(23 - 25*zb + 5*zb^2))/(-1 + zb) - 
          (2*zb*(15 - 15*zb + 4*zb^2)*L[{0}, zb])/(-1 + zb) + 
          (2*(7 + 4*zb - 11*zb^2 + 4*zb^3)*L[{1}, zb])/(-1 + zb) - 
          12*(-2 + zb)*L[{1, 0}, zb] + 20*(-2 + zb)*L[{1, 1}, zb])*
         plusL[1, t/mu2] + ((zb*(-15 + 15*zb - 4*zb^2))/(-1 + zb) - 
          6*(-2 + zb)*L[{1}, zb])*plusL[2, t/mu2] + 
        delta[t]*((zb*(200 - 208*zb + 17*zb^2))/(2*(-1 + zb)) - 
          (Pi^2*zb*(315 - 333*zb + 65*zb^2))/(54*(-1 + zb)) + 
          ((zb*(-72 + 76*zb - 9*zb^2))/(-1 + zb) + 
            (5*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(18*(-1 + zb)))*L[{0}, zb] + 
          (2*zb*(23 - 25*zb + 5*zb^2)*L[{0, 0}, zb])/(-1 + zb) - 
          (2*zb*(23 - 25*zb + 5*zb^2)*L[{0, 1}, zb])/(-1 + zb) + 
          ((5*Pi^2*(-2 + zb))/3 - (2*(11 + 6*zb - 19*zb^2 + 5*zb^3))/(-1 + zb))*
           L[{1, 0}, zb] + ((-8*Pi^2*(-2 + zb))/3 + 
            (2*(17 - 3*zb - 16*zb^2 + 5*zb^3))/(-1 + zb))*L[{1, 1}, zb] - 
          (2*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
          (2*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
          (2*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
          (2*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
          (2*(7 + 4*zb - 11*zb^2 + 4*zb^3)*L[{1, 0, 0}, zb])/(-1 + zb) - 
          (2*(7 + 4*zb - 11*zb^2 + 4*zb^3)*L[{1, 0, 1}, zb])/(-1 + zb) - 
          (2*(9 + zb - 10*zb^2 + 4*zb^3)*L[{1, 1, 0}, zb])/(-1 + zb) + 
          ((20 - zb - 19*zb^2 + 8*zb^3)*L[{1, 1, 1}, zb])/(-1 + zb) - 
          12*(-2 + zb)*L[{1, 0, 0, 0}, zb] + 12*(-2 + zb)*L[{1, 0, 0, 1}, zb] + 
          12*(-2 + zb)*L[{1, 0, 1, 0}, zb] - 12*(-2 + zb)*L[{1, 0, 1, 1}, zb] + 
          20*(-2 + zb)*L[{1, 1, 0, 0}, zb] - 20*(-2 + zb)*L[{1, 1, 0, 1}, zb] - 
          24*(-2 + zb)*L[{1, 1, 1, 0}, zb] + 26*(-2 + zb)*L[{1, 1, 1, 1}, zb] - 
          (4*zb*(15 - 15*zb + 4*zb^2)*Zeta[3])/(3*(-1 + zb)) + 
          L[{1}, zb]*((24 + 36*zb - 64*zb^2 + 9*zb^3)/(-1 + zb) + 
            (Pi^2*(27 + 33*zb - 60*zb^2 + 20*zb^3))/(18 - 18*zb) - 
            8*(-2 + zb)*Zeta[3]))) + 
      ep^2*(((-11*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(18*(-1 + zb)) + 
          (zb*(3996 - 4104*zb + 467*zb^2))/(27*(-1 + zb)) - 
          (2*zb*(423 - 441*zb + 85*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
          ((-11*Pi^2*(-2 + zb))/3 + (2*(207 + 108*zb - 333*zb^2 + 85*zb^3))/
             (9*(-1 + zb)))*L[{1}, zb] + (14*zb*(15 - 15*zb + 4*zb^2)*
            L[{0, 0}, zb])/(3*(-1 + zb)) - (14*zb*(15 - 15*zb + 4*zb^2)*
            L[{0, 1}, zb])/(3*(-1 + zb)) + ((66 + 108*zb - 174*zb^2 + 56*zb^3)*
            L[{1, 0}, zb])/(3 - 3*zb) + (2*(45 + 36*zb - 81*zb^2 + 28*zb^3)*
            L[{1, 1}, zb])/(3*(-1 + zb)) + 28*(-2 + zb)*L[{1, 0, 0}, zb] - 
          28*(-2 + zb)*L[{1, 0, 1}, zb] - 44*(-2 + zb)*L[{1, 1, 0}, zb] + 
          52*(-2 + zb)*L[{1, 1, 1}, zb])*plusL[1, t/mu2] + 
        (-1/9*(zb*(423 - 441*zb + 85*zb^2))/(-1 + zb) + 
          (7*zb*(15 - 15*zb + 4*zb^2)*L[{0}, zb])/(3*(-1 + zb)) + 
          ((33 + 54*zb - 87*zb^2 + 28*zb^3)*L[{1}, zb])/(3 - 3*zb) + 
          14*(-2 + zb)*L[{1, 0}, zb] - 22*(-2 + zb)*L[{1, 1}, zb])*
         plusL[2, t/mu2] + ((7*zb*(15 - 15*zb + 4*zb^2))/(9*(-1 + zb)) + 
          (14*(-2 + zb)*L[{1}, zb])/3)*plusL[3, t/mu2] + 
        plusL[0, t/mu2]*((Pi^2*zb*(639 - 657*zb + 125*zb^2))/(54*(-1 + zb)) - 
          (zb*(33048 - 33696*zb + 2689*zb^2))/(162*(-1 + zb)) + 
          ((-11*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(18*(-1 + zb)) + 
            (zb*(3996 - 4104*zb + 467*zb^2))/(27*(-1 + zb)))*L[{0}, zb] - 
          (2*zb*(423 - 441*zb + 85*zb^2)*L[{0, 0}, zb])/(9*(-1 + zb)) + 
          (2*zb*(423 - 441*zb + 85*zb^2)*L[{0, 1}, zb])/(9*(-1 + zb)) + 
          ((-11*Pi^2*(-2 + zb))/3 + (2*(207 + 108*zb - 333*zb^2 + 85*zb^3))/
             (9*(-1 + zb)))*L[{1, 0}, zb] + ((17*Pi^2*(-2 + zb))/3 + 
            (630 - 108*zb - 558*zb^2 + 170*zb^3)/(9 - 9*zb))*L[{1, 1}, zb] + 
          (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 0}, zb])/(3*(-1 + zb)) - 
          (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 1}, zb])/(3*(-1 + zb)) - 
          (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 0}, zb])/(3*(-1 + zb)) + 
          (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 1}, zb])/(3*(-1 + zb)) + 
          ((66 + 108*zb - 174*zb^2 + 56*zb^3)*L[{1, 0, 0}, zb])/(3 - 3*zb) + 
          (2*(33 + 54*zb - 87*zb^2 + 28*zb^3)*L[{1, 0, 1}, zb])/(3*(-1 + zb)) + 
          (2*(45 + 36*zb - 81*zb^2 + 28*zb^3)*L[{1, 1, 0}, zb])/(3*(-1 + zb)) + 
          ((102 + 54*zb - 156*zb^2 + 56*zb^3)*L[{1, 1, 1}, zb])/(3 - 3*zb) + 
          28*(-2 + zb)*L[{1, 0, 0, 0}, zb] - 28*(-2 + zb)*L[{1, 0, 0, 1}, zb] - 
          28*(-2 + zb)*L[{1, 0, 1, 0}, zb] + 28*(-2 + zb)*L[{1, 0, 1, 1}, zb] - 
          44*(-2 + zb)*L[{1, 1, 0, 0}, zb] + 44*(-2 + zb)*L[{1, 1, 0, 1}, zb] + 
          52*(-2 + zb)*L[{1, 1, 1, 0}, zb] - 56*(-2 + zb)*L[{1, 1, 1, 1}, zb] + 
          (26*zb*(15 - 15*zb + 4*zb^2)*Zeta[3])/(9*(-1 + zb)) + 
          L[{1}, zb]*((Pi^2*(45 + 96*zb - 141*zb^2 + 44*zb^3))/(18*(-1 + zb)) + 
            (1296 + 2052*zb - 3456*zb^2 + 467*zb^3)/(27 - 27*zb) + 
            (52*(-2 + zb)*Zeta[3])/3)) + delta[t]*
         ((29*Pi^4*zb*(15 - 15*zb + 4*zb^2))/(2160*(-1 + zb)) - 
          (Pi^2*zb*(6048 - 6156*zb + 691*zb^2))/(324*(-1 + zb)) + 
          (zb*(256608 - 260496*zb + 15827*zb^2))/(972*(-1 + zb)) + 
          ((-11*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(18*(-1 + zb)) + 
            (zb*(3996 - 4104*zb + 467*zb^2))/(27*(-1 + zb)))*L[{0, 0}, zb] + 
          ((11*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(18*(-1 + zb)) - 
            (zb*(3996 - 4104*zb + 467*zb^2))/(27*(-1 + zb)))*L[{0, 1}, zb] - 
          (2*zb*(423 - 441*zb + 85*zb^2)*L[{0, 0, 0}, zb])/(9*(-1 + zb)) + 
          (2*zb*(423 - 441*zb + 85*zb^2)*L[{0, 0, 1}, zb])/(9*(-1 + zb)) + 
          (2*zb*(423 - 441*zb + 85*zb^2)*L[{0, 1, 0}, zb])/(9*(-1 + zb)) - 
          (2*zb*(423 - 441*zb + 85*zb^2)*L[{0, 1, 1}, zb])/(9*(-1 + zb)) + 
          ((-11*Pi^2*(-2 + zb))/3 + (2*(207 + 108*zb - 333*zb^2 + 85*zb^3))/
             (9*(-1 + zb)))*L[{1, 0, 0}, zb] + ((11*Pi^2*(-2 + zb))/3 + 
            (414 + 216*zb - 666*zb^2 + 170*zb^3)/(9 - 9*zb))*L[{1, 0, 1}, zb] + 
          ((17*Pi^2*(-2 + zb))/3 + (630 - 108*zb - 558*zb^2 + 170*zb^3)/
             (9 - 9*zb))*L[{1, 1, 0}, zb] + ((-20*Pi^2*(-2 + zb))/3 + 
            (2*(369 - 135*zb - 252*zb^2 + 85*zb^3))/(9*(-1 + zb)))*
           L[{1, 1, 1}, zb] + (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 0, 0}, zb])/
           (3*(-1 + zb)) - (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 0, 1}, zb])/
           (3*(-1 + zb)) - (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 1, 0}, zb])/
           (3*(-1 + zb)) + (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 1, 1}, zb])/
           (3*(-1 + zb)) - (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 0, 0}, zb])/
           (3*(-1 + zb)) + (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 0, 1}, zb])/
           (3*(-1 + zb)) + (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 1, 0}, zb])/
           (3*(-1 + zb)) - (14*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 1, 1}, zb])/
           (3*(-1 + zb)) + ((66 + 108*zb - 174*zb^2 + 56*zb^3)*
            L[{1, 0, 0, 0}, zb])/(3 - 3*zb) + 
          (2*(33 + 54*zb - 87*zb^2 + 28*zb^3)*L[{1, 0, 0, 1}, zb])/
           (3*(-1 + zb)) + (2*(33 + 54*zb - 87*zb^2 + 28*zb^3)*
            L[{1, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
          ((66 + 108*zb - 174*zb^2 + 56*zb^3)*L[{1, 0, 1, 1}, zb])/(3 - 3*zb) + 
          (2*(45 + 36*zb - 81*zb^2 + 28*zb^3)*L[{1, 1, 0, 0}, zb])/
           (3*(-1 + zb)) + ((90 + 72*zb - 162*zb^2 + 56*zb^3)*
            L[{1, 1, 0, 1}, zb])/(3 - 3*zb) + 
          ((102 + 54*zb - 156*zb^2 + 56*zb^3)*L[{1, 1, 1, 0}, zb])/(3 - 3*zb) + 
          ((108 + 45*zb - 153*zb^2 + 56*zb^3)*L[{1, 1, 1, 1}, zb])/
           (3*(-1 + zb)) + 28*(-2 + zb)*L[{1, 0, 0, 0, 0}, zb] - 
          28*(-2 + zb)*L[{1, 0, 0, 0, 1}, zb] - 28*(-2 + zb)*
           L[{1, 0, 0, 1, 0}, zb] + 28*(-2 + zb)*L[{1, 0, 0, 1, 1}, zb] - 
          28*(-2 + zb)*L[{1, 0, 1, 0, 0}, zb] + 28*(-2 + zb)*
           L[{1, 0, 1, 0, 1}, zb] + 28*(-2 + zb)*L[{1, 0, 1, 1, 0}, zb] - 
          28*(-2 + zb)*L[{1, 0, 1, 1, 1}, zb] - 44*(-2 + zb)*
           L[{1, 1, 0, 0, 0}, zb] + 44*(-2 + zb)*L[{1, 1, 0, 0, 1}, zb] + 
          44*(-2 + zb)*L[{1, 1, 0, 1, 0}, zb] - 44*(-2 + zb)*
           L[{1, 1, 0, 1, 1}, zb] + 52*(-2 + zb)*L[{1, 1, 1, 0, 0}, zb] - 
          52*(-2 + zb)*L[{1, 1, 1, 0, 1}, zb] - 56*(-2 + zb)*
           L[{1, 1, 1, 1, 0}, zb] + 58*(-2 + zb)*L[{1, 1, 1, 1, 1}, zb] - 
          (2*zb*(747 - 765*zb + 145*zb^2)*Zeta[3])/(27*(-1 + zb)) + 
          L[{1, 1}, zb]*((Pi^2*(63 + 69*zb - 132*zb^2 + 44*zb^3))/
             (18 - 18*zb) + (1944 + 1080*zb - 3132*zb^2 + 467*zb^3)/
             (27*(-1 + zb)) - (80*(-2 + zb)*Zeta[3])/3) + 
          L[{1, 0}, zb]*((Pi^2*(45 + 96*zb - 141*zb^2 + 44*zb^3))/
             (18*(-1 + zb)) + (1296 + 2052*zb - 3456*zb^2 + 467*zb^3)/
             (27 - 27*zb) + (52*(-2 + zb)*Zeta[3])/3) + 
          L[{0}, zb]*((Pi^2*zb*(639 - 657*zb + 125*zb^2))/(54*(-1 + zb)) - 
            (zb*(33048 - 33696*zb + 2689*zb^2))/(162*(-1 + zb)) + 
            (26*zb*(15 - 15*zb + 4*zb^2)*Zeta[3])/(9*(-1 + zb))) + 
          L[{1}, zb]*((29*Pi^4*(-2 + zb))/360 + 
            (Pi^2*(315 + 162*zb - 495*zb^2 + 125*zb^3))/(54 - 54*zb) + 
            (8424 + 20412*zb - 29484*zb^2 + 2689*zb^3)/(162*(-1 + zb)) + 
            ((102 + 234*zb - 336*zb^2 + 104*zb^3)*Zeta[3])/(9 - 9*zb))))))/Nc + 
   Nc*nf*(((40 - 438*zb + 434*zb^2 - 142*zb^3)/(9 - 9*zb) + 
       (112/27 - (4*Pi^2)/9)*delta[zb] - (2*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*
         L[{0}, zb])/(3*(-1 + zb)) + (2*(4 + 15*zb - 9*zb^2 - 10*zb^3 + 8*zb^4)*
         L[{1}, zb])/(3*(-1 + zb)*zb) + (8 - 4*zb)*L[{1, 0}, zb] + 
       8*(-2 + zb)*L[{1, 1}, zb] - (40*plusD[0, zb])/9 + (8*plusD[1, zb])/3)*
      plusL[0, t/mu2] + ((-2*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/(3*(-1 + zb)) - 
       (40*delta[zb])/9 + (8 - 4*zb)*L[{1}, zb] + (8*plusD[0, zb])/3)*
      plusL[1, t/mu2] + (4*delta[zb]*plusL[2, t/mu2])/3 + 
     delta[t]*((112 - 1878*zb + 1910*zb^2 - 551*zb^3)/(27*(-1 + zb)) + 
       (Pi^2*(4 - 27*zb + 23*zb^2 - 8*zb^3))/(9 - 9*zb) + 
       ((34 - 426*zb + 428*zb^2 - 142*zb^3)*L[{0}, zb])/(9 - 9*zb) + 
       ((2*Pi^2*(-2 + zb))/3 + (40 + 44*zb + 240*zb^2 - 360*zb^3 + 142*zb^4)/
          (9*zb - 9*zb^2))*L[{1}, zb] - (2*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*
         L[{0, 0}, zb])/(3*(-1 + zb)) + 
       (2*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*L[{0, 1}, zb])/
        (3*(-1 + zb)*zb) + (2*(4 + 15*zb - 9*zb^2 - 10*zb^3 + 8*zb^4)*
         L[{1, 0}, zb])/(3*(-1 + zb)*zb) + 
       ((8 + 44*zb - 39*zb^2 - 13*zb^3 + 16*zb^4)*L[{1, 1}, zb])/
        (3*zb - 3*zb^2) + (8 - 4*zb)*L[{1, 0, 0}, zb] + 
       4*(-2 + zb)*L[{1, 0, 1}, zb] + 8*(-2 + zb)*L[{1, 1, 0}, zb] - 
       10*(-2 + zb)*L[{1, 1, 1}, zb] + (112/27 - (4*Pi^2)/9)*plusD[0, zb] - 
       (40*plusD[1, zb])/9 + (4*plusD[2, zb])/3 + 
       delta[zb]*(-328/81 + (5*Pi^2)/9 + (20*Zeta[3])/9)) + 
     ep*(((80 - 894*zb + 850*zb^2 - 274*zb^3)/(9*(-1 + zb)) + 
         (-224/27 + (10*Pi^2)/9)*delta[zb] + (2*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*
           L[{0}, zb])/(-1 + zb) + ((24 + 26*zb + 48*zb^2 - 98*zb^3 + 48*zb^4)*
           L[{1}, zb])/(3*zb - 3*zb^2) + 12*(-2 + zb)*L[{1, 0}, zb] - 
         20*(-2 + zb)*L[{1, 1}, zb] + (80*plusD[0, zb])/9 - 8*plusD[1, zb])*
        plusL[1, t/mu2] + ((-4 + 27*zb - 23*zb^2 + 8*zb^3)/(-1 + zb) + 
         (40*delta[zb])/9 + 6*(-2 + zb)*L[{1}, zb] - 4*plusD[0, zb])*
        plusL[2, t/mu2] - (4*delta[zb]*plusL[3, t/mu2])/3 + 
       plusL[0, t/mu2]*((224 - 3864*zb + 3820*zb^2 - 1083*zb^3)/(27 - 27*zb) - 
         (5*Pi^2*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/(18*(-1 + zb)) + 
         ((68 - 870*zb + 838*zb^2 - 274*zb^3)*L[{0}, zb])/(9*(-1 + zb)) + 
         ((-5*Pi^2*(-2 + zb))/3 + (2*(40 + 53*zb + 240*zb^2 - 351*zb^3 + 
              137*zb^4))/(9*(-1 + zb)*zb))*L[{1}, zb] + 
         (2*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*L[{0, 0}, zb])/(-1 + zb) + 
         ((8 - 16*zb + 54*zb^2 - 46*zb^3 + 16*zb^4)*L[{0, 1}, zb])/
          (zb - zb^2) + ((24 + 26*zb + 48*zb^2 - 98*zb^3 + 48*zb^4)*
           L[{1, 0}, zb])/(3*zb - 3*zb^2) + 
         (2*(4 + 9*zb + zb^2 - 14*zb^3 + 8*zb^4)*L[{1, 1}, zb])/
          ((-1 + zb)*zb) + 12*(-2 + zb)*L[{1, 0, 0}, zb] - 
         12*(-2 + zb)*L[{1, 0, 1}, zb] - 20*(-2 + zb)*L[{1, 1, 0}, zb] + 
         24*(-2 + zb)*L[{1, 1, 1}, zb] + (-224/27 + (10*Pi^2)/9)*plusD[0, zb] + 
         (80*plusD[1, zb])/9 - 4*plusD[2, zb] + delta[zb]*
          (656/81 - (10*Pi^2)/9 - (16*Zeta[3])/3)) + 
       delta[t]*((1312 - 31272*zb + 31616*zb^2 - 8365*zb^3)/(162*(-1 + zb)) + 
         (Pi^2*(48 - 651*zb + 621*zb^2 - 203*zb^3))/(54 - 54*zb) + 
         ((140 - 3732*zb + 3736*zb^2 - 1083*zb^3)/(27 - 27*zb) - 
           (5*Pi^2*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/(18*(-1 + zb)))*
          L[{0}, zb] + ((62 - 858*zb + 832*zb^2 - 274*zb^3)*L[{0, 0}, zb])/
          (9*(-1 + zb)) + (2*(40 - 74*zb + 435*zb^2 - 419*zb^3 + 137*zb^4)*
           L[{0, 1}, zb])/(9*(-1 + zb)*zb) + ((-5*Pi^2*(-2 + zb))/3 + 
           (2*(40 + 59*zb + 228*zb^2 - 345*zb^3 + 137*zb^4))/(9*(-1 + zb)*zb))*
          L[{1, 0}, zb] + ((8*Pi^2*(-2 + zb))/3 + (80 + 248*zb + 264*zb^2 - 
             628*zb^3 + 274*zb^4)/(9*zb - 9*zb^2))*L[{1, 1}, zb] + 
         (2*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*L[{0, 0, 0}, zb])/(-1 + zb) + 
         ((8 - 16*zb + 54*zb^2 - 46*zb^3 + 16*zb^4)*L[{0, 0, 1}, zb])/
          (zb - zb^2) + ((8 - 16*zb + 54*zb^2 - 46*zb^3 + 16*zb^4)*
           L[{0, 1, 0}, zb])/(zb - zb^2) + (2*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 
            8*zb^4)*L[{0, 1, 1}, zb])/((-1 + zb)*zb) + 
         ((24 + 26*zb + 48*zb^2 - 98*zb^3 + 48*zb^4)*L[{1, 0, 0}, zb])/
          (3*zb - 3*zb^2) + (2*(12 + 13*zb + 24*zb^2 - 49*zb^3 + 24*zb^4)*
           L[{1, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
         (2*(4 + 9*zb + zb^2 - 14*zb^3 + 8*zb^4)*L[{1, 1, 0}, zb])/
          ((-1 + zb)*zb) + ((24 + 68*zb - 15*zb^2 - 77*zb^3 + 48*zb^4)*
           L[{1, 1, 1}, zb])/(3*zb - 3*zb^2) + 12*(-2 + zb)*
          L[{1, 0, 0, 0}, zb] - 12*(-2 + zb)*L[{1, 0, 0, 1}, zb] - 
         12*(-2 + zb)*L[{1, 0, 1, 0}, zb] + 12*(-2 + zb)*L[{1, 0, 1, 1}, zb] - 
         20*(-2 + zb)*L[{1, 1, 0, 0}, zb] + 20*(-2 + zb)*L[{1, 1, 0, 1}, zb] + 
         24*(-2 + zb)*L[{1, 1, 1, 0}, zb] - 26*(-2 + zb)*L[{1, 1, 1, 1}, zb] + 
         (-224/27 + (10*Pi^2)/9)*plusD[1, zb] + (40*plusD[2, zb])/9 - 
         (4*plusD[3, zb])/3 + plusD[0, zb]*(656/81 - (10*Pi^2)/9 - 
           (16*Zeta[3])/3) + (4*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*Zeta[3])/
          (3*(-1 + zb)) + delta[zb]*(-1952/243 + (28*Pi^2)/27 - (7*Pi^4)/270 + 
           (140*Zeta[3])/27) + L[{1}, zb]*
          ((Pi^2*(20 + 11*zb + 57*zb^2 - 88*zb^3 + 40*zb^4))/
            (18*(-1 + zb)*zb) + (206 + 520*zb + 2406*zb^2 - 3312*zb^3 + 
             1083*zb^4)/(27*zb - 27*zb^2) + 8*(-2 + zb)*Zeta[3]))) + 
     ep^2*(((80 - 903*zb + 841*zb^2 - 269*zb^3)/(9 - 9*zb) + 
         (224/27 - (11*Pi^2)/9)*delta[zb] - (7*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*
           L[{0}, zb])/(3*(-1 + zb)) + ((28 + 9*zb + 90*zb^2 - 127*zb^3 + 
            56*zb^4)*L[{1}, zb])/(3*(-1 + zb)*zb) - 14*(-2 + zb)*
          L[{1, 0}, zb] + 22*(-2 + zb)*L[{1, 1}, zb] - (80*plusD[0, zb])/9 + 
         (28*plusD[1, zb])/3)*plusL[2, t/mu2] + 
       ((-7*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/(9*(-1 + zb)) - 
         (80*delta[zb])/27 - (14*(-2 + zb)*L[{1}, zb])/3 + (28*plusD[0, zb])/9)*
        plusL[3, t/mu2] + (7*delta[zb]*plusL[4, t/mu2])/9 + 
       plusL[1, t/mu2]*((448 - 7836*zb + 7640*zb^2 - 2147*zb^3)/
          (27*(-1 + zb)) + (11*Pi^2*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/
          (18*(-1 + zb)) + (2*(-68 + 879*zb - 829*zb^2 + 269*zb^3)*L[{0}, zb])/
          (9*(-1 + zb)) + ((11*Pi^2*(-2 + zb))/3 + (160 + 230*zb + 960*zb^2 - 
             1386*zb^3 + 538*zb^4)/(9*zb - 9*zb^2))*L[{1}, zb] - 
         (14*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
         (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*L[{0, 1}, zb])/
          (3*(-1 + zb)*zb) + (2*(28 + 9*zb + 90*zb^2 - 127*zb^3 + 56*zb^4)*
           L[{1, 0}, zb])/(3*(-1 + zb)*zb) + 
         ((56 + 74*zb + 96*zb^2 - 226*zb^3 + 112*zb^4)*L[{1, 1}, zb])/
          (3*zb - 3*zb^2) - 28*(-2 + zb)*L[{1, 0, 0}, zb] + 
         28*(-2 + zb)*L[{1, 0, 1}, zb] + 44*(-2 + zb)*L[{1, 1, 0}, zb] - 
         52*(-2 + zb)*L[{1, 1, 1}, zb] + (448/27 - (22*Pi^2)/9)*plusD[0, zb] - 
         (160*plusD[1, zb])/9 + (28*plusD[2, zb])/3 + 
         delta[zb]*(-1312/81 + (20*Pi^2)/9 + (104*Zeta[3])/9)) + 
       plusL[0, t/mu2]*((Pi^2*(96 - 1311*zb + 1233*zb^2 - 401*zb^3))/
          (54*(-1 + zb)) + (-2624 + 63192*zb - 63232*zb^2 + 16665*zb^3)/
          (162*(-1 + zb)) + ((280 - 7572*zb + 7472*zb^2 - 2147*zb^3)/
            (27*(-1 + zb)) + (11*Pi^2*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/
            (18*(-1 + zb)))*L[{0}, zb] + (2*(-62 + 867*zb - 823*zb^2 + 
            269*zb^3)*L[{0, 0}, zb])/(9*(-1 + zb)) - 
         (2*(80 - 148*zb + 879*zb^2 - 829*zb^3 + 269*zb^4)*L[{0, 1}, zb])/
          (9*(-1 + zb)*zb) + ((11*Pi^2*(-2 + zb))/3 + 
           (160 + 254*zb + 912*zb^2 - 1362*zb^3 + 538*zb^4)/(9*zb - 9*zb^2))*
          L[{1, 0}, zb] + ((-17*Pi^2*(-2 + zb))/3 + 
           (2*(80 + 257*zb + 264*zb^2 - 619*zb^3 + 269*zb^4))/(9*(-1 + zb)*zb))*
          L[{1, 1}, zb] - (14*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*L[{0, 0, 0}, zb])/
          (3*(-1 + zb)) + (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*
           L[{0, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
         (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*L[{0, 1, 0}, zb])/
          (3*(-1 + zb)*zb) - (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*
           L[{0, 1, 1}, zb])/(3*(-1 + zb)*zb) + 
         (2*(28 + 9*zb + 90*zb^2 - 127*zb^3 + 56*zb^4)*L[{1, 0, 0}, zb])/
          (3*(-1 + zb)*zb) - (2*(28 + 9*zb + 90*zb^2 - 127*zb^3 + 56*zb^4)*
           L[{1, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
         ((56 + 74*zb + 96*zb^2 - 226*zb^3 + 112*zb^4)*L[{1, 1, 0}, zb])/
          (3*zb - 3*zb^2) + (2*(28 + 51*zb + 27*zb^2 - 106*zb^3 + 56*zb^4)*
           L[{1, 1, 1}, zb])/(3*(-1 + zb)*zb) - 28*(-2 + zb)*
          L[{1, 0, 0, 0}, zb] + 28*(-2 + zb)*L[{1, 0, 0, 1}, zb] + 
         28*(-2 + zb)*L[{1, 0, 1, 0}, zb] - 28*(-2 + zb)*L[{1, 0, 1, 1}, zb] + 
         44*(-2 + zb)*L[{1, 1, 0, 0}, zb] - 44*(-2 + zb)*L[{1, 1, 0, 1}, zb] - 
         52*(-2 + zb)*L[{1, 1, 1, 0}, zb] + 56*(-2 + zb)*L[{1, 1, 1, 1}, zb] + 
         (448/27 - (22*Pi^2)/9)*plusD[1, zb] - (80*plusD[2, zb])/9 + 
         (28*plusD[3, zb])/9 + delta[zb]*(3904/243 - (56*Pi^2)/27 + 
           (29*Pi^4)/540 - (280*Zeta[3])/27) - 
         (26*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*Zeta[3])/(9*(-1 + zb)) + 
         plusD[0, zb]*(-1312/81 + (20*Pi^2)/9 + (104*Zeta[3])/9) + 
         L[{1}, zb]*((Pi^2*(44 + 5*zb + 156*zb^2 - 205*zb^3 + 88*zb^4))/
            (18*zb - 18*zb^2) + (412 + 1040*zb + 4920*zb^2 - 6624*zb^3 + 
             2147*zb^4)/(27*(-1 + zb)*zb) - (52*(-2 + zb)*Zeta[3])/3)) + 
       delta[t]*((15616 - 485376*zb + 491936*zb^2 - 125491*zb^3)/
          (972*(-1 + zb)) - (29*Pi^4*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/
          (2160*(-1 + zb)) + (Pi^2*(-336 + 11280*zb - 11124*zb^2 + 3211*zb^3))/
          (324*(-1 + zb)) + ((196 - 7440*zb + 7388*zb^2 - 2147*zb^3)/
            (27*(-1 + zb)) + (11*Pi^2*(-4 + 27*zb - 23*zb^2 + 8*zb^3))/
            (18*(-1 + zb)))*L[{0, 0}, zb] + 
         ((-11*Pi^2*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4))/
            (18*(-1 + zb)*zb) + (448 - 728*zb + 7572*zb^2 - 7472*zb^3 + 
             2147*zb^4)/(27*(-1 + zb)*zb))*L[{0, 1}, zb] + 
         (2*(-59 + 861*zb - 820*zb^2 + 269*zb^3)*L[{0, 0, 0}, zb])/
          (9*(-1 + zb)) - (2*(80 - 142*zb + 867*zb^2 - 823*zb^3 + 269*zb^4)*
           L[{0, 0, 1}, zb])/(9*(-1 + zb)*zb) - 
         (2*(80 - 142*zb + 867*zb^2 - 823*zb^3 + 269*zb^4)*L[{0, 1, 0}, zb])/
          (9*(-1 + zb)*zb) + (2*(80 - 148*zb + 879*zb^2 - 829*zb^3 + 269*zb^4)*
           L[{0, 1, 1}, zb])/(9*(-1 + zb)*zb) + ((11*Pi^2*(-2 + zb))/3 + 
           (160 + 266*zb + 888*zb^2 - 1350*zb^3 + 538*zb^4)/(9*zb - 9*zb^2))*
          L[{1, 0, 0}, zb] + ((-11*Pi^2*(-2 + zb))/3 + 
           (2*(80 + 127*zb + 456*zb^2 - 681*zb^3 + 269*zb^4))/(9*(-1 + zb)*zb))*
          L[{1, 0, 1}, zb] + ((-17*Pi^2*(-2 + zb))/3 + 
           (2*(80 + 269*zb + 240*zb^2 - 607*zb^3 + 269*zb^4))/(9*(-1 + zb)*zb))*
          L[{1, 1, 0}, zb] + ((20*Pi^2*(-2 + zb))/3 + 
           (160 + 656*zb + 312*zb^2 - 1164*zb^3 + 538*zb^4)/(9*zb - 9*zb^2))*
          L[{1, 1, 1}, zb] - (14*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*
           L[{0, 0, 0, 0}, zb])/(3*(-1 + zb)) + 
         (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*L[{0, 0, 0, 1}, zb])/
          (3*(-1 + zb)*zb) + (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*
           L[{0, 0, 1, 0}, zb])/(3*(-1 + zb)*zb) - 
         (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*L[{0, 0, 1, 1}, zb])/
          (3*(-1 + zb)*zb) + (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*
           L[{0, 1, 0, 0}, zb])/(3*(-1 + zb)*zb) - 
         (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*L[{0, 1, 0, 1}, zb])/
          (3*(-1 + zb)*zb) - (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*
           L[{0, 1, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
         (14*(4 - 8*zb + 27*zb^2 - 23*zb^3 + 8*zb^4)*L[{0, 1, 1, 1}, zb])/
          (3*(-1 + zb)*zb) + (2*(28 + 9*zb + 90*zb^2 - 127*zb^3 + 56*zb^4)*
           L[{1, 0, 0, 0}, zb])/(3*(-1 + zb)*zb) - 
         (2*(28 + 9*zb + 90*zb^2 - 127*zb^3 + 56*zb^4)*L[{1, 0, 0, 1}, zb])/
          (3*(-1 + zb)*zb) - (2*(28 + 9*zb + 90*zb^2 - 127*zb^3 + 56*zb^4)*
           L[{1, 0, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
         (2*(28 + 9*zb + 90*zb^2 - 127*zb^3 + 56*zb^4)*L[{1, 0, 1, 1}, zb])/
          (3*(-1 + zb)*zb) + ((56 + 74*zb + 96*zb^2 - 226*zb^3 + 112*zb^4)*
           L[{1, 1, 0, 0}, zb])/(3*zb - 3*zb^2) + 
         (2*(28 + 37*zb + 48*zb^2 - 113*zb^3 + 56*zb^4)*L[{1, 1, 0, 1}, zb])/
          (3*(-1 + zb)*zb) + (2*(28 + 51*zb + 27*zb^2 - 106*zb^3 + 56*zb^4)*
           L[{1, 1, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
         ((56 + 116*zb + 33*zb^2 - 205*zb^3 + 112*zb^4)*L[{1, 1, 1, 1}, zb])/
          (3*zb - 3*zb^2) - 28*(-2 + zb)*L[{1, 0, 0, 0, 0}, zb] + 
         28*(-2 + zb)*L[{1, 0, 0, 0, 1}, zb] + 28*(-2 + zb)*
          L[{1, 0, 0, 1, 0}, zb] - 28*(-2 + zb)*L[{1, 0, 0, 1, 1}, zb] + 
         28*(-2 + zb)*L[{1, 0, 1, 0, 0}, zb] - 28*(-2 + zb)*
          L[{1, 0, 1, 0, 1}, zb] - 28*(-2 + zb)*L[{1, 0, 1, 1, 0}, zb] + 
         28*(-2 + zb)*L[{1, 0, 1, 1, 1}, zb] + 44*(-2 + zb)*
          L[{1, 1, 0, 0, 0}, zb] - 44*(-2 + zb)*L[{1, 1, 0, 0, 1}, zb] - 
         44*(-2 + zb)*L[{1, 1, 0, 1, 0}, zb] + 44*(-2 + zb)*
          L[{1, 1, 0, 1, 1}, zb] - 52*(-2 + zb)*L[{1, 1, 1, 0, 0}, zb] + 
         52*(-2 + zb)*L[{1, 1, 1, 0, 1}, zb] + 56*(-2 + zb)*
          L[{1, 1, 1, 1, 0}, zb] - 58*(-2 + zb)*L[{1, 1, 1, 1, 1}, zb] + 
         (224/27 - (11*Pi^2)/9)*plusD[2, zb] - (80*plusD[3, zb])/27 + 
         (7*plusD[4, zb])/9 + plusD[0, zb]*(3904/243 - (56*Pi^2)/27 + 
           (29*Pi^4)/540 - (280*Zeta[3])/27) + 
         ((244 - 3102*zb + 2894*zb^2 - 934*zb^3)*Zeta[3])/(27 - 27*zb) + 
         plusD[1, zb]*(-1312/81 + (20*Pi^2)/9 + (104*Zeta[3])/9) + 
         L[{1, 0}, zb]*((Pi^2*(44 + 5*zb + 156*zb^2 - 205*zb^3 + 88*zb^4))/
            (18*zb - 18*zb^2) + (412 + 1208*zb + 4656*zb^2 - 6456*zb^3 + 
             2147*zb^4)/(27*(-1 + zb)*zb) - (52*(-2 + zb)*Zeta[3])/3) + 
         L[{1, 1}, zb]*((Pi^2*(44 + 47*zb + 93*zb^2 - 184*zb^3 + 88*zb^4))/
            (18*(-1 + zb)*zb) + (394 + 2008*zb + 3462*zb^2 - 6116*zb^3 + 
             2147*zb^4)/(27*zb - 27*zb^2) + (80*(-2 + zb)*Zeta[3])/3) + 
         L[{0}, zb]*((Pi^2*(90 - 1299*zb + 1227*zb^2 - 401*zb^3))/
            (54*(-1 + zb)) + (-1100 + 61152*zb - 61708*zb^2 + 16665*zb^3)/
            (162*(-1 + zb)) - (26*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*Zeta[3])/
            (9*(-1 + zb))) + L[{1}, zb]*((-29*Pi^4*(-2 + zb))/360 + 
           (Pi^2*(120 + 201*zb + 672*zb^2 - 1011*zb^3 + 401*zb^4))/
            (54*(-1 + zb)*zb) + (2120 + 8020*zb + 43536*zb^2 - 56340*zb^3 + 
             16665*zb^4)/(162*zb - 162*zb^2) + 
           (2*(52 + 3*zb + 189*zb^2 - 244*zb^3 + 104*zb^4)*Zeta[3])/
            (9*(-1 + zb)*zb)) + delta[zb]*(-11680/729 - (5*Pi^4)/108 + 
           Pi^2*(164/81 - (40*Zeta[3])/27) + (784*Zeta[3])/81 + 
           (116*Zeta[5])/15)))) + 
   Nc^2*(((44 - 516*zb + 472*zb^2 - 220*zb^3)/(3 - 3*zb) + 
       (268/9 - 8*Pi^2)*delta[zb] - (48*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0}, zb])/
        (-1 + zb) + (32*(1 - zb^3 + zb^4)*L[{1}, zb])/((-1 + zb)*zb) - 
       (44*plusD[0, zb])/3 + 48*plusD[1, zb])*plusL[1, t/mu2] + 
     ((-24*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - (22*delta[zb])/3 + 
       24*plusD[0, zb])*plusL[2, t/mu2] + 8*delta[zb]*plusL[3, t/mu2] + 
     plusL[0, t/mu2]*((8*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - 
       (2*(-134 + 507*zb - 373*zb^2 + 134*zb^3))/(9*(-1 + zb)) + 
       ((44 - 516*zb + 472*zb^2 - 220*zb^3)*L[{0}, zb])/(3 - 3*zb) - 
       (4*(11 - 132*zb + 318*zb^2 - 263*zb^3 + 99*zb^4)*L[{1}, zb])/
        (3*(-1 + zb)*zb) - (48*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/
        (-1 + zb) + (48*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) + 
       (16*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4)*L[{1, 0}, zb])/
        ((-1 + zb)*zb) - (16*(-3 - 4*zb + 11*zb^2 - 2*zb^3 - 5*zb^4 + 2*zb^5)*
         L[{1, 1}, zb])/(zb*(2 - 3*zb + zb^2)) + 
       (16*(3 - 3*zb + zb^2)^2*L[{2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (268/9 - 8*Pi^2)*plusD[0, zb] - (44*plusD[1, zb])/3 + 24*plusD[2, zb] + 
       delta[zb]*(-808/27 + (22*Pi^2)/9 + 60*Zeta[3])) + 
     delta[t]*((-2*Pi^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(9*(-1 + zb)) + 
       (2*(-404 + 5823*zb - 5473*zb^2 + 2460*zb^3))/(27*(-1 + zb)) + 
       ((8*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - 
         (2*(-131 + 501*zb - 370*zb^2 + 134*zb^3))/(9*(-1 + zb)))*L[{0}, zb] + 
       ((268 + 2004*zb - 2835*zb^2 + 1635*zb^3 - 268*zb^4)/(9*(-1 + zb)*zb) - 
         (8*Pi^2*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4))/(3*(-1 + zb)*zb))*
        L[{1}, zb] + ((44 - 516*zb + 472*zb^2 - 220*zb^3)*L[{0, 0}, zb])/
        (3 - 3*zb) + ((44 - 88*zb + 516*zb^2 - 472*zb^3 + 220*zb^4)*
         L[{0, 1}, zb])/(3*zb - 3*zb^2) - 
       (4*(11 - 132*zb + 318*zb^2 - 263*zb^3 + 99*zb^4)*L[{1, 0}, zb])/
        (3*(-1 + zb)*zb) + (2*(22 - 426*zb + 963*zb^2 - 779*zb^3 + 286*zb^4)*
         L[{1, 1}, zb])/(3*(-1 + zb)*zb) - (48*(-1 + 3*zb - 2*zb^2 + zb^3)*
         L[{0, 0, 0}, zb])/(-1 + zb) + (48*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/
        ((-1 + zb)*zb) + (56*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/
        ((-1 + zb)*zb) - (56*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/
        ((-1 + zb)*zb) + (8*(7 - 6*zb + 9*zb^2 - 10*zb^3 + 7*zb^4)*
         L[{1, 0, 0}, zb])/((-1 + zb)*zb) - 
       (32*(1 - zb^3 + zb^4)*L[{1, 0, 1}, zb])/((-1 + zb)*zb) - 
       (16*(-7 + 6*zb - 5*zb^2 + 12*zb^3 - 13*zb^4 + 4*zb^5)*L[{1, 1, 0}, zb])/
        ((-2 + zb)*(-1 + zb)*zb) + (8*(3 + 22*zb - 19*zb^2 - 2*zb^3 + 3*zb^4)*
         L[{1, 1, 1}, zb])/((-2 + zb)*zb) - (16*(3 - 3*zb + zb^2)^2*
         L[{1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (16*(3 - 3*zb + zb^2)^2*L[{2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
       (32*(3 - 3*zb + zb^2)^2*L[{2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (16*(3 - 3*zb + zb^2)^2*L[{2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (268/9 - 8*Pi^2)*plusD[1, zb] - (22*plusD[2, zb])/3 + 8*plusD[3, zb] + 
       delta[zb]*(2428/81 - (67*Pi^2)/18 + (11*Pi^4)/90 - (110*Zeta[3])/9) - 
       (60*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(-1 + zb) + 
       plusD[0, zb]*(-808/27 + (22*Pi^2)/9 + 60*Zeta[3])) + 
     ep*(((22 - 258*zb + 236*zb^2 - 110*zb^3)/(-1 + zb) + 
         (-268/9 + 12*Pi^2)*delta[zb] + (80*(-1 + 3*zb - 2*zb^2 + zb^3)*
           L[{0}, zb])/(-1 + zb) - (8*(7 - 2*zb + 3*zb^2 - 8*zb^3 + 7*zb^4)*
           L[{1}, zb])/((-1 + zb)*zb) + 22*plusD[0, zb] - 80*plusD[1, zb])*
        plusL[2, t/mu2] + ((80*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) + 
         (22*delta[zb])/3 - (80*plusD[0, zb])/3)*plusL[3, t/mu2] - 
       (20*delta[zb]*plusL[4, t/mu2])/3 + plusL[1, t/mu2]*
        ((-24*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) + 
         (4*(-134 + 639*zb - 505*zb^2 + 201*zb^3))/(9*(-1 + zb)) + 
         ((44 - 516*zb + 472*zb^2 - 220*zb^3)*L[{0}, zb])/(-1 + zb) + 
         (4*(33 - 338*zb + 819*zb^2 - 668*zb^3 + 253*zb^4)*L[{1}, zb])/
          (3*(-1 + zb)*zb) + (160*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/
          (-1 + zb) - (144*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) - 
         (48*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4)*L[{1, 0}, zb])/
          ((-1 + zb)*zb) + (32*(-5 - 3*zb + 11*zb^2 - 8*zb^4 + 3*zb^5)*
           L[{1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (-536/9 + 24*Pi^2)*plusD[0, zb] + 44*plusD[1, zb] - 80*plusD[2, zb] + 
         delta[zb]*(1616/27 - (55*Pi^2)/9 - (472*Zeta[3])/3)) + 
       plusL[0, t/mu2]*((Pi^2*(55 - 645*zb + 590*zb^2 - 275*zb^3))/(9 - 9*zb) - 
         (2*(-808 + 12546*zb - 11810*zb^2 + 5333*zb^3))/(27*(-1 + zb)) + 
         ((-24*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) + 
           (4*(-131 + 633*zb - 502*zb^2 + 201*zb^3))/(9*(-1 + zb)))*
          L[{0}, zb] + ((536 + 4080*zb - 5214*zb^2 + 2742*zb^3 - 268*zb^4)/
            (9*zb - 9*zb^2) + (4*Pi^2*(17 - 14*zb + 21*zb^2 - 24*zb^3 + 
              17*zb^4))/(3*(-1 + zb)*zb))*L[{1}, zb] + 
         ((44 - 516*zb + 472*zb^2 - 220*zb^3)*L[{0, 0}, zb])/(-1 + zb) + 
         (4*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*L[{0, 1}, zb])/
          ((-1 + zb)*zb) + (4*(33 - 338*zb + 819*zb^2 - 668*zb^3 + 253*zb^4)*
           L[{1, 0}, zb])/(3*(-1 + zb)*zb) - 
         (4*(33 - 500*zb + 1146*zb^2 - 921*zb^3 + 341*zb^4)*L[{1, 1}, zb])/
          (3*(-1 + zb)*zb) + (160*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0}, zb])/
          (-1 + zb) - (144*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/((-1 + zb)*zb) - 
         (160*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/((-1 + zb)*zb) + 
         (144*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/((-1 + zb)*zb) - 
         (32*(5 - 4*zb + 6*zb^2 - 7*zb^3 + 5*zb^4)*L[{1, 0, 0}, zb])/
          ((-1 + zb)*zb) + (96*(1 - zb^3 + zb^4)*L[{1, 0, 1}, zb])/
          ((-1 + zb)*zb) + (32*(-9 + 7*zb - 5*zb^2 + 14*zb^3 - 16*zb^4 + 
            5*zb^5)*L[{1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-5 - 22*zb + 49*zb^2 - 20*zb^3 - 7*zb^4 + 4*zb^5)*
           L[{1, 1, 1}, zb])/(zb*(2 - 3*zb + zb^2)) + 
         (32*(3 - 3*zb + zb^2)^2*L[{1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (-536/9 + 24*Pi^2)*plusD[1, zb] + 22*plusD[2, zb] - 
         (80*plusD[3, zb])/3 + plusD[0, zb]*(1616/27 - (55*Pi^2)/9 - 
           (472*Zeta[3])/3) + (472*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/
          (3*(-1 + zb)) + delta[zb]*(-4856/81 + (67*Pi^2)/9 - Pi^4/3 + 
           (88*Zeta[3])/3)) + delta[t]*((4856 - 50595*zb + 46135*zb^2 - 
           16627*zb^3)/(81 - 81*zb) + (Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3))/
          (3*(-1 + zb)) - (5*Pi^2*(-78 + 405*zb - 327*zb^2 + 134*zb^3))/
          (54*(-1 + zb)) + ((518 - 2520*zb + 2002*zb^2 - 804*zb^3)/(9 - 9*zb) - 
           (24*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb))*L[{0, 0}, zb] + 
         ((24*Pi^2*(1 - zb + zb^2)^2)/((-1 + zb)*zb) - 
           (4*(134 - 265*zb + 633*zb^2 - 502*zb^3 + 201*zb^4))/
            (9*(-1 + zb)*zb))*L[{0, 1}, zb] + 
         ((536 + 4092*zb - 5238*zb^2 + 2754*zb^3 - 268*zb^4)/(9*zb - 9*zb^2) + 
           (8*Pi^2*(9 - 8*zb + 12*zb^2 - 13*zb^3 + 9*zb^4))/(3*(-1 + zb)*zb))*
          L[{1, 0}, zb] + ((536 + 6692*zb - 10071*zb^2 + 6059*zb^3 - 1340*zb^4)/
            (9*(-1 + zb)*zb) - (4*Pi^2*(-35 + 37*zb - 39*zb^2 + 65*zb^3 - 
              63*zb^4 + 19*zb^5))/(3*(-2 + zb)*(-1 + zb)*zb))*L[{1, 1}, zb] + 
         (4*Pi^2*(3 - 3*zb + zb^2)^2*L[{2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         ((44 - 516*zb + 472*zb^2 - 220*zb^3)*L[{0, 0, 0}, zb])/(-1 + zb) + 
         (4*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*L[{0, 0, 1}, zb])/
          ((-1 + zb)*zb) + (4*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*
           L[{0, 1, 0}, zb])/((-1 + zb)*zb) - 
         (4*(33 - 66*zb + 303*zb^2 - 270*zb^3 + 121*zb^4)*L[{0, 1, 1}, zb])/
          (3*(-1 + zb)*zb) + (4*(33 - 338*zb + 819*zb^2 - 668*zb^3 + 253*zb^4)*
           L[{1, 0, 0}, zb])/(3*(-1 + zb)*zb) - 
         (4*(33 - 338*zb + 819*zb^2 - 668*zb^3 + 253*zb^4)*L[{1, 0, 1}, zb])/
          (3*(-1 + zb)*zb) - (4*(33 - 500*zb + 1146*zb^2 - 921*zb^3 + 341*zb^4)*
           L[{1, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
         (2*(66 - 1162*zb + 2619*zb^2 - 2095*zb^3 + 770*zb^4)*L[{1, 1, 1}, zb])/
          (3*(-1 + zb)*zb) + (160*(-1 + 3*zb - 2*zb^2 + zb^3)*
           L[{0, 0, 0, 0}, zb])/(-1 + zb) - (144*(1 - zb + zb^2)^2*
           L[{0, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
         (160*(1 - zb + zb^2)^2*L[{0, 0, 1, 0}, zb])/((-1 + zb)*zb) + 
         (112*(1 - zb + zb^2)^2*L[{0, 0, 1, 1}, zb])/((-1 + zb)*zb) - 
         (168*(1 - zb + zb^2)^2*L[{0, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
         (144*(1 - zb + zb^2)^2*L[{0, 1, 0, 1}, zb])/((-1 + zb)*zb) + 
         (176*(1 - zb + zb^2)^2*L[{0, 1, 1, 0}, zb])/((-1 + zb)*zb) - 
         (136*(1 - zb + zb^2)^2*L[{0, 1, 1, 1}, zb])/((-1 + zb)*zb) - 
         (24*(7 - 6*zb + 9*zb^2 - 10*zb^3 + 7*zb^4)*L[{1, 0, 0, 0}, zb])/
          ((-1 + zb)*zb) + (48*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4)*
           L[{1, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
         (32*(4 - 2*zb + 3*zb^2 - 5*zb^3 + 4*zb^4)*L[{1, 0, 1, 0}, zb])/
          ((-1 + zb)*zb) - (16*(-8 + 5*zb - 2*zb^2 + 13*zb^3 - 16*zb^4 + 
            5*zb^5)*L[{1, 0, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (32*(-11 + 12*zb - 13*zb^2 + 21*zb^3 - 20*zb^4 + 6*zb^5)*
           L[{1, 1, 0, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-12 - zb + 14*zb^2 + 7*zb^3 - 20*zb^4 + 7*zb^5)*
           L[{1, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-17 + 8*zb + zb^2 + 22*zb^3 - 31*zb^4 + 10*zb^5)*
           L[{1, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (8*(1 - 75*zb + 149*zb^2 - 81*zb^3 + 7*zb^4 + 3*zb^5)*
           L[{1, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (32*(3 - 3*zb + zb^2)^2*L[{1, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (32*(3 - 3*zb + zb^2)^2*L[{1, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (32*(3 - 3*zb + zb^2)^2*L[{1, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
         (80*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (-268/9 + 12*Pi^2)*plusD[2, zb] + (22*plusD[3, zb])/3 - 
         (20*plusD[4, zb])/3 + plusD[1, zb]*(1616/27 - (55*Pi^2)/9 - 
           (472*Zeta[3])/3) - (8*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*Zeta[3])/
          (3*(-1 + zb)) + plusD[0, zb]*(-4856/81 + (67*Pi^2)/9 - Pi^4/3 + 
           (88*Zeta[3])/3) + L[{0}, zb]*
          ((Pi^2*(55 - 645*zb + 590*zb^2 - 275*zb^3))/(9 - 9*zb) - 
           (2*(-775 + 12498*zb - 11777*zb^2 + 5333*zb^3))/(27*(-1 + zb)) + 
           (472*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1}, zb]*((Pi^2*(55 - 544*zb + 1320*zb^2 - 1073*zb^3 + 407*zb^4))/
            (9*zb - 9*zb^2) + (2*(799 - 6701*zb + 20229*zb^2 - 17739*zb^3 + 
              7021*zb^4))/(27*(-1 + zb)*zb) - 
           (8*(53 - 58*zb + 87*zb^2 - 82*zb^3 + 53*zb^4)*Zeta[3])/
            (3*(-1 + zb)*zb)) + delta[zb]*(14576/243 + (77*Pi^4)/540 - 
           (938*Zeta[3])/27 + Pi^2*(-202/27 + (65*Zeta[3])/3) - 
           150*Zeta[5]))) + 
     ep^2*(((14*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(9*(-1 + zb)) + 
         (536/27 - (86*Pi^2)/9)*delta[zb] - (200*(-1 + 3*zb - 2*zb^2 + zb^3)*
           L[{0}, zb])/(3*(-1 + zb)) + (16*(9 - 4*zb + 6*zb^2 - 11*zb^3 + 
            9*zb^4)*L[{1}, zb])/(3*(-1 + zb)*zb) - (154*plusD[0, zb])/9 + 
         (200*plusD[1, zb])/3)*plusL[3, t/mu2] + 
       ((-50*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) - (77*delta[zb])/18 + 
         (50*plusD[0, zb])/3)*plusL[4, t/mu2] + (10*delta[zb]*plusL[5, t/mu2])/
        3 + plusL[2, t/mu2]*((536 - 2820*zb + 2284*zb^2 - 938*zb^3)/
          (9*(-1 + zb)) + (86*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) + 
         (14*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*L[{0}, zb])/(3*(-1 + zb)) - 
         (2*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 561*zb^4)*L[{1}, zb])/
          (3*(-1 + zb)*zb) - (200*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/
          (-1 + zb) + (176*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) + 
         (16*(11 - 8*zb + 12*zb^2 - 15*zb^3 + 11*zb^4)*L[{1, 0}, zb])/
          ((-1 + zb)*zb) - (8*(-26 - 5*zb + 36*zb^2 + 11*zb^3 - 42*zb^4 + 
            15*zb^5)*L[{1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (32*(3 - 3*zb + zb^2)^2*L[{2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (536/9 - (86*Pi^2)/3)*plusD[0, zb] - (154*plusD[1, zb])/3 + 
         100*plusD[2, zb] + delta[zb]*(-1616/27 + (121*Pi^2)/18 + 
           (536*Zeta[3])/3)) + plusL[1, t/mu2]*
        ((3232 - 51984*zb + 48968*zb^2 - 22158*zb^3)/(27 - 27*zb) - 
         (11*Pi^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(9*(-1 + zb)) + 
         ((172*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) - 
           (4*(-262 + 1398*zb - 1136*zb^2 + 469*zb^3))/(9*(-1 + zb)))*
          L[{0}, zb] + ((-8*Pi^2*(20 - 18*zb + 27*zb^2 - 29*zb^3 + 20*zb^4))/
            (3*(-1 + zb)*zb) - (4*(-268 - 2058*zb + 2493*zb^2 - 1239*zb^3 + 
              67*zb^4))/(9*(-1 + zb)*zb))*L[{1}, zb] + 
         (28*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) - 
         (28*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*L[{0, 1}, zb])/
          (3*(-1 + zb)*zb) - (4*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 
            561*zb^4)*L[{1, 0}, zb])/(3*(-1 + zb)*zb) + 
         (4*(77 - 1074*zb + 2475*zb^2 - 1984*zb^3 + 737*zb^4)*L[{1, 1}, zb])/
          (3*(-1 + zb)*zb) - (400*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0}, zb])/
          (-1 + zb) + (352*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/((-1 + zb)*zb) + 
         (384*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/((-1 + zb)*zb) - 
         (336*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/((-1 + zb)*zb) + 
         (32*(12 - 10*zb + 15*zb^2 - 17*zb^3 + 12*zb^4)*L[{1, 0, 0}, zb])/
          ((-1 + zb)*zb) - (16*(15 - 2*zb + 3*zb^2 - 16*zb^3 + 15*zb^4)*
           L[{1, 0, 1}, zb])/((-1 + zb)*zb) - 
         (16*(-42 + 35*zb - 28*zb^2 + 67*zb^3 - 74*zb^4 + 23*zb^5)*
           L[{1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (32*(-7 - 21*zb + 49*zb^2 - 18*zb^3 - 10*zb^4 + 5*zb^5)*
           L[{1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
         (128*(3 - 3*zb + zb^2)^2*L[{2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (1072/9 - (172*Pi^2)/3)*plusD[1, zb] - (154*plusD[2, zb])/3 + 
         (200*plusD[3, zb])/3 + delta[zb]*(9712/81 - (134*Pi^2)/9 + 
           (23*Pi^4)/30 - (572*Zeta[3])/9) - (1072*(-1 + 3*zb - 2*zb^2 + zb^3)*
           Zeta[3])/(3*(-1 + zb)) + plusD[0, zb]*(-3232/27 + (121*Pi^2)/9 + 
           (1072*Zeta[3])/3)) + plusL[0, t/mu2]*
        ((9712 - 106374*zb + 97454*zb^2 - 35781*zb^3)/(81*(-1 + zb)) + 
         (Pi^2*(390 - 2157*zb + 1767*zb^2 - 737*zb^3))/(27 - 27*zb) - 
         (23*Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3))/(30*(-1 + zb)) + 
         ((172*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) - 
           (4*(-259 + 1392*zb - 1133*zb^2 + 469*zb^3))/(9*(-1 + zb)))*
          L[{0, 0}, zb] + ((-56*Pi^2*(1 - zb + zb^2)^2)/((-1 + zb)*zb) + 
           (4*(268 - 530*zb + 1398*zb^2 - 1136*zb^3 + 469*zb^4))/
            (9*(-1 + zb)*zb))*L[{0, 1}, zb] + 
         ((4*(268 + 2064*zb - 2505*zb^2 + 1245*zb^3 - 67*zb^4))/
            (9*(-1 + zb)*zb) - (8*Pi^2*(21 - 20*zb + 30*zb^2 - 31*zb^3 + 
              21*zb^4))/(3*(-1 + zb)*zb))*L[{1, 0}, zb] + 
         ((2*(-536 - 6728*zb + 9843*zb^2 - 5795*zb^3 + 1206*zb^4))/
            (9*(-1 + zb)*zb) + (4*Pi^2*(-80 + 91*zb - 102*zb^2 + 155*zb^3 - 
              144*zb^4 + 43*zb^5))/(3*(-2 + zb)*(-1 + zb)*zb))*L[{1, 1}, zb] - 
         (8*Pi^2*(3 - 3*zb + zb^2)^2*L[{2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (28*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*L[{0, 0, 0}, zb])/
          (3*(-1 + zb)) - (28*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*
           L[{0, 0, 1}, zb])/(3*(-1 + zb)*zb) - 
         (28*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*L[{0, 1, 0}, zb])/
          (3*(-1 + zb)*zb) + (4*(77 - 154*zb + 735*zb^2 - 658*zb^3 + 297*zb^4)*
           L[{0, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
         (4*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 561*zb^4)*L[{1, 0, 0}, zb])/
          (3*(-1 + zb)*zb) + (4*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 
            561*zb^4)*L[{1, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
         (4*(77 - 1074*zb + 2475*zb^2 - 1984*zb^3 + 737*zb^4)*L[{1, 1, 0}, zb])/
          (3*(-1 + zb)*zb) - (4*(77 - 1236*zb + 2802*zb^2 - 2237*zb^3 + 
            825*zb^4)*L[{1, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
         (400*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0, 0}, zb])/(-1 + zb) + 
         (352*(1 - zb + zb^2)^2*L[{0, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
         (384*(1 - zb + zb^2)^2*L[{0, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
         (272*(1 - zb + zb^2)^2*L[{0, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
         (400*(1 - zb + zb^2)^2*L[{0, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
         (336*(1 - zb + zb^2)^2*L[{0, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
         (400*(1 - zb + zb^2)^2*L[{0, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
         (304*(1 - zb + zb^2)^2*L[{0, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
         (16*(25 - 22*zb + 33*zb^2 - 36*zb^3 + 25*zb^4)*L[{1, 0, 0, 0}, zb])/
          ((-1 + zb)*zb) - (112*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4)*
           L[{1, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
         (16*(19 - 10*zb + 15*zb^2 - 24*zb^3 + 19*zb^4)*L[{1, 0, 1, 0}, zb])/
          ((-1 + zb)*zb) + (32*(-10 + 6*zb - 2*zb^2 + 15*zb^3 - 19*zb^4 + 
            6*zb^5)*L[{1, 0, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-50 + 55*zb - 60*zb^2 + 95*zb^3 - 90*zb^4 + 27*zb^5)*
           L[{1, 1, 0, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (32*(-14 + 14*zb^2 + 9*zb^3 - 23*zb^4 + 8*zb^5)*L[{1, 1, 0, 1}, zb])/
          ((-2 + zb)*(-1 + zb)*zb) + (32*(-19 + 9*zb + zb^2 + 24*zb^3 - 
            34*zb^4 + 11*zb^5)*L[{1, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-1 - 78*zb + 157*zb^2 - 84*zb^3 + 5*zb^4 + 4*zb^5)*
           L[{1, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
         (128*(3 - 3*zb + zb^2)^2*L[{1, 2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (128*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
         (160*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
         (128*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (536/9 - (86*Pi^2)/3)*plusD[2, zb] - (154*plusD[3, zb])/9 + 
         (50*plusD[4, zb])/3 + plusD[0, zb]*(9712/81 - (134*Pi^2)/9 + 
           (23*Pi^4)/30 - (572*Zeta[3])/9) + 
         (52*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*Zeta[3])/(9*(-1 + zb)) + 
         plusD[1, zb]*(-3232/27 + (121*Pi^2)/9 + (1072*Zeta[3])/3) + 
         L[{0}, zb]*((3100 - 51792*zb + 48836*zb^2 - 22158*zb^3)/(27 - 27*zb) - 
           (11*Pi^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(9*(-1 + zb)) - 
           (1072*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(3*(-1 + zb))) + 
         L[{1}, zb]*((Pi^2*(121 - 1162*zb + 2823*zb^2 - 2288*zb^3 + 869*zb^4))/
            (9*(-1 + zb)*zb) + (3196 - 26876*zb + 82716*zb^2 - 72684*zb^3 + 
             28910*zb^4)/(27*zb - 27*zb^2) + (32*(30 - 34*zb + 51*zb^2 - 
              47*zb^3 + 30*zb^4)*Zeta[3])/(3*(-1 + zb)*zb)) + 
         delta[zb]*(-29152/243 - (319*Pi^4)/1080 + 
           Pi^2*(404/27 - (430*Zeta[3])/9) + (1876*Zeta[3])/27 + 
           332*Zeta[5])) + delta[t]*
        ((29*Pi^4*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(1080*(-1 + zb)) + 
         (-58304 + 1211220*zb - 1159036*zb^2 + 523615*zb^3)/(486*(-1 + zb)) + 
         ((172*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(3*(-1 + zb)) - 
           (2*(-515 + 2778*zb - 2263*zb^2 + 938*zb^3))/(9*(-1 + zb)))*
          L[{0, 0, 0}, zb] + ((-56*Pi^2*(1 - zb + zb^2)^2)/((-1 + zb)*zb) + 
           (4*(268 - 527*zb + 1392*zb^2 - 1133*zb^3 + 469*zb^4))/
            (9*(-1 + zb)*zb))*L[{0, 0, 1}, zb] + 
         ((-172*Pi^2*(1 - zb + zb^2)^2)/(3*(-1 + zb)*zb) + 
           (4*(268 - 527*zb + 1392*zb^2 - 1133*zb^3 + 469*zb^4))/
            (9*(-1 + zb)*zb))*L[{0, 1, 0}, zb] + 
         ((176*Pi^2*(1 - zb + zb^2)^2)/(3*(-1 + zb)*zb) - 
           (4*(268 - 530*zb + 1866*zb^2 - 1604*zb^3 + 737*zb^4))/
            (9*(-1 + zb)*zb))*L[{0, 1, 1}, zb] + 
         ((4*(268 + 2067*zb - 2511*zb^2 + 1248*zb^3 - 67*zb^4))/
            (9*(-1 + zb)*zb) - (4*Pi^2*(43 - 42*zb + 63*zb^2 - 64*zb^3 + 
              43*zb^4))/(3*(-1 + zb)*zb))*L[{1, 0, 0}, zb] + 
         ((4*Pi^2*(35 - 26*zb + 39*zb^2 - 48*zb^3 + 35*zb^4))/
            (3*(-1 + zb)*zb) + (4*(-268 - 2064*zb + 2505*zb^2 - 1245*zb^3 + 
              67*zb^4))/(9*(-1 + zb)*zb))*L[{1, 0, 1}, zb] + 
         ((2*(-536 - 6740*zb + 9867*zb^2 - 5807*zb^3 + 1206*zb^4))/
            (9*(-1 + zb)*zb) + (4*Pi^2*(-88 + 111*zb - 134*zb^2 + 183*zb^3 - 
              160*zb^4 + 47*zb^5))/(3*(-2 + zb)*(-1 + zb)*zb))*
          L[{1, 1, 0}, zb] + ((1072 + 16068*zb - 24543*zb^2 + 14907*zb^3 - 
             3484*zb^4)/(9*(-1 + zb)*zb) - (4*Pi^2*(-77 + 73*zb - 69*zb^2 + 
              137*zb^3 - 141*zb^4 + 43*zb^5))/(3*zb*(2 - 3*zb + zb^2)))*
          L[{1, 1, 1}, zb] + (8*Pi^2*(3 - 3*zb + zb^2)^2*L[{1, 2, 1}, zb])/
          ((-2 + zb)*(-1 + zb)) - (8*Pi^2*(3 - 3*zb + zb^2)^2*L[{2, 1, 0}, zb])/
          ((-2 + zb)*(-1 + zb)) + (16*Pi^2*(3 - 3*zb + zb^2)^2*
           L[{2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (8*Pi^2*(3 - 3*zb + zb^2)^2*L[{2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (28*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*L[{0, 0, 0, 0}, zb])/
          (3*(-1 + zb)) - (28*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*
           L[{0, 0, 0, 1}, zb])/(3*(-1 + zb)*zb) - 
         (28*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*L[{0, 0, 1, 0}, zb])/
          (3*(-1 + zb)*zb) + (4*(77 - 154*zb + 1071*zb^2 - 994*zb^3 + 473*zb^4)*
           L[{0, 0, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
         (28*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*L[{0, 1, 0, 0}, zb])/
          (3*(-1 + zb)*zb) + (28*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4)*
           L[{0, 1, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
         (4*(77 - 154*zb + 735*zb^2 - 658*zb^3 + 297*zb^4)*L[{0, 1, 1, 0}, zb])/
          (3*(-1 + zb)*zb) - (4*(77 - 154*zb + 651*zb^2 - 574*zb^3 + 253*zb^4)*
           L[{0, 1, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
         (4*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 561*zb^4)*
           L[{1, 0, 0, 0}, zb])/(3*(-1 + zb)*zb) + 
         (4*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 561*zb^4)*
           L[{1, 0, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
         (4*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 561*zb^4)*
           L[{1, 0, 1, 0}, zb])/(3*(-1 + zb)*zb) - 
         (4*(77 - 750*zb + 1821*zb^2 - 1478*zb^3 + 561*zb^4)*
           L[{1, 0, 1, 1}, zb])/(3*(-1 + zb)*zb) + 
         (4*(77 - 1074*zb + 2475*zb^2 - 1984*zb^3 + 737*zb^4)*
           L[{1, 1, 0, 0}, zb])/(3*(-1 + zb)*zb) + 
         ((308 - 4296*zb + 9900*zb^2 - 7936*zb^3 + 2948*zb^4)*
           L[{1, 1, 0, 1}, zb])/(3*zb - 3*zb^2) - 
         (4*(77 - 1236*zb + 2802*zb^2 - 2237*zb^3 + 825*zb^4)*
           L[{1, 1, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
         (2*(154 - 2634*zb + 5931*zb^2 - 4727*zb^3 + 1738*zb^4)*
           L[{1, 1, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
         (400*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) + 
         (352*(1 - zb + zb^2)^2*L[{0, 0, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
         (384*(1 - zb + zb^2)^2*L[{0, 0, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
         (336*(1 - zb + zb^2)^2*L[{0, 0, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
         (400*(1 - zb + zb^2)^2*L[{0, 0, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
         (336*(1 - zb + zb^2)^2*L[{0, 0, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
         (336*(1 - zb + zb^2)^2*L[{0, 0, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
         (208*(1 - zb + zb^2)^2*L[{0, 0, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
         (408*(1 - zb + zb^2)^2*L[{0, 1, 0, 0, 0}, zb])/((-1 + zb)*zb) - 
         (352*(1 - zb + zb^2)^2*L[{0, 1, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
         (384*(1 - zb + zb^2)^2*L[{0, 1, 0, 1, 0}, zb])/((-1 + zb)*zb) + 
         (288*(1 - zb + zb^2)^2*L[{0, 1, 0, 1, 1}, zb])/((-1 + zb)*zb) - 
         (432*(1 - zb + zb^2)^2*L[{0, 1, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
         (352*(1 - zb + zb^2)^2*L[{0, 1, 1, 0, 1}, zb])/((-1 + zb)*zb) + 
         (400*(1 - zb + zb^2)^2*L[{0, 1, 1, 1, 0}, zb])/((-1 + zb)*zb) - 
         (264*(1 - zb + zb^2)^2*L[{0, 1, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
         (8*(51 - 46*zb + 69*zb^2 - 74*zb^3 + 51*zb^4)*L[{1, 0, 0, 0, 0}, zb])/
          ((-1 + zb)*zb) - (32*(11 - 8*zb + 12*zb^2 - 15*zb^3 + 11*zb^4)*
           L[{1, 0, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
         (32*(12 - 10*zb + 15*zb^2 - 17*zb^3 + 12*zb^4)*L[{1, 0, 0, 1, 0}, zb])/
          ((-1 + zb)*zb) + (32*(-18 + 8*zb + 2*zb^2 + 13*zb^3 - 23*zb^4 + 
            8*zb^5)*L[{1, 0, 0, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (112*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4)*L[{1, 0, 1, 0, 0}, zb])/
          ((-1 + zb)*zb) + (32*(8 - 2*zb + 3*zb^2 - 9*zb^3 + 8*zb^4)*
           L[{1, 0, 1, 0, 1}, zb])/((-1 + zb)*zb) + 
         (32*(-16 + 21*zb - 26*zb^2 + 36*zb^3 - 31*zb^4 + 9*zb^5)*
           L[{1, 0, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-12 + zb + 10*zb^2 + 17*zb^3 - 28*zb^4 + 9*zb^5)*
           L[{1, 0, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-54 + 65*zb - 76*zb^2 + 109*zb^3 - 98*zb^4 + 29*zb^5)*
           L[{1, 1, 0, 0, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (32*(-22 + 20*zb - 18*zb^2 + 37*zb^3 - 39*zb^4 + 12*zb^5)*
           L[{1, 1, 0, 0, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (32*(-20 + 15*zb - 10*zb^2 + 30*zb^3 - 35*zb^4 + 11*zb^5)*
           L[{1, 1, 0, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-18 - 7*zb + 32*zb^2 + 13*zb^3 - 38*zb^4 + 13*zb^5)*
           L[{1, 1, 0, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
         (32*(-25 + 24*zb - 23*zb^2 + 45*zb^3 - 46*zb^4 + 14*zb^5)*
           L[{1, 1, 1, 0, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (16*(-24 - 17*zb + 58*zb^2 - zb^3 - 40*zb^4 + 15*zb^5)*
           L[{1, 1, 1, 0, 1}, zb])/(zb*(2 - 3*zb + zb^2)) - 
         (16*(-33 + 2*zb + 29*zb^2 + 28*zb^3 - 59*zb^4 + 20*zb^5)*
           L[{1, 1, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (8*(-25 + 227*zb - 429*zb^2 + 265*zb^3 - 63*zb^4 + 5*zb^5)*
           L[{1, 1, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 1, 1, 2, 1}, zb])/
          ((-2 + zb)*(-1 + zb)) + (64*(3 - 3*zb + zb^2)^2*L[{1, 1, 2, 1, 0}, 
            zb])/((-2 + zb)*(-1 + zb)) - (128*(3 - 3*zb + zb^2)^2*
           L[{1, 1, 2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 1, 2, 2, 1}, zb])/
          ((-2 + zb)*(-1 + zb)) - (64*(3 - 3*zb + zb^2)^2*L[{1, 2, 1, 0, 0}, 
            zb])/((-2 + zb)*(-1 + zb)) + (64*(3 - 3*zb + zb^2)^2*
           L[{1, 2, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (128*(3 - 3*zb + zb^2)^2*L[{1, 2, 1, 1, 0}, zb])/
          ((-2 + zb)*(-1 + zb)) - (160*(3 - 3*zb + zb^2)^2*L[{1, 2, 1, 1, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) + (64*(3 - 3*zb + zb^2)^2*
           L[{1, 2, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (64*(3 - 3*zb + zb^2)^2*L[{1, 2, 2, 1, 0}, zb])/
          ((-2 + zb)*(-1 + zb)) + (128*(3 - 3*zb + zb^2)^2*L[{1, 2, 2, 1, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) - (64*(3 - 3*zb + zb^2)^2*
           L[{1, 2, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 0, 0}, zb])/
          ((-2 + zb)*(-1 + zb)) - (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 0, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) - (64*(3 - 3*zb + zb^2)^2*
           L[{2, 1, 0, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
         (96*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 1, 1}, zb])/
          ((-2 + zb)*(-1 + zb)) - (128*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 0, 0}, 
            zb])/((-2 + zb)*(-1 + zb)) + (128*(3 - 3*zb + zb^2)^2*
           L[{2, 1, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (160*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 1, 0}, zb])/
          ((-2 + zb)*(-1 + zb)) - (176*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 1, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) + (64*(3 - 3*zb + zb^2)^2*
           L[{2, 1, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 1, 2, 1, 0}, zb])/
          ((-2 + zb)*(-1 + zb)) + (128*(3 - 3*zb + zb^2)^2*L[{2, 1, 2, 1, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) - (64*(3 - 3*zb + zb^2)^2*
           L[{2, 1, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
         (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 0, 0}, zb])/
          ((-2 + zb)*(-1 + zb)) - (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 0, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) - (128*(3 - 3*zb + zb^2)^2*
           L[{2, 2, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
         (160*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 1, 1}, zb])/
          ((-2 + zb)*(-1 + zb)) - (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 2, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) + (64*(3 - 3*zb + zb^2)^2*
           L[{2, 2, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
         (128*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 1, 1}, zb])/
          ((-2 + zb)*(-1 + zb)) + (64*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 2, 1}, 
            zb])/((-2 + zb)*(-1 + zb)) + (536/27 - (86*Pi^2)/9)*plusD[3, zb] - 
         (77*plusD[4, zb])/18 + (10*plusD[5, zb])/3 + plusD[1, zb]*
          (9712/81 - (134*Pi^2)/9 + (23*Pi^4)/30 - (572*Zeta[3])/9) - 
         (2*(-920 + 5097*zb - 4177*zb^2 + 1742*zb^3)*Zeta[3])/(27*(-1 + zb)) + 
         (112*(3 - 3*zb + zb^2)^2*L[{2, 1}, zb]*Zeta[3])/
          (3*(-2 + zb)*(-1 + zb)) + plusD[2, zb]*(-1616/27 + (121*Pi^2)/18 + 
           (536*Zeta[3])/3) + L[{0, 1}, zb]*
          ((11*Pi^2*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4))/
            (9*(-1 + zb)*zb) + (3232 - 6332*zb + 51792*zb^2 - 48836*zb^3 + 
             22158*zb^4)/(27*zb - 27*zb^2) + (1024*(1 - zb + zb^2)^2*Zeta[3])/
            (3*(-1 + zb)*zb)) + L[{0, 0}, zb]*
          ((3034 - 51696*zb + 48770*zb^2 - 22158*zb^3)/(27 - 27*zb) - 
           (11*Pi^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(9*(-1 + zb)) - 
           (1072*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(3*(-1 + zb))) + 
         Pi^2*((2292 - 39246*zb + 37026*zb^2 - 16825*zb^3)/(162*(-1 + zb)) + 
           (430*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(9*(-1 + zb))) + 
         L[{0}, zb]*((9202 - 105750*zb + 96944*zb^2 - 35781*zb^3)/
            (81*(-1 + zb)) + (Pi^2*(387 - 2151*zb + 1764*zb^2 - 737*zb^3))/
            (27 - 27*zb) - (23*Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3))/
            (30*(-1 + zb)) + (52*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*Zeta[3])/
            (9*(-1 + zb))) + L[{1, 0}, zb]*
          ((Pi^2*(121 - 1162*zb + 2823*zb^2 - 2288*zb^3 + 869*zb^4))/
            (9*(-1 + zb)*zb) + (3196 - 26744*zb + 82524*zb^2 - 72552*zb^3 + 
             28910*zb^4)/(27*zb - 27*zb^2) + (32*(32 - 38*zb + 57*zb^2 - 
              51*zb^3 + 32*zb^4)*Zeta[3])/(3*(-1 + zb)*zb)) + 
         L[{1}, zb]*((Pi^2*(804 + 6216*zb - 7413*zb^2 + 3609*zb^3 - 134*zb^4))/
            (54*zb - 54*zb^2) + (Pi^4*(44 - 30*zb + 45*zb^2 - 59*zb^3 + 
              44*zb^4))/(45*(-1 + zb)*zb) + (9514 + 64464*zb - 19317*zb^2 - 
             14301*zb^3 + 15205*zb^4)/(81*(-1 + zb)*zb) + 
           ((572 - 5472*zb + 13296*zb^2 - 10772*zb^3 + 4092*zb^4)*Zeta[3])/
            (9*zb - 9*zb^2)) + L[{1, 1}, zb]*
          ((Pi^2*(121 - 1648*zb + 3804*zb^2 - 3047*zb^3 + 1133*zb^4))/
            (9*zb - 9*zb^2) + (2*(1589 - 18559*zb + 51849*zb^2 - 45079*zb^3 + 
              17831*zb^4))/(27*(-1 + zb)*zb) - 
           (16*(-113 + 154*zb - 195*zb^2 + 248*zb^3 - 207*zb^4 + 60*zb^5)*
             Zeta[3])/(3*(-2 + zb)*(-1 + zb)*zb)) + 
         delta[zb]*(87472/729 + (67*Pi^4)/216 - (593*Pi^6)/11340 - 
           (5656*Zeta[3])/81 + (1142*Zeta[3]^2)/9 + 
           Pi^2*(-1214/81 + (220*Zeta[3])/27) - (638*Zeta[5])/15) - 
         (332*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[5])/(-1 + zb) + 
         plusD[0, zb]*(-29152/243 - (319*Pi^4)/1080 + 
           Pi^2*(404/27 - (430*Zeta[3])/9) + (1876*Zeta[3])/27 + 
           332*Zeta[5])))), MC[q[i_], q[j_], 3][zb_, t_, mu2_] :> 
  (-190/3 - 190/(3*(-1 + zb)) + (176*zb)/3 - 120*zb^2 + 
     Pi^2*(-52/9 - 52/(9*(-1 + zb)) + (143*zb)/9 - (52*zb^2)/9) + 
     (-44/9 - 44/(9*(-1 + zb)) + (205*zb)/9 + (172*zb^2)/9)*L[{0}, zb] + 
     (478/3 + Pi^2*(52/3 - (26*zb)/3) - 104/(9*(-1 + zb)) - (631*zb)/3 + 
       (548*zb^2)/9)*L[{1}, zb] + (32 + 32/(-1 + zb) - 88*zb + 32*zb^2)*
      L[{0, 0}, zb] + (-32 - 32/(-1 + zb) + 88*zb - 32*zb^2)*L[{0, 1}, zb] + 
     (-112 - 32/(3*(-1 + zb)) + 186*zb - 64*zb^2)*L[{1, 0}, zb] + 
     (160/3 - (452*zb)/3 + 64*zb^2)*L[{1, 1}, zb] + 
     (16/3 + 32/(3*(-1 + zb)) + (40*zb)/3 - (32*zb^2)/3)*L[{2, 1}, zb] + 
     (-96 + 48*zb)*L[{1, 0, 0}, zb] + (96 - 48*zb)*L[{1, 0, 1}, zb] + 
     (152 - 88*zb)*L[{1, 1, 0}, zb] + (-96 + 76*zb)*L[{1, 1, 1}, zb] + 
     16*zb*L[{1, 2, 1}, zb])*plusL[1, t/mu2] + 
   (-10/3 - 10/(3*(-1 + zb)) + (83*zb)/6 + (26*zb^2)/3 + 
     (16 + 16/(-1 + zb) - 44*zb + 16*zb^2)*L[{0}, zb] + 
     (-152/3 - 8/(3*(-1 + zb)) + (253*zb)/3 - (88*zb^2)/3)*L[{1}, zb] + 
     (-48 + 24*zb)*L[{1, 0}, zb] + (60 - 36*zb)*L[{1, 1}, zb])*
    plusL[2, t/mu2] + (16/3 + 16/(3*(-1 + zb)) - (44*zb)/3 + (16*zb^2)/3 + 
     (-16 + 8*zb)*L[{1}, zb])*plusL[3, t/mu2] + 
   plusL[0, t/mu2]*(-5078/27 - 5078/(27*(-1 + zb)) - (3779*zb)/54 - 
     (5642*zb^2)/27 + Pi^2*(2/3 + 2/(3*(-1 + zb)) + (7*zb)/3 - (11*zb^2)/3) + 
     (-1622/27 - 1622/(27*(-1 + zb)) + (4972*zb)/27 - (2972*zb^2)/27 + 
       Pi^2*(-4 - 4/(-1 + zb) + 11*zb - 4*zb^2))*L[{0}, zb] + 
     (-10/9 - 10/(9*(-1 + zb)) + (131*zb)/9 + (206*zb^2)/9)*L[{0, 0}, zb] + 
     (2 + 2/(-1 + zb) - 11*zb - 26*zb^2)*L[{0, 1}, zb] + 
     (2222/9 + Pi^2*(12 - 6*zb) - 208/(9*(-1 + zb)) - (2053*zb)/9 + 34*zb^2)*
      L[{1, 0}, zb] + (-429 + (2521*zb)/6 - (1510*zb^2)/9 + 
       Pi^2*(-76/3 + (46*zb)/3))*L[{1, 1}, zb] + 
     (-232/9 + 244/(9*(-1 + zb)) + (698*zb)/9 - (352*zb^2)/9)*L[{2, 1}, zb] + 
     (32 + 32/(-1 + zb) - 88*zb + 32*zb^2)*L[{0, 0, 0}, zb] + 
     (-32 - 32/(-1 + zb) + 88*zb - 32*zb^2)*L[{0, 0, 1}, zb] + 
     (-104/3 - 104/(3*(-1 + zb)) + (286*zb)/3 - (104*zb^2)/3)*
      L[{0, 1, 0}, zb] + (104/3 + 104/(3*(-1 + zb)) - (340*zb)/3 + 
       (104*zb^2)/3)*L[{0, 1, 1}, zb] + (-126 - 40/(3*(-1 + zb)) + 204*zb - 
       (208*zb^2)/3)*L[{1, 0, 0}, zb] + (374/3 + 32/(3*(-1 + zb)) - 
       (592*zb)/3 + (200*zb^2)/3)*L[{1, 0, 1}, zb] + 
     (92 - 170*zb + 72*zb^2)*L[{1, 1, 0}, zb] + (48 + 97*zb - 48*zb^2)*
      L[{1, 1, 1}, zb] + (-4 + 8*zb)*L[{1, 2, 1}, zb] + 
     (272/3 - 32/(3*(-1 + zb)) - (184*zb)/3 + (32*zb^2)/3)*L[{2, 1, 0}, zb] + 
     (-48 + 24*zb)*L[{2, 1, 1}, zb] + (-32/3 - 64/(3*(-1 + zb)) - (80*zb)/3 + 
       (64*zb^2)/3)*L[{2, 2, 1}, zb] + (-96 + 48*zb)*L[{1, 0, 0, 0}, zb] + 
     (96 - 48*zb)*L[{1, 0, 0, 1}, zb] + (104 - 52*zb)*L[{1, 0, 1, 0}, zb] + 
     (-128 + 64*zb)*L[{1, 0, 1, 1}, zb] + (176 - 100*zb)*L[{1, 1, 0, 0}, zb] + 
     (-152 + 88*zb)*L[{1, 1, 0, 1}, zb] + (-136 + 96*zb)*L[{1, 1, 1, 0}, zb] + 
     (56 - 84*zb)*L[{1, 1, 1, 1}, zb] - 16*L[{1, 1, 2, 1}, zb] + 
     16*zb*L[{1, 2, 1, 0}, zb] - 16*zb*L[{1, 2, 1, 1}, zb] - 
     32*zb*L[{1, 2, 2, 1}, zb] + (92/3 + 92/(3*(-1 + zb)) - (253*zb)/3 + 
       (92*zb^2)/3)*Zeta[3] + L[{1}, zb]*(8785/27 - 640/(27*(-1 + zb)) - 
       (14057*zb)/27 + (8480*zb^2)/27 + Pi^2*(172/9 + 16/(9*(-1 + zb)) - 
         (269*zb)/9 + (88*zb^2)/9) + (-92 + 46*zb)*Zeta[3])) + 
   delta[t]*(-546203/1458 - 546203/(1458*(-1 + zb)) + (342626*zb)/729 - 
     (391402*zb^2)/729 + Pi^4*(4/81 + 4/(81*(-1 + zb)) - (11*zb)/81 + 
       (4*zb^2)/81) + Pi^2*(82/9 + 82/(9*(-1 + zb)) - (266*zb)/9 + 
       (331*zb^2)/18) + (Pi^2*(15 - 10*zb - 5*zb^2)*L[{r}, zb])/
      (Sqrt[1 - zb]*Sqrt[3 + zb]) + (-488/9 - 488/(9*(-1 + zb)) + 
       (6988*zb)/27 - (926*zb^2)/9 + Pi^2*(-76/27 - 76/(27*(-1 + zb)) + 
         (209*zb)/27 - (76*zb^2)/27))*L[{0, 0}, zb] + 
     (1714/27 + 1714/(27*(-1 + zb)) - (380*zb)/3 + (3445*zb^2)/27 + 
       Pi^2*(116/27 + 116/(27*(-1 + zb)) - (319*zb)/27 + (116*zb^2)/27))*
      L[{0, 1}, zb] + (148/3 + 308/(9*(-1 + zb)) + (104*zb)/9 - (80*zb^2)/3 + 
       Pi^2*(-364/27 - 8/(27*(-1 + zb)) + (170*zb)/27 + (8*zb^2)/27))*
      L[{2, 1}, zb] + Pi^2*(7/2 + (11*zb)/2)*L[{r, r}, zb] + 
     (82/27 + 82/(27*(-1 + zb)) + (163*zb)/27 + (730*zb^2)/27)*
      L[{0, 0, 0}, zb] + (-110/27 - 110/(27*(-1 + zb)) + (409*zb)/27 - 
       (866*zb^2)/27)*L[{0, 0, 1}, zb] + (-56/9 - 56/(9*(-1 + zb)) - 
       (185*zb)/9 - (344*zb^2)/9)*L[{0, 1, 0}, zb] + 
     (1196/27 + 1250/(27*(-1 + zb)) + (269*zb)/27 + (2114*zb^2)/27)*
      L[{0, 1, 1}, zb] + (7786/27 + Pi^2*(76/9 - (38*zb)/9) - 
       820/(27*(-1 + zb)) - (6191*zb)/27 + (362*zb^2)/27)*L[{1, 0, 0}, zb] + 
     (-5056/27 + 208/(9*(-1 + zb)) + (5453*zb)/27 - (1036*zb^2)/27 + 
       Pi^2*(-116/9 + (58*zb)/9))*L[{1, 0, 1}, zb] + 
     (-15029/27 + (27425*zb)/54 - (1180*zb^2)/9 + Pi^2*(-176/9 + (40*zb)/3))*
      L[{1, 1, 0}, zb] + (21382/27 + Pi^2*(194/9 - (47*zb)/3) - (40831*zb)/54 + 
       (8636*zb^2)/27)*L[{1, 1, 1}, zb] + (-560/9 + 72*zb - (44*Pi^2*zb)/9 + 
       (152*zb^2)/9)*L[{1, 2, 1}, zb] + Pi^2*(12 - 6*zb)*L[{1, r, r}, zb] + 
     (472/27 - 196/(27*(-1 + zb)) + (118*zb)/27 - (128*zb^2)/27)*
      L[{2, 1, 0}, zb] + (-1192/27 - 212/(27*(-1 + zb)) - (802*zb)/27 + 
       (752*zb^2)/27)*L[{2, 1, 1}, zb] + (1384/9 - 220/(9*(-1 + zb)) - 
       (806*zb)/9 + (112*zb^2)/9)*L[{2, 2, 1}, zb] + 
     ((-90 + 60*zb + 30*zb^2)*L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
     ((-60 + 40*zb + 20*zb^2)*L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
     (32 + 32/(-1 + zb) - 88*zb + 32*zb^2)*L[{0, 0, 0, 0}, zb] + 
     (-104/3 - 104/(3*(-1 + zb)) + (286*zb)/3 - (104*zb^2)/3)*
      L[{0, 0, 0, 1}, zb] + (-104/3 - 104/(3*(-1 + zb)) + (286*zb)/3 - 
       (104*zb^2)/3)*L[{0, 0, 1, 0}, zb] + 
     (664/9 + 664/(9*(-1 + zb)) - (1448*zb)/9 + (664*zb^2)/9)*
      L[{0, 0, 1, 1}, zb] + (-112/3 - 112/(3*(-1 + zb)) + (308*zb)/3 - 
       (112*zb^2)/3)*L[{0, 1, 0, 0}, zb] + 
     (368/9 + 368/(9*(-1 + zb)) - (1066*zb)/9 + (368*zb^2)/9)*
      L[{0, 1, 0, 1}, zb] + (688/9 + 688/(9*(-1 + zb)) - (2162*zb)/9 + 
       (688*zb^2)/9)*L[{0, 1, 1, 0}, zb] + 
     (-592/9 - 592/(9*(-1 + zb)) + (1466*zb)/9 - (592*zb^2)/9)*
      L[{0, 1, 1, 1}, zb] + (-32/9 - 32/(9*(-1 + zb)) - (128*zb)/9 - 
       (32*zb^2)/9)*L[{0, 1, 2, 1}, zb] + (-418/3 - 128/(9*(-1 + zb)) + 
       (658*zb)/3 - (664*zb^2)/9)*L[{1, 0, 0, 0}, zb] + 
     (1580/9 + 40/(3*(-1 + zb)) - (2188*zb)/9 + (680*zb^2)/9)*
      L[{1, 0, 0, 1}, zb] + (134 + 40/(3*(-1 + zb)) - (682*zb)/3 + 80*zb^2)*
      L[{1, 0, 1, 0}, zb] + (-758/3 + (1006*zb)/3 - (352*zb^2)/3)*
      L[{1, 0, 1, 1}, zb] + (1156/9 - (1754*zb)/9 + (728*zb^2)/9)*
      L[{1, 1, 0, 0}, zb] + (-823/9 + (1577*zb)/9 - (568*zb^2)/9)*
      L[{1, 1, 0, 1}, zb] + (-190/3 + (551*zb)/3 - (760*zb^2)/9)*
      L[{1, 1, 1, 0}, zb] + (-598/3 - (53*zb)/3 + (232*zb^2)/9)*
      L[{1, 1, 1, 1}, zb] + (52 - (128*zb)/3 + (80*zb^2)/3)*
      L[{1, 1, 2, 1}, zb] + (-364/3 + 96*zb - (128*zb^2)/3)*
      L[{1, 2, 1, 0}, zb] + (328/9 - (338*zb)/9 + (304*zb^2)/9)*
      L[{1, 2, 1, 1}, zb] + (-68/3 + (188*zb)/3 - 64*zb^2)*
      L[{1, 2, 2, 1}, zb] + (1328/9 - 224/(9*(-1 + zb)) - (1000*zb)/9 + 
       (224*zb^2)/9)*L[{2, 1, 0, 0}, zb] + 
     (-448/3 + 64/(3*(-1 + zb)) + (320*zb)/3 - (64*zb^2)/3)*
      L[{2, 1, 0, 1}, zb] + (-632/3 + 128/(3*(-1 + zb)) + (508*zb)/3 - 
       (128*zb^2)/3)*L[{2, 1, 1, 0}, zb] + 
     (740/9 - 104/(9*(-1 + zb)) - (526*zb)/9 + (104*zb^2)/9)*
      L[{2, 1, 1, 1}, zb] + (248/9 + 208/(9*(-1 + zb)) + (188*zb)/9 - 
       (208*zb^2)/9)*L[{2, 1, 2, 1}, zb] + 
     (560/9 - 320/(9*(-1 + zb)) - (760*zb)/9 + (320*zb^2)/9)*
      L[{2, 2, 1, 0}, zb] + (176/3 + 112/(3*(-1 + zb)) + (80*zb)/3 - 
       (112*zb^2)/3)*L[{2, 2, 1, 1}, zb] + 
     (-64/3 - 128/(3*(-1 + zb)) - (160*zb)/3 + (128*zb^2)/3)*
      L[{2, 2, 2, 1}, zb] + (-21 - 33*zb)*L[{r, r, 0, 1}, zb] + 
     (-14 - 22*zb)*L[{r, r, 1, 1}, zb] + (-96 + 48*zb)*L[{1, 0, 0, 0, 0}, zb] + 
     (104 - 52*zb)*L[{1, 0, 0, 0, 1}, zb] + (104 - 52*zb)*
      L[{1, 0, 0, 1, 0}, zb] + (-496/3 + (248*zb)/3)*L[{1, 0, 0, 1, 1}, zb] + 
     (112 - 56*zb)*L[{1, 0, 1, 0, 0}, zb] + (-392/3 + (196*zb)/3)*
      L[{1, 0, 1, 0, 1}, zb] + (-808/3 + (404*zb)/3)*L[{1, 0, 1, 1, 0}, zb] + 
     (520/3 - (260*zb)/3)*L[{1, 0, 1, 1, 1}, zb] + (-64/3 + (32*zb)/3)*
      L[{1, 0, 1, 2, 1}, zb] + (192 - 108*zb)*L[{1, 1, 0, 0, 0}, zb] + 
     (-568/3 + 112*zb)*L[{1, 1, 0, 0, 1}, zb] + (-568/3 + (304*zb)/3)*
      L[{1, 1, 0, 1, 0}, zb] + (544/3 - (220*zb)/3)*L[{1, 1, 0, 1, 1}, zb] + 
     (-512/3 + (340*zb)/3)*L[{1, 1, 1, 0, 0}, zb] + (440/3 - (304*zb)/3)*
      L[{1, 1, 1, 0, 1}, zb] + (112 - (328*zb)/3)*L[{1, 1, 1, 1, 0}, zb] + 
     (-16 + 88*zb)*L[{1, 1, 1, 1, 1}, zb] + (176/3 - 32*zb)*
      L[{1, 1, 1, 2, 1}, zb] + (-16 - (16*zb)/3)*L[{1, 1, 2, 1, 0}, zb] + 
     (48 - 36*zb)*L[{1, 1, 2, 1, 1}, zb] + (-16 + (232*zb)/3)*
      L[{1, 1, 2, 2, 1}, zb] + 16*zb*L[{1, 2, 1, 0, 0}, zb] - 
     (64*zb*L[{1, 2, 1, 0, 1}, zb])/3 - (40*zb*L[{1, 2, 1, 1, 0}, zb])/3 + 
     12*zb*L[{1, 2, 1, 1, 1}, zb] + 40*zb*L[{1, 2, 1, 2, 1}, zb] - 
     (80*zb*L[{1, 2, 2, 1, 0}, zb])/3 + (208*zb*L[{1, 2, 2, 1, 1}, zb])/3 - 
     64*zb*L[{1, 2, 2, 2, 1}, zb] + (-72 + 36*zb)*L[{1, r, r, 0, 1}, zb] + 
     (-48 + 24*zb)*L[{1, r, r, 1, 1}, zb] + 
     (170/9 + 170/(9*(-1 + zb)) - (476*zb)/3 + (440*zb^2)/9)*Zeta[3] + 
     L[{1, 1}, zb]*(-122341/162 + (78598*zb)/81 - (46819*zb^2)/81 + 
       Pi^2*(-779/54 + (740*zb)/27 - (292*zb^2)/27) + (124 - (286*zb)/3)*
        Zeta[3]) + L[{1, 0}, zb]*(14732/27 - 3392/(81*(-1 + zb)) - 
       (19568*zb)/27 + (22754*zb^2)/81 + Pi^2*(430/27 + 20/(9*(-1 + zb)) - 
         (623*zb)/27 + (184*zb^2)/27) + (-148/3 + (74*zb)/3)*Zeta[3]) + 
     L[{1}, zb]*(263446/243 + Pi^4*(-4/27 + (2*zb)/27) - 
       10304/(243*(-1 + zb)) - (253559*zb)/243 + (143396*zb^2)/243 + 
       Pi^2*(-776/27 + 104/(27*(-1 + zb)) + (1417*zb)/54 - (71*zb^2)/9) + 
       (-244 - 56/(9*(-1 + zb)) + (721*zb)/3 - (524*zb^2)/9)*Zeta[3]) + 
     L[{0}, zb]*(-91591/486 - 91591/(486*(-1 + zb)) + (20791*zb)/243 - 
       (47906*zb^2)/243 + Pi^2*(3 + 3/(-1 + zb) + (154*zb)/27 - (4*zb^2)/3) + 
       (148/9 + 148/(9*(-1 + zb)) - (407*zb)/9 + (148*zb^2)/9)*Zeta[3])) + 
   Nc*nf*((-344/81 - 344/(81*(-1 + zb)) + (880*zb)/81 - (128*zb^2)/81 + 
       (40/27 + 40/(27*(-1 + zb)) - (170*zb)/27 + (76*zb^2)/27)*L[{0}, zb] + 
       (76/27 + (292*zb)/27 - (28*zb^2)/27)*L[{1}, zb] + 
       (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + (8*zb^2)/9)*L[{0, 0}, zb] + 
       (-28/3 + (20*zb)/3 - (8*zb^2)/9)*L[{1, 0}, zb] + 
       (16/3 + (20*zb)/3 - (64*zb^2)/9)*L[{1, 1}, zb] + 
       (-8/3 + (4*zb)/3)*L[{1, 0, 0}, zb] + (16 - 8*zb)*L[{1, 1, 1}, zb])*
      plusL[0, t/mu2] + (-8/9 - 8/(9*(-1 + zb)) - (64*zb)/9 - (8*zb^2)/9 + 
       (-8/3 - (16*zb)/3 + (32*zb^2)/9)*L[{1}, zb] + (-32/3 + (16*zb)/3)*
        L[{1, 1}, zb])*plusL[1, t/mu2] + (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - 
       (8*zb^2)/9 + (8/3 - (4*zb)/3)*L[{1}, zb])*plusL[2, t/mu2] + 
     delta[t]*(-4880/729 - 4880/(729*(-1 + zb)) - (8828*zb)/729 - 
       (6284*zb^2)/729 + Pi^2*(-20/81 - 20/(81*(-1 + zb)) + (85*zb)/81 - 
         (38*zb^2)/81) + (28/81 + 28/(81*(-1 + zb)) + (68*zb)/27 + 
         (172*zb^2)/81 + Pi^2*(-4/27 - 4/(27*(-1 + zb)) + (11*zb)/27 - 
           (4*zb^2)/27))*L[{0}, zb] + (236/81 + 236/(81*(-1 + zb)) - 
         (508*zb)/81 + (452*zb^2)/81)*L[{0, 0}, zb] + 
       (-40/27 - 40/(27*(-1 + zb)) + (170*zb)/27 - (76*zb^2)/27)*
        L[{0, 1}, zb] + (-776/81 + Pi^2*(4/9 - (2*zb)/9) + (1558*zb)/81 - 
         (68*zb^2)/9)*L[{1, 0}, zb] + (-676/81 - (580*zb)/81 - (20*zb^2)/27)*
        L[{1, 1}, zb] + (32/27 + 32/(27*(-1 + zb)) - (88*zb)/27 + (32*zb^2)/27)*
        L[{0, 0, 0}, zb] + (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - (8*zb^2)/9)*
        L[{0, 0, 1}, zb] + (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - (8*zb^2)/9)*
        L[{0, 1, 0}, zb] + (32/9 + 32/(9*(-1 + zb)) - (16*zb)/9 + (32*zb^2)/9)*
        L[{0, 1, 1}, zb] + (-352/27 + (374*zb)/27 - (32*zb^2)/9)*
        L[{1, 0, 0}, zb] + (28/3 - (20*zb)/3 + (8*zb^2)/9)*L[{1, 0, 1}, zb] + 
       (484/27 - (296*zb)/27 + (8*zb^2)/9)*L[{1, 1, 0}, zb] + 
       (-100/27 - (274*zb)/27 + (32*zb^2)/3)*L[{1, 1, 1}, zb] + 
       (-32/9 + (16*zb)/9)*L[{1, 0, 0, 0}, zb] + (8/3 - (4*zb)/3)*
        L[{1, 0, 0, 1}, zb] + (8/3 - (4*zb)/3)*L[{1, 0, 1, 0}, zb] + 
       (56/9 - (28*zb)/9)*L[{1, 1, 0, 0}, zb] + (16/9 - (8*zb)/9)*
        L[{1, 1, 1, 0}, zb] + (-184/9 + (92*zb)/9)*L[{1, 1, 1, 1}, zb] + 
       (-8/27 - 8/(27*(-1 + zb)) + (22*zb)/27 - (8*zb^2)/27)*Zeta[3] + 
       L[{1}, zb]*(392/243 - (3922*zb)/243 + (484*zb^2)/81 + 
         Pi^2*(14/9 - (10*zb)/9 + (4*zb^2)/27) + (8/9 - (4*zb)/9)*Zeta[3]))) + 
   (nf*((344/81 + 344/(81*(-1 + zb)) - (880*zb)/81 + (128*zb^2)/81 + 
        (-40/27 - 40/(27*(-1 + zb)) + (170*zb)/27 - (76*zb^2)/27)*L[{0}, zb] + 
        (-76/27 - (292*zb)/27 + (28*zb^2)/27)*L[{1}, zb] + 
        (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - (8*zb^2)/9)*L[{0, 0}, zb] + 
        (28/3 - (20*zb)/3 + (8*zb^2)/9)*L[{1, 0}, zb] + 
        (-16/3 - (20*zb)/3 + (64*zb^2)/9)*L[{1, 1}, zb] + 
        (8/3 - (4*zb)/3)*L[{1, 0, 0}, zb] + (-16 + 8*zb)*L[{1, 1, 1}, zb])*
       plusL[0, t/mu2] + (8/9 + 8/(9*(-1 + zb)) + (64*zb)/9 + (8*zb^2)/9 + 
        (8/3 + (16*zb)/3 - (32*zb^2)/9)*L[{1}, zb] + (32/3 - (16*zb)/3)*
         L[{1, 1}, zb])*plusL[1, t/mu2] + (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + 
        (8*zb^2)/9 + (-8/3 + (4*zb)/3)*L[{1}, zb])*plusL[2, t/mu2] + 
      delta[t]*(4880/729 + 4880/(729*(-1 + zb)) + (8828*zb)/729 + 
        (6284*zb^2)/729 + Pi^2*(20/81 + 20/(81*(-1 + zb)) - (85*zb)/81 + 
          (38*zb^2)/81) + (-28/81 - 28/(81*(-1 + zb)) - (68*zb)/27 - 
          (172*zb^2)/81 + Pi^2*(4/27 + 4/(27*(-1 + zb)) - (11*zb)/27 + 
            (4*zb^2)/27))*L[{0}, zb] + (-236/81 - 236/(81*(-1 + zb)) + 
          (508*zb)/81 - (452*zb^2)/81)*L[{0, 0}, zb] + 
        (40/27 + 40/(27*(-1 + zb)) - (170*zb)/27 + (76*zb^2)/27)*
         L[{0, 1}, zb] + (776/81 + Pi^2*(-4/9 + (2*zb)/9) - (1558*zb)/81 + 
          (68*zb^2)/9)*L[{1, 0}, zb] + (676/81 + (580*zb)/81 + (20*zb^2)/27)*
         L[{1, 1}, zb] + (-32/27 - 32/(27*(-1 + zb)) + (88*zb)/27 - 
          (32*zb^2)/27)*L[{0, 0, 0}, zb] + (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + 
          (8*zb^2)/9)*L[{0, 0, 1}, zb] + (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + 
          (8*zb^2)/9)*L[{0, 1, 0}, zb] + (-32/9 - 32/(9*(-1 + zb)) + 
          (16*zb)/9 - (32*zb^2)/9)*L[{0, 1, 1}, zb] + 
        (352/27 - (374*zb)/27 + (32*zb^2)/9)*L[{1, 0, 0}, zb] + 
        (-28/3 + (20*zb)/3 - (8*zb^2)/9)*L[{1, 0, 1}, zb] + 
        (-484/27 + (296*zb)/27 - (8*zb^2)/9)*L[{1, 1, 0}, zb] + 
        (100/27 + (274*zb)/27 - (32*zb^2)/3)*L[{1, 1, 1}, zb] + 
        (32/9 - (16*zb)/9)*L[{1, 0, 0, 0}, zb] + (-8/3 + (4*zb)/3)*
         L[{1, 0, 0, 1}, zb] + (-8/3 + (4*zb)/3)*L[{1, 0, 1, 0}, zb] + 
        (-56/9 + (28*zb)/9)*L[{1, 1, 0, 0}, zb] + (-16/9 + (8*zb)/9)*
         L[{1, 1, 1, 0}, zb] + (184/9 - (92*zb)/9)*L[{1, 1, 1, 1}, zb] + 
        (8/27 + 8/(27*(-1 + zb)) - (22*zb)/27 + (8*zb^2)/27)*Zeta[3] + 
        L[{1}, zb]*(-392/243 + (3922*zb)/243 - (484*zb^2)/81 + 
          Pi^2*(-14/9 + (10*zb)/9 - (4*zb^2)/27) + (-8/9 + (4*zb)/9)*
           Zeta[3]))))/Nc + 
   ((-64/27 - 64/(27*(-1 + zb)) + (173*zb)/27 + (215*zb^2)/27 + 
       Pi^2*(22/9 + 22/(9*(-1 + zb)) - (121*zb)/18 + (22*zb^2)/9) + 
       (-22/3 - 22/(3*(-1 + zb)) - (103*zb)/6 - (46*zb^2)/3)*L[{0}, zb] + 
       (13/9 + (269*zb)/18 + (130*zb^2)/9 + Pi^2*(-22/3 + (11*zb)/3))*
        L[{1}, zb] + (-32/3 - 32/(3*(-1 + zb)) + (88*zb)/3 - (32*zb^2)/3)*
        L[{0, 0}, zb] + (32/3 + 32/(3*(-1 + zb)) - (88*zb)/3 + (32*zb^2)/3)*
        L[{0, 1}, zb] + (110/3 - (211*zb)/3 + (80*zb^2)/3)*L[{1, 0}, zb] + 
       (-44 + 70*zb - 32*zb^2)*L[{1, 1}, zb] + (32 - 16*zb)*L[{1, 0, 0}, zb] + 
       (-32 + 16*zb)*L[{1, 0, 1}, zb] + (-56 + 28*zb)*L[{1, 1, 0}, zb] + 
       (44 - 22*zb)*L[{1, 1, 1}, zb])*plusL[1, t/mu2] + 
     (-17/3 - 17/(3*(-1 + zb)) + zb/4 - (35*zb^2)/3 + 
       (-20/3 - 20/(3*(-1 + zb)) + (55*zb)/3 - (20*zb^2)/3)*L[{0}, zb] + 
       (95/3 - (269*zb)/6 + (44*zb^2)/3)*L[{1}, zb] + 
       (20 - 10*zb)*L[{1, 0}, zb] + (-28 + 14*zb)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + (-8/3 - 8/(3*(-1 + zb)) + (22*zb)/3 - (8*zb^2)/3 + 
       (8 - 4*zb)*L[{1}, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*
      (2/9 + 2/(9*(-1 + zb)) + (10531*zb)/36 - (545*zb^2)/18 + 
       Pi^2*(46/27 + 46/(27*(-1 + zb)) - (89*zb)/108 + (91*zb^2)/27) + 
       (-98/9 - 98/(9*(-1 + zb)) - (617*zb)/9 + (28*zb^2)/9 + 
         Pi^2*(2/3 + 2/(3*(-1 + zb)) - (11*zb)/6 + (2*zb^2)/3))*L[{0}, zb] + 
       (-16/3 - 16/(3*(-1 + zb)) - 26*zb - (34*zb^2)/3)*L[{0, 0}, zb] + 
       (22/3 + 22/(3*(-1 + zb)) + (107*zb)/6 + (46*zb^2)/3)*L[{0, 1}, zb] + 
       (-220/3 + Pi^2*(-2 + zb) + (137*zb)/2 + 14*zb^2)*L[{1, 0}, zb] + 
       (593/6 + Pi^2*(28/3 - (14*zb)/3) - (763*zb)/12 - 14*zb^2)*
        L[{1, 1}, zb] + (-208/3 + (104*zb)/3)*L[{2, 1}, zb] + 
       (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*L[{0, 0, 0}, zb] + 
       (8 + 8/(-1 + zb) - 22*zb + 8*zb^2)*L[{0, 0, 1}, zb] + 
       (32/3 + 32/(3*(-1 + zb)) - (88*zb)/3 + (32*zb^2)/3)*L[{0, 1, 0}, zb] + 
       (-16/3 - 16/(3*(-1 + zb)) + (80*zb)/3 - (16*zb^2)/3)*L[{0, 1, 1}, zb] + 
       (70/3 - (182*zb)/3 + (76*zb^2)/3)*L[{1, 0, 0}, zb] + 
       (-26 + 59*zb - 24*zb^2)*L[{1, 0, 1}, zb] + 
       (44/3 + (26*zb)/3 - (64*zb^2)/3)*L[{1, 1, 0}, zb] + 
       (3 - (41*zb)/2 + 16*zb^2)*L[{1, 1, 1}, zb] + 
       (16/3 - (56*zb)/3 + (64*zb^2)/3)*L[{1, 2, 1}, zb] + 
       (-256/3 + 64/(3*(-1 + zb)) + (224*zb)/3 - (64*zb^2)/3)*
        L[{2, 1, 0}, zb] + (112/3 - 64/(3*(-1 + zb)) - (152*zb)/3 + 
         (64*zb^2)/3)*L[{2, 1, 1}, zb] + (32/3 + 64/(3*(-1 + zb)) + (80*zb)/3 - 
         (64*zb^2)/3)*L[{2, 2, 1}, zb] + (28 - 14*zb)*L[{1, 0, 0, 0}, zb] + 
       (-24 + 12*zb)*L[{1, 0, 0, 1}, zb] + (-32 + 16*zb)*L[{1, 0, 1, 0}, zb] + 
       (32 - 16*zb)*L[{1, 0, 1, 1}, zb] + (-56 + 28*zb)*L[{1, 1, 0, 0}, zb] + 
       (48 - 24*zb)*L[{1, 1, 0, 1}, zb] + (28 - 14*zb)*L[{1, 1, 1, 0}, zb] + 
       (-20 + 18*zb)*L[{1, 1, 1, 1}, zb] - 16*zb*L[{1, 1, 2, 1}, zb] - 
       16*zb*L[{1, 2, 1, 1}, zb] + 32*zb*L[{1, 2, 2, 1}, zb] + 
       (-8 - 8/(-1 + zb) + 22*zb - 8*zb^2)*Zeta[3] + 
       L[{1}, zb]*(2024/9 - (796*zb)/9 - (16*zb^2)/9 + 
         Pi^2*(-49/9 + (187*zb)/18 - (34*zb^2)/9) + (24 - 12*zb)*Zeta[3])) + 
     delta[t]*(1103/108 + 1103/(108*(-1 + zb)) - (1868*zb)/81 + (153*zb^2)/4 + 
       Pi^2*(1319/486 + 1319/(486*(-1 + zb)) + (12499*zb)/972 - 
         (182*zb^2)/243) + Pi^4*(2/27 + 2/(27*(-1 + zb)) - (11*zb)/54 + 
         (2*zb^2)/27) + (Pi^2*(-12 + 8*zb + 4*zb^2)*L[{r}, zb])/
        (Sqrt[1 - zb]*Sqrt[3 + zb]) + (-2783/162 - 2783/(162*(-1 + zb)) - 
         (9601*zb)/81 + (62*zb^2)/81 + Pi^2*(-4/9 - 4/(9*(-1 + zb)) + 
           (11*zb)/9 - (4*zb^2)/9))*L[{0, 0}, zb] + 
       (1307/81 + 1307/(81*(-1 + zb)) + (2222*zb)/81 + (272*zb^2)/81 + 
         Pi^2*(-14/27 - 14/(27*(-1 + zb)) + (77*zb)/54 - (14*zb^2)/27))*
        L[{0, 1}, zb] + (-2824/27 + (1412*zb)/27 + 
         Pi^2*(112/9 - 16/(9*(-1 + zb)) - (80*zb)/9 + (16*zb^2)/9))*
        L[{2, 1}, zb] + Pi^2*(-2 - 4*zb)*L[{r, r}, zb] + 
       (-46/9 - 46/(9*(-1 + zb)) - (61*zb)/2 - (82*zb^2)/9)*L[{0, 0, 0}, zb] + 
       (44/27 + 44/(27*(-1 + zb)) + (440*zb)/27 + (98*zb^2)/27)*
        L[{0, 0, 1}, zb] + (308/27 + 308/(27*(-1 + zb)) + (1064*zb)/27 + 
         (578*zb^2)/27)*L[{0, 1, 0}, zb] + (-34/27 - 88/(27*(-1 + zb)) - 
         (3323*zb)/54 - (250*zb^2)/27)*L[{0, 1, 1}, zb] + 
       (-6493/54 + Pi^2*(4/3 - (2*zb)/3) + (5543*zb)/54 + (382*zb^2)/27)*
        L[{1, 0, 0}, zb] + (1196/27 + Pi^2*(14/9 - (7*zb)/9) - (2969*zb)/54 - 
         (298*zb^2)/27)*L[{1, 0, 1}, zb] + (12827/54 + Pi^2*(4/3 - (14*zb)/9) - 
         (22271*zb)/108 - (62*zb^2)/27)*L[{1, 1, 0}, zb] + 
       (-10679/54 + (16757*zb)/108 - (202*zb^2)/27 + Pi^2*(-35/9 + (19*zb)/18))*
        L[{1, 1, 1}, zb] + (4096/27 - (4376*zb)/27 + (16*Pi^2*zb)/9 + 
         (928*zb^2)/27)*L[{1, 2, 1}, zb] + Pi^2*(-8 + 4*zb)*L[{1, r, r}, zb] + 
       (-3040/27 + 928/(27*(-1 + zb)) + (2912*zb)/27 - (928*zb^2)/27)*
        L[{2, 1, 0}, zb] + (5248/27 - 928/(27*(-1 + zb)) - (4016*zb)/27 + 
         (928*zb^2)/27)*L[{2, 1, 1}, zb] + (-5344/27 + 928/(27*(-1 + zb)) + 
         (4064*zb)/27 - (928*zb^2)/27)*L[{2, 2, 1}, zb] + 
       ((72 - 48*zb - 24*zb^2)*L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       ((48 - 32*zb - 16*zb^2)*L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       (-88/9 - 88/(9*(-1 + zb)) + (242*zb)/9 - (88*zb^2)/9)*
        L[{0, 0, 0, 0}, zb] + (76/9 + 76/(9*(-1 + zb)) - (209*zb)/9 + 
         (76*zb^2)/9)*L[{0, 0, 0, 1}, zb] + (76/9 + 76/(9*(-1 + zb)) - 
         (209*zb)/9 + (76*zb^2)/9)*L[{0, 0, 1, 0}, zb] + 
       (-352/9 - 352/(9*(-1 + zb)) + (680*zb)/9 - (352*zb^2)/9)*
        L[{0, 0, 1, 1}, zb] + (12 + 12/(-1 + zb) - 33*zb + 12*zb^2)*
        L[{0, 1, 0, 0}, zb] + (-112/9 - 112/(9*(-1 + zb)) + (344*zb)/9 - 
         (112*zb^2)/9)*L[{0, 1, 0, 1}, zb] + (-328/9 - 328/(9*(-1 + zb)) + 
         (1046*zb)/9 - (328*zb^2)/9)*L[{0, 1, 1, 0}, zb] + 
       (172/9 + 172/(9*(-1 + zb)) - (329*zb)/9 + (172*zb^2)/9)*
        L[{0, 1, 1, 1}, zb] + 16*zb*L[{0, 1, 2, 1}, zb] + 
       (190/9 - (539*zb)/9 + (232*zb^2)/9)*L[{1, 0, 0, 0}, zb] + 
       (-32 + (166*zb)/3 - 20*zb^2)*L[{1, 0, 0, 1}, zb] + 
       (-32/3 + (188*zb)/3 - (92*zb^2)/3)*L[{1, 0, 1, 0}, zb] + 
       (572/9 - (1003*zb)/9 + (464*zb^2)/9)*L[{1, 0, 1, 1}, zb] + 
       (418/9 - (233*zb)/9 - (140*zb^2)/9)*L[{1, 1, 0, 0}, zb] + 
       (-310/9 + (68*zb)/9 + (104*zb^2)/9)*L[{1, 1, 0, 1}, zb] + 
       (-169/3 + (67*zb)/2 + (32*zb^2)/3)*L[{1, 1, 1, 0}, zb] + 
       (475/9 - (559*zb)/18 + (4*zb^2)/9)*L[{1, 1, 1, 1}, zb] + 
       (-640/9 + (560*zb)/9 - (448*zb^2)/9)*L[{1, 1, 2, 1}, zb] + 
       (368/3 - (320*zb)/3 + 64*zb^2)*L[{1, 2, 1, 0}, zb] + 
       (-304/9 + (452*zb)/9 - (640*zb^2)/9)*L[{1, 2, 1, 1}, zb] + 
       (16 - 56*zb + 64*zb^2)*L[{1, 2, 2, 1}, zb] + 
       (-1280/9 + 320/(9*(-1 + zb)) + (1120*zb)/9 - (320*zb^2)/9)*
        L[{2, 1, 0, 0}, zb] + (144 - 32/(-1 + zb) - 120*zb + 32*zb^2)*
        L[{2, 1, 0, 1}, zb] + (200 - 64/(-1 + zb) - 196*zb + 64*zb^2)*
        L[{2, 1, 1, 0}, zb] + (-592/9 + 400/(9*(-1 + zb)) + (896*zb)/9 - 
         (400*zb^2)/9)*L[{2, 1, 1, 1}, zb] + (-80/3 - 64/(3*(-1 + zb)) - 
         (56*zb)/3 + (64*zb^2)/3)*L[{2, 1, 2, 1}, zb] + 
       (-560/9 + 320/(9*(-1 + zb)) + (760*zb)/9 - (320*zb^2)/9)*
        L[{2, 2, 1, 0}, zb] + (-184/3 - 128/(3*(-1 + zb)) - (100*zb)/3 + 
         (128*zb^2)/3)*L[{2, 2, 1, 1}, zb] + (160/9 + 320/(9*(-1 + zb)) + 
         (400*zb)/9 - (320*zb^2)/9)*L[{2, 2, 2, 1}, zb] + 
       (12 + 24*zb)*L[{r, r, 0, 1}, zb] + (8 + 16*zb)*L[{r, r, 1, 1}, zb] + 
       (88/3 - (44*zb)/3)*L[{1, 0, 0, 0, 0}, zb] + (-76/3 + (38*zb)/3)*
        L[{1, 0, 0, 0, 1}, zb] + (-76/3 + (38*zb)/3)*L[{1, 0, 0, 1, 0}, zb] + 
       (224/3 - (112*zb)/3)*L[{1, 0, 0, 1, 1}, zb] + 
       (-36 + 18*zb)*L[{1, 0, 1, 0, 0}, zb] + (128/3 - (64*zb)/3)*
        L[{1, 0, 1, 0, 1}, zb] + (392/3 - (196*zb)/3)*L[{1, 0, 1, 1, 0}, zb] + 
       (-36 + 18*zb)*L[{1, 0, 1, 1, 1}, zb] + (64/3 - (32*zb)/3)*
        L[{1, 0, 1, 2, 1}, zb] + (-176/3 + (88*zb)/3)*L[{1, 1, 0, 0, 0}, zb] + 
       (136/3 - 28*zb)*L[{1, 1, 0, 0, 1}, zb] + (64 - (80*zb)/3)*
        L[{1, 1, 0, 1, 0}, zb] + (-56 + 12*zb)*L[{1, 1, 0, 1, 1}, zb] + 
       (20 - 10*zb)*L[{1, 1, 1, 0, 0}, zb] + (-76/3 + (38*zb)/3)*
        L[{1, 1, 1, 0, 1}, zb] + (4 + (10*zb)/3)*L[{1, 1, 1, 1, 0}, zb] + 
       (-4 - 14*zb)*L[{1, 1, 1, 1, 1}, zb] + (-64/3 + (128*zb)/3)*
        L[{1, 1, 1, 2, 1}, zb] - (32*zb*L[{1, 1, 2, 1, 0}, zb])/3 + 
       (-64/3 + (200*zb)/3)*L[{1, 1, 2, 1, 1}, zb] - 
       (208*zb*L[{1, 1, 2, 2, 1}, zb])/3 + (16*zb*L[{1, 2, 1, 0, 1}, zb])/3 - 
       (56*zb*L[{1, 2, 1, 1, 0}, zb])/3 + (112*zb*L[{1, 2, 1, 1, 1}, zb])/3 - 
       (112*zb*L[{1, 2, 1, 2, 1}, zb])/3 + (80*zb*L[{1, 2, 2, 1, 0}, zb])/3 - 
       (232*zb*L[{1, 2, 2, 1, 1}, zb])/3 + (160*zb*L[{1, 2, 2, 2, 1}, zb])/3 + 
       (48 - 24*zb)*L[{1, r, r, 0, 1}, zb] + (32 - 16*zb)*
        L[{1, r, r, 1, 1}, zb] + (-448/27 - 448/(27*(-1 + zb)) + (6781*zb)/54 - 
         (988*zb^2)/27)*Zeta[3] + L[{1, 0}, zb]*(12509/162 + (6173*zb)/162 + 
         (1690*zb^2)/81 + Pi^2*(2/9 + (13*zb)/9 - (4*zb^2)/9) + 
         (-28/3 + (14*zb)/3)*Zeta[3]) + L[{1, 1}, zb]*
        (-89993/324 + (26279*zb)/162 - (1862*zb^2)/81 + 
         Pi^2*(-85/18 + (3*zb)/4 + (22*zb^2)/9) + (-64/3 + (80*zb)/3)*
          Zeta[3]) + L[{0}, zb]*(-5927/324 - 5927/(324*(-1 + zb)) + 
         (14150*zb)/81 - (8449*zb^2)/162 + Pi^2*(-31/27 - 31/(27*(-1 + zb)) - 
           (101*zb)/54 + (5*zb^2)/27) + (28/9 + 28/(9*(-1 + zb)) - (77*zb)/9 + 
           (28*zb^2)/9)*Zeta[3]) + L[{1}, zb]*(14057/81 + Pi^4*(-2/9 + zb/9) - 
         (3098*zb)/9 + (8179*zb^2)/162 + Pi^2*(383/81 - (1267*zb)/324 - 
           (67*zb^2)/81) + (380/3 - 101*zb + (52*zb^2)/3)*Zeta[3])))/Nc^2 + 
   Nc^2*((1774/27 + 1774/(27*(-1 + zb)) - (1757*zb)/27 + (3025*zb^2)/27 + 
       Pi^2*(10/3 + 10/(3*(-1 + zb)) - (55*zb)/6 + (10*zb^2)/3) + 
       (110/9 + 110/(9*(-1 + zb)) - (101*zb)/18 - (34*zb^2)/9)*L[{0}, zb] + 
       (-1447/9 + 104/(9*(-1 + zb)) + (3517*zb)/18 - (226*zb^2)/3 + 
         Pi^2*(-10 + 5*zb))*L[{1}, zb] + (-64/3 - 64/(3*(-1 + zb)) + 
         (176*zb)/3 - (64*zb^2)/3)*L[{0, 0}, zb] + 
       (64/3 + 64/(3*(-1 + zb)) - (176*zb)/3 + (64*zb^2)/3)*L[{0, 1}, zb] + 
       (226/3 + 32/(3*(-1 + zb)) - (347*zb)/3 + (112*zb^2)/3)*L[{1, 0}, zb] + 
       (-28/3 + (242*zb)/3 - 32*zb^2)*L[{1, 1}, zb] + 
       (-16/3 - 32/(3*(-1 + zb)) - (40*zb)/3 + (32*zb^2)/3)*L[{2, 1}, zb] + 
       (64 - 32*zb)*L[{1, 0, 0}, zb] + (-64 + 32*zb)*L[{1, 0, 1}, zb] + 
       (-96 + 60*zb)*L[{1, 1, 0}, zb] + (52 - 54*zb)*L[{1, 1, 1}, zb] - 
       16*zb*L[{1, 2, 1}, zb])*plusL[1, t/mu2] + 
     (9 + 9/(-1 + zb) - (169*zb)/12 + 3*zb^2 + 
       (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*L[{0}, zb] + 
       (19 + 8/(3*(-1 + zb)) - (79*zb)/2 + (44*zb^2)/3)*L[{1}, zb] + 
       (28 - 14*zb)*L[{1, 0}, zb] + (-32 + 22*zb)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + (-8/3 - 8/(3*(-1 + zb)) + (22*zb)/3 - (8*zb^2)/3 + 
       (8 - 4*zb)*L[{1}, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*
      (5072/27 + 5072/(27*(-1 + zb)) - (24035*zb)/108 + (12919*zb^2)/54 + 
       Pi^2*(-64/27 - 64/(27*(-1 + zb)) - (163*zb)/108 + (8*zb^2)/27) + 
       (1916/27 + 1916/(27*(-1 + zb)) - (3121*zb)/27 + (2888*zb^2)/27 + 
         Pi^2*(10/3 + 10/(3*(-1 + zb)) - (55*zb)/6 + (10*zb^2)/3))*L[{0}, zb] + 
       (58/9 + 58/(9*(-1 + zb)) + (103*zb)/9 - (104*zb^2)/9)*L[{0, 0}, zb] + 
       (-28/3 - 28/(3*(-1 + zb)) - (41*zb)/6 + (32*zb^2)/3)*L[{0, 1}, zb] + 
       (-1562/9 + 208/(9*(-1 + zb)) + (2873*zb)/18 - 48*zb^2 + 
         Pi^2*(-10 + 5*zb))*L[{1, 0}, zb] + (1981/6 + Pi^2*(16 - (32*zb)/3) - 
         (4279*zb)/12 + (1636*zb^2)/9)*L[{1, 1}, zb] + 
       (856/9 - 244/(9*(-1 + zb)) - (1010*zb)/9 + (352*zb^2)/9)*L[{2, 1}, zb] + 
       (-68/3 - 68/(3*(-1 + zb)) + (187*zb)/3 - (68*zb^2)/3)*L[{0, 0, 0}, zb] + 
       (24 + 24/(-1 + zb) - 66*zb + 24*zb^2)*L[{0, 0, 1}, zb] + 
       (24 + 24/(-1 + zb) - 66*zb + 24*zb^2)*L[{0, 1, 0}, zb] + 
       (-88/3 - 88/(3*(-1 + zb)) + (260*zb)/3 - (88*zb^2)/3)*L[{0, 1, 1}, zb] + 
       (308/3 + 40/(3*(-1 + zb)) - (430*zb)/3 + 44*zb^2)*L[{1, 0, 0}, zb] + 
       (-296/3 - 32/(3*(-1 + zb)) + (415*zb)/3 - (128*zb^2)/3)*
        L[{1, 0, 1}, zb] + (-320/3 + (484*zb)/3 - (152*zb^2)/3)*
        L[{1, 1, 0}, zb] + (-51 - (153*zb)/2 + 32*zb^2)*L[{1, 1, 1}, zb] + 
       (-4/3 + (32*zb)/3 - (64*zb^2)/3)*L[{1, 2, 1}, zb] + 
       (-16/3 - 32/(3*(-1 + zb)) - (40*zb)/3 + (32*zb^2)/3)*L[{2, 1, 0}, zb] + 
       (32/3 + 64/(3*(-1 + zb)) + (80*zb)/3 - (64*zb^2)/3)*L[{2, 1, 1}, zb] + 
       (68 - 34*zb)*L[{1, 0, 0, 0}, zb] + (-72 + 36*zb)*L[{1, 0, 0, 1}, zb] + 
       (-72 + 36*zb)*L[{1, 0, 1, 0}, zb] + (96 - 48*zb)*L[{1, 0, 1, 1}, zb] + 
       (-120 + 72*zb)*L[{1, 1, 0, 0}, zb] + (104 - 64*zb)*L[{1, 1, 0, 1}, zb] + 
       (108 - 82*zb)*L[{1, 1, 1, 0}, zb] + (-36 + 66*zb)*L[{1, 1, 1, 1}, zb] + 
       (16 + 16*zb)*L[{1, 1, 2, 1}, zb] - 16*zb*L[{1, 2, 1, 0}, zb] + 
       32*zb*L[{1, 2, 1, 1}, zb] + (-68/3 - 68/(3*(-1 + zb)) + (187*zb)/3 - 
         (68*zb^2)/3)*Zeta[3] + L[{1}, zb]*(-14857/27 + 640/(27*(-1 + zb)) + 
         (16445*zb)/27 - (8432*zb^2)/27 + Pi^2*(-41/3 - 16/(9*(-1 + zb)) + 
           (39*zb)/2 - 6*zb^2) + (68 - 34*zb)*Zeta[3])) + 
     delta[t]*(1062625/2916 + 1062625/(2916*(-1 + zb)) - (325814*zb)/729 + 
       (1454071*zb^2)/2916 + Pi^2*(-5747/486 - 5747/(486*(-1 + zb)) + 
         (16229*zb)/972 - (8573*zb^2)/486) + Pi^4*(-10/81 - 10/(81*(-1 + zb)) + 
         (55*zb)/162 - (10*zb^2)/81) + (Pi^2*(-3 + 2*zb + zb^2)*L[{r}, zb])/
        (Sqrt[1 - zb]*Sqrt[3 + zb]) + (11567/162 + 11567/(162*(-1 + zb)) - 
         (11363*zb)/81 + (8272*zb^2)/81 + Pi^2*(88/27 + 88/(27*(-1 + zb)) - 
           (242*zb)/27 + (88*zb^2)/27))*L[{0, 0}, zb] + 
       (-6449/81 - 6449/(81*(-1 + zb)) + (8038*zb)/81 - (10607*zb^2)/81 + 
         Pi^2*(-34/9 - 34/(9*(-1 + zb)) + (187*zb)/18 - (34*zb^2)/9))*
        L[{0, 1}, zb] + (1492/27 - 308/(9*(-1 + zb)) - (1724*zb)/27 + 
         (80*zb^2)/3 + Pi^2*(28/27 + 56/(27*(-1 + zb)) + (70*zb)/27 - 
           (56*zb^2)/27))*L[{2, 1}, zb] + Pi^2*(-3/2 - (3*zb)/2)*
        L[{r, r}, zb] + (56/27 + 56/(27*(-1 + zb)) + (1321*zb)/54 - 
         (484*zb^2)/27)*L[{0, 0, 0}, zb] + (22/9 + 22/(9*(-1 + zb)) - 
         (283*zb)/9 + (256*zb^2)/9)*L[{0, 0, 1}, zb] + 
       (-140/27 - 140/(27*(-1 + zb)) - (509*zb)/27 + (454*zb^2)/27)*
        L[{0, 1, 0}, zb] + (-1162/27 - 1162/(27*(-1 + zb)) + (2785*zb)/54 - 
         (1864*zb^2)/27)*L[{0, 1, 1}, zb] + (-9079/54 + 820/(27*(-1 + zb)) + 
         (6839*zb)/54 - (248*zb^2)/9 + Pi^2*(-88/9 + (44*zb)/9))*
        L[{1, 0, 0}, zb] + (3860/27 + Pi^2*(34/3 - (17*zb)/3) - 
         208/(9*(-1 + zb)) - (7937*zb)/54 + (1334*zb^2)/27)*L[{1, 0, 1}, zb] + 
       (17231/54 + Pi^2*(164/9 - (106*zb)/9) - (32579*zb)/108 + (3602*zb^2)/27)*
        L[{1, 1, 0}, zb] + (-3565/6 + (21635*zb)/36 - (8434*zb^2)/27 + 
         Pi^2*(-53/3 + (263*zb)/18))*L[{1, 1, 1}, zb] + 
       (-2416/27 + (2432*zb)/27 + (28*Pi^2*zb)/9 - (1384*zb^2)/27)*
        L[{1, 2, 1}, zb] + Pi^2*(-4 + 2*zb)*L[{1, r, r}, zb] + 
       (856/9 - 244/(9*(-1 + zb)) - (1010*zb)/9 + (352*zb^2)/9)*
        L[{2, 1, 0}, zb] + (-1352/9 + 380/(9*(-1 + zb)) + (1606*zb)/9 - 
         (560*zb^2)/9)*L[{2, 1, 1}, zb] + (1192/27 - 268/(27*(-1 + zb)) - 
         (1646*zb)/27 + (592*zb^2)/27)*L[{2, 2, 1}, zb] + 
       ((18 - 12*zb - 6*zb^2)*L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       ((12 - 8*zb - 4*zb^2)*L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       (-200/9 - 200/(9*(-1 + zb)) + (550*zb)/9 - (200*zb^2)/9)*
        L[{0, 0, 0, 0}, zb] + (236/9 + 236/(9*(-1 + zb)) - (649*zb)/9 + 
         (236*zb^2)/9)*L[{0, 0, 0, 1}, zb] + (236/9 + 236/(9*(-1 + zb)) - 
         (649*zb)/9 + (236*zb^2)/9)*L[{0, 0, 1, 0}, zb] + 
       (-104/3 - 104/(3*(-1 + zb)) + (256*zb)/3 - (104*zb^2)/3)*
        L[{0, 0, 1, 1}, zb] + (76/3 + 76/(3*(-1 + zb)) - (209*zb)/3 + 
         (76*zb^2)/3)*L[{0, 1, 0, 0}, zb] + (-256/9 - 256/(9*(-1 + zb)) + 
         (722*zb)/9 - (256*zb^2)/9)*L[{0, 1, 0, 1}, zb] + 
       (-40 - 40/(-1 + zb) + 124*zb - 40*zb^2)*L[{0, 1, 1, 0}, zb] + 
       (140/3 + 140/(3*(-1 + zb)) - (379*zb)/3 + (140*zb^2)/3)*
        L[{0, 1, 1, 1}, zb] + (32/9 + 32/(9*(-1 + zb)) - (16*zb)/9 + 
         (32*zb^2)/9)*L[{0, 1, 2, 1}, zb] + (1064/9 + 128/(9*(-1 + zb)) - 
         (1435*zb)/9 + 48*zb^2)*L[{1, 0, 0, 0}, zb] + 
       (-1292/9 - 40/(3*(-1 + zb)) + (1690*zb)/9 - (500*zb^2)/9)*
        L[{1, 0, 0, 1}, zb] + (-370/3 - 40/(3*(-1 + zb)) + (494*zb)/3 - 
         (148*zb^2)/3)*L[{1, 0, 1, 0}, zb] + 
       (1702/9 - (2015*zb)/9 + (592*zb^2)/9)*L[{1, 0, 1, 1}, zb] + 
       (-1574/9 + (1987*zb)/9 - (196*zb^2)/3)*L[{1, 1, 0, 0}, zb] + 
       (1133/9 - (1645*zb)/9 + (464*zb^2)/9)*L[{1, 1, 0, 1}, zb] + 
       (359/3 - (1303*zb)/6 + (664*zb^2)/9)*L[{1, 1, 1, 0}, zb] + 
       (1319/9 + (877*zb)/18 - (236*zb^2)/9)*L[{1, 1, 1, 1}, zb] + 
       (172/9 - (176*zb)/9 + (208*zb^2)/9)*L[{1, 1, 2, 1}, zb] + 
       (-4/3 + (32*zb)/3 - (64*zb^2)/3)*L[{1, 2, 1, 0}, zb] + 
       (-8/3 - (38*zb)/3 + (112*zb^2)/3)*L[{1, 2, 1, 1}, zb] + 
       (20/3 - (20*zb)/3)*L[{1, 2, 2, 1}, zb] + 
       (-16/3 - 32/(3*(-1 + zb)) - (40*zb)/3 + (32*zb^2)/3)*
        L[{2, 1, 0, 0}, zb] + (16/3 + 32/(3*(-1 + zb)) + (40*zb)/3 - 
         (32*zb^2)/3)*L[{2, 1, 0, 1}, zb] + (32/3 + 64/(3*(-1 + zb)) + 
         (80*zb)/3 - (64*zb^2)/3)*L[{2, 1, 1, 0}, zb] + 
       (-148/9 - 296/(9*(-1 + zb)) - (370*zb)/9 + (296*zb^2)/9)*
        L[{2, 1, 1, 1}, zb] + (-8/9 - 16/(9*(-1 + zb)) - (20*zb)/9 + 
         (16*zb^2)/9)*L[{2, 1, 2, 1}, zb] + (8/3 + 16/(3*(-1 + zb)) + 
         (20*zb)/3 - (16*zb^2)/3)*L[{2, 2, 1, 1}, zb] + 
       (32/9 + 64/(9*(-1 + zb)) + (80*zb)/9 - (64*zb^2)/9)*
        L[{2, 2, 2, 1}, zb] + (9 + 9*zb)*L[{r, r, 0, 1}, zb] + 
       (6 + 6*zb)*L[{r, r, 1, 1}, zb] + (200/3 - (100*zb)/3)*
        L[{1, 0, 0, 0, 0}, zb] + (-236/3 + (118*zb)/3)*L[{1, 0, 0, 0, 1}, zb] + 
       (-236/3 + (118*zb)/3)*L[{1, 0, 0, 1, 0}, zb] + (272/3 - (136*zb)/3)*
        L[{1, 0, 0, 1, 1}, zb] + (-76 + 38*zb)*L[{1, 0, 1, 0, 0}, zb] + 
       (88 - 44*zb)*L[{1, 0, 1, 0, 1}, zb] + (416/3 - (208*zb)/3)*
        L[{1, 0, 1, 1, 0}, zb] + (-412/3 + (206*zb)/3)*L[{1, 0, 1, 1, 1}, zb] + 
       (-400/3 + (236*zb)/3)*L[{1, 1, 0, 0, 0}, zb] + 
       (144 - 84*zb)*L[{1, 1, 0, 0, 1}, zb] + (376/3 - (224*zb)/3)*
        L[{1, 1, 0, 1, 0}, zb] + (-376/3 + (184*zb)/3)*L[{1, 1, 0, 1, 1}, zb] + 
       (452/3 - (310*zb)/3)*L[{1, 1, 1, 0, 0}, zb] + (-364/3 + (266*zb)/3)*
        L[{1, 1, 1, 0, 1}, zb] + (-116 + 106*zb)*L[{1, 1, 1, 1, 0}, zb] + 
       (20 - 74*zb)*L[{1, 1, 1, 1, 1}, zb] + (-112/3 - (32*zb)/3)*
        L[{1, 1, 1, 2, 1}, zb] + (16 + 16*zb)*L[{1, 1, 2, 1, 0}, zb] + 
       (-80/3 - (92*zb)/3)*L[{1, 1, 2, 1, 1}, zb] + 
       (16 - 8*zb)*L[{1, 1, 2, 2, 1}, zb] - 16*zb*L[{1, 2, 1, 0, 0}, zb] + 
       16*zb*L[{1, 2, 1, 0, 1}, zb] + 32*zb*L[{1, 2, 1, 1, 0}, zb] - 
       (148*zb*L[{1, 2, 1, 1, 1}, zb])/3 - (8*zb*L[{1, 2, 1, 2, 1}, zb])/3 + 
       8*zb*L[{1, 2, 2, 1, 1}, zb] + (32*zb*L[{1, 2, 2, 2, 1}, zb])/3 + 
       (24 - 12*zb)*L[{1, r, r, 0, 1}, zb] + (16 - 8*zb)*
        L[{1, r, r, 1, 1}, zb] + (-62/27 - 62/(27*(-1 + zb)) + (1787*zb)/54 - 
         (332*zb^2)/27)*Zeta[3] + L[{1, 0}, zb]*(-100901/162 + 
         3392/(81*(-1 + zb)) + (111235*zb)/162 - (2716*zb^2)/9 + 
         Pi^2*(-436/27 - 20/(9*(-1 + zb)) + (584*zb)/27 - (172*zb^2)/27) + 
         (176/3 - (88*zb)/3)*Zeta[3]) + L[{1, 1}, zb]*
        (334675/324 - (183475*zb)/162 + 601*zb^2 + 
         Pi^2*(517/27 - (3041*zb)/108 + (226*zb^2)/27) + (-308/3 + (206*zb)/3)*
          Zeta[3]) + L[{0}, zb]*(200963/972 + 200963/(972*(-1 + zb)) - 
         (63241*zb)/243 + (121159*zb^2)/486 + 
         Pi^2*(-50/27 - 50/(27*(-1 + zb)) - (23*zb)/6 + (31*zb^2)/27) + 
         (-176/9 - 176/(9*(-1 + zb)) + (484*zb)/9 - (176*zb^2)/9)*Zeta[3]) + 
       L[{1}, zb]*(-305617/243 + Pi^4*(10/27 - (5*zb)/27) + 
         10304/(243*(-1 + zb)) + (337205*zb)/243 - (311329*zb^2)/486 + 
         Pi^2*(1945/81 - 104/(27*(-1 + zb)) - (7235*zb)/324 + (706*zb^2)/81) + 
         (352/3 + 56/(9*(-1 + zb)) - (418*zb)/3 + (368*zb^2)/9)*Zeta[3]))) + 
   delta[i, j]*(nf*((-328/9 + (224*zb)/9 + (-968/27 + (14*Pi^2)/3)*delta[zb] + 
         (80/3 - (40*zb)/3)*L[{0}, zb] + (-92/3 + 80/(3*zb) + (46*zb)/3)*
          L[{1}, zb] + (328*plusD[0, zb])/9 - (80*plusD[1, zb])/3)*
        plusL[2, t/mu2] + (80/9 - (40*zb)/9 + (328*delta[zb])/27 - 
         (80*plusD[0, zb])/9)*plusL[3, t/mu2] - (20*delta[zb]*plusL[4, t/mu2])/
        9 + plusL[1, t/mu2]*(1936/27 - (1352*zb)/27 + 
         Pi^2*(-28/3 + (14*zb)/3) + (-656/9 + (448*zb)/9)*L[{0}, zb] + 
         (284/3 - 640/(9*zb) - (184*zb)/3)*L[{1}, zb] + (160/3 - (80*zb)/3)*
          L[{0, 0}, zb] + (-176/3 + 176/(3*zb) + (88*zb)/3)*L[{0, 1}, zb] + 
         (-72 + 64/zb + 36*zb)*L[{1, 0}, zb] + (64 - 136/(3*zb) - 32*zb)*
          L[{1, 1}, zb] + (-1936/27 + (28*Pi^2)/3)*plusD[0, zb] + 
         (656*plusD[1, zb])/9 - (80*plusD[2, zb])/3 + 
         delta[zb]*(2081/27 - (338*Pi^2)/27 - (472*Zeta[3])/9)) + 
       plusL[0, t/mu2]*(-2081/27 + Pi^2*(338/27 - (229*zb)/27) + (1291*zb)/18 + 
         (1936/27 - (1424*zb)/27 + Pi^2*(-28/3 + (14*zb)/3))*L[{0}, zb] + 
         (-3076/27 + Pi^2*(40/3 - 12/zb - (20*zb)/3) + 842/(9*zb) + 
           (2150*zb)/27)*L[{1}, zb] + (-656/9 + (448*zb)/9)*L[{0, 0}, zb] + 
         (232/3 - 232/(3*zb) - (148*zb)/3)*L[{0, 1}, zb] + 
         (988/9 - 800/(9*zb) - (644*zb)/9)*L[{1, 0}, zb] + 
         (-1060/9 + 628/(9*zb) + (692*zb)/9)*L[{1, 1}, zb] + 
         (160/3 - (80*zb)/3)*L[{0, 0, 0}, zb] + (-160/3 + 160/(3*zb) + 
           (80*zb)/3)*L[{0, 0, 1}, zb] + (-64 + 64/zb + 32*zb)*
          L[{0, 1, 0}, zb] + (224/3 - 224/(3*zb) - (112*zb)/3)*
          L[{0, 1, 1}, zb] + (-232/3 + 208/(3*zb) + (116*zb)/3)*
          L[{1, 0, 0}, zb] + (200/3 - 176/(3*zb) - (100*zb)/3)*
          L[{1, 0, 1}, zb] + (296/3 - 80/zb - (148*zb)/3)*L[{1, 1, 0}, zb] + 
         (-68 + 112/(3*zb) + 34*zb)*L[{1, 1, 1}, zb] + (-1936/27 + (28*Pi^2)/3)*
          plusD[1, zb] + (328*plusD[2, zb])/9 - (80*plusD[3, zb])/9 + 
         plusD[0, zb]*(2081/27 - (338*Pi^2)/27 - (472*Zeta[3])/9) + 
         (472/9 - (236*zb)/9)*Zeta[3] + delta[zb]*(-108823/1458 + 
           (2942*Pi^2)/243 - (64*Pi^4)/135 + (740*Zeta[3])/9)) + 
       delta[t]*(104935/1458 + Pi^4*(64/135 - (32*zb)/135) - (244993*zb)/2916 + 
         Pi^2*(-2897/243 + (1963*zb)/243) + (1930/27 - (1472*zb)/27 + 
           Pi^2*(-28/3 + (14*zb)/3))*L[{0, 0}, zb] + 
         (-6014/81 + Pi^2*(316/27 - 316/(27*zb) - (158*zb)/27) + 5996/(81*zb) + 
           (4462*zb)/81)*L[{0, 1}, zb] + 
         (-10202/81 + Pi^2*(382/27 - 340/(27*zb) - (194*zb)/27) + 
           8582/(81*zb) + (6952*zb)/81)*L[{1, 0}, zb] + 
         (3980/27 - 2/(3*zb^2) - 8714/(81*zb) - (298*zb)/3 + 
           Pi^2*(-172/9 + 142/(9*zb) + (29*zb)/3))*L[{1, 1}, zb] + 
         (-656/9 + (448*zb)/9)*L[{0, 0, 0}, zb] + 
         (710/9 - 232/(3*zb) - (160*zb)/3)*L[{0, 0, 1}, zb] + 
         (254/3 - 776/(9*zb) - (164*zb)/3)*L[{0, 1, 0}, zb] + 
         (-2492/27 + 2528/(27*zb) + (1360*zb)/27)*L[{0, 1, 1}, zb] + 
         (1052/9 - 880/(9*zb) - (692*zb)/9)*L[{1, 0, 0}, zb] + 
         (-2662/27 + 2182/(27*zb) + (1688*zb)/27)*L[{1, 0, 1}, zb] + 
         (-4322/27 + 3062/(27*zb) + (2692*zb)/27)*L[{1, 1, 0}, zb] + 
         (1202/9 - 68/zb - (770*zb)/9)*L[{1, 1, 1}, zb] + 
         (160/3 - (80*zb)/3)*L[{0, 0, 0, 0}, zb] + 
         (-472/9 + 472/(9*zb) + (236*zb)/9)*L[{0, 0, 0, 1}, zb] + 
         (-520/9 + 520/(9*zb) + (260*zb)/9)*L[{0, 0, 1, 0}, zb] + 
         (128/3 - 128/(3*zb) - (64*zb)/3)*L[{0, 0, 1, 1}, zb] + 
         (-616/9 + 616/(9*zb) + (308*zb)/9)*L[{0, 1, 0, 0}, zb] + 
         (568/9 - 568/(9*zb) - (284*zb)/9)*L[{0, 1, 0, 1}, zb] + 
         (736/9 - 736/(9*zb) - (368*zb)/9)*L[{0, 1, 1, 0}, zb] + 
         (-256/3 + 256/(3*zb) + (128*zb)/3)*L[{0, 1, 1, 1}, zb] + 
         (-728/9 + 656/(9*zb) + (364*zb)/9)*L[{1, 0, 0, 0}, zb] + 
         (748/9 - 664/(9*zb) - (380*zb)/9)*L[{1, 0, 0, 1}, zb] + 
         (700/9 - 640/(9*zb) - (344*zb)/9)*L[{1, 0, 1, 0}, zb] + 
         (-64 + 56/zb + 32*zb)*L[{1, 0, 1, 1}, zb] + 
         (1064/9 - 896/(9*zb) - (532*zb)/9)*L[{1, 1, 0, 0}, zb] + 
         (-884/9 + 704/(9*zb) + (448*zb)/9)*L[{1, 1, 0, 1}, zb] + 
         (-1136/9 + 872/(9*zb) + (562*zb)/9)*L[{1, 1, 1, 0}, zb] + 
         (620/9 - 256/(9*zb) - (310*zb)/9)*L[{1, 1, 1, 1}, zb] + 
         (-968/27 + (14*Pi^2)/3)*plusD[2, zb] + (328*plusD[3, zb])/27 - 
         (20*plusD[4, zb])/9 + plusD[1, zb]*(2081/27 - (338*Pi^2)/27 - 
           (472*Zeta[3])/9) + (-782/9 + (514*zb)/9)*Zeta[3] + 
         plusD[0, zb]*(-108823/1458 + (2942*Pi^2)/243 - (64*Pi^4)/135 + 
           (740*Zeta[3])/9) + L[{0}, zb]*(-2045/27 + 
           Pi^2*(115/9 - (233*zb)/27) + (3989*zb)/54 + (472/9 - (236*zb)/9)*
            Zeta[3]) + L[{1}, zb]*(3475/27 - 3100/(27*zb) - (209*zb)/2 + 
           Pi^2*(-527/27 + 139/(9*zb) + (338*zb)/27) + 
           (-748/9 + 664/(9*zb) + (392*zb)/9)*Zeta[3]) + 
         delta[zb]*(1979159/26244 + (1009*Pi^4)/2430 - (5900*Zeta[3])/81 + 
           Pi^2*(-104653/8748 + (232*Zeta[3])/27) - (280*Zeta[5])/9))) + 
     Nc^3*((220/9 - (128*zb)/9 + (1046/27 - (13*Pi^2)/3)*delta[zb] + 
         (-20 + 10*zb)*L[{0}, zb] + (16 - 12/zb - 8*zb)*L[{1}, zb] - 
         (220*plusD[0, zb])/9 + 20*plusD[1, zb])*plusL[3, t/mu2] + 
       (-5 + (5*zb)/2 - (55*delta[zb])/9 + 5*plusD[0, zb])*plusL[4, t/mu2] + 
       delta[zb]*plusL[5, t/mu2] + plusL[2, t/mu2]*
        (-1046/9 + Pi^2*(13 - (13*zb)/2) + (715*zb)/9 + (220/3 - (128*zb)/3)*
          L[{0}, zb] + (-253/3 + 193/(3*zb) + (149*zb)/3)*L[{1}, zb] + 
         (-60 + 30*zb)*L[{0, 0}, zb] + (48 - 48/zb - 24*zb)*L[{0, 1}, zb] + 
         (60 - 48/zb - 30*zb)*L[{1, 0}, zb] + (-43 + 28/zb + (43*zb)/2)*
          L[{1, 1}, zb] + (1046/9 - 13*Pi^2)*plusD[0, zb] - 
         (220*plusD[1, zb])/3 + 30*plusD[2, zb] + delta[zb]*
          (-2992/27 + (253*Pi^2)/18 + 82*Zeta[3])) + plusL[1, t/mu2]*
        (5930/27 - (4822*zb)/27 + Pi^2*(-253/9 + (295*zb)/18) + 
         (-2083/9 + Pi^2*(26 - 13*zb) + (1421*zb)/9)*L[{0}, zb] + 
         (270 - 1922/(9*zb) - 179*zb + Pi^2*(-25 + 20/zb + (25*zb)/2))*
          L[{1}, zb] + (440/3 - (256*zb)/3)*L[{0, 0}, zb] + 
         (-448/3 + 448/(3*zb) + (266*zb)/3)*L[{0, 1}, zb] + 
         (-198 + 158/zb + 116*zb)*L[{1, 0}, zb] + 
         (563/3 - 355/(3*zb) - (322*zb)/3)*L[{1, 1}, zb] + 
         (-120 + 60*zb)*L[{0, 0, 0}, zb] + (104 - 104/zb - 52*zb)*
          L[{0, 0, 1}, zb] + (120 - 120/zb - 60*zb)*L[{0, 1, 0}, zb] + 
         (-76 + 76/zb + 38*zb)*L[{0, 1, 1}, zb] + (140 - 116/zb - 70*zb)*
          L[{1, 0, 0}, zb] + (-104 + 80/zb + 52*zb)*L[{1, 0, 1}, zb] + 
         (-126 + 88/zb + 63*zb)*L[{1, 1, 0}, zb] + (64 - 36/zb - 32*zb)*
          L[{1, 1, 1}, zb] + (2092/9 - 26*Pi^2)*plusD[1, zb] - 
         (220*plusD[2, zb])/3 + 20*plusD[3, zb] + delta[zb]*
          (5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - (1694*Zeta[3])/9) + 
         (-164 + 82*zb)*Zeta[3] + plusD[0, zb]*(-5984/27 + (253*Pi^2)/9 + 
           164*Zeta[3])) + plusL[0, t/mu2]*(-5779/27 + 
         Pi^2*(403/9 - (1081*zb)/36) + (969*zb)/4 + 
         Pi^4*(-373/180 + (373*zb)/360) + (-2074/9 + Pi^2*(26 - 13*zb) + 
           (1412*zb)/9)*L[{0, 0}, zb] + (721/3 - 724/(3*zb) - 154*zb + 
           Pi^2*(-26 + 26/zb + 13*zb))*L[{0, 1}, zb] + 
         (5479/18 - 2458/(9*zb) - (1834*zb)/9 + Pi^2*(-91/3 + 76/(3*zb) + 
             (91*zb)/6))*L[{1, 0}, zb] + 
         (-336 + Pi^2*(85/3 - 20/zb - (85*zb)/6) + 1421/(6*zb) + (1265*zb)/6)*
          L[{1, 1}, zb] + (440/3 - (256*zb)/3)*L[{0, 0, 0}, zb] + 
         (-334/3 + 334/(3*zb) + (185*zb)/3)*L[{0, 0, 1}, zb] + 
         (-536/3 + 536/(3*zb) + (310*zb)/3)*L[{0, 1, 0}, zb] + 
         (139 - 139/zb - (155*zb)/2)*L[{0, 1, 1}, zb] + 
         (-638/3 + 518/(3*zb) + (373*zb)/3)*L[{1, 0, 0}, zb] + 
         (508/3 - 394/(3*zb) - (299*zb)/3)*L[{1, 0, 1}, zb] + 
         (823/3 - 197/zb - (485*zb)/3)*L[{1, 1, 0}, zb] + 
         (-608/3 + 319/(3*zb) + (695*zb)/6)*L[{1, 1, 1}, zb] + 
         (-120 + 60*zb)*L[{0, 0, 0, 0}, zb] + (96 - 96/zb - 48*zb)*
          L[{0, 0, 0, 1}, zb] + (128 - 128/zb - 64*zb)*L[{0, 0, 1, 0}, zb] + 
         (-80 + 80/zb + 40*zb)*L[{0, 0, 1, 1}, zb] + (140 - 140/zb - 70*zb)*
          L[{0, 1, 0, 0}, zb] + (-112 + 112/zb + 56*zb)*L[{0, 1, 0, 1}, zb] + 
         (-140 + 140/zb + 70*zb)*L[{0, 1, 1, 0}, zb] + (72 - 72/zb - 36*zb)*
          L[{0, 1, 1, 1}, zb] + (156 - 132/zb - 78*zb)*L[{1, 0, 0, 0}, zb] + 
         (-128 + 108/zb + 64*zb)*L[{1, 0, 0, 1}, zb] + (-152 + 124/zb + 76*zb)*
          L[{1, 0, 1, 0}, zb] + (94 - 76/zb - 47*zb)*L[{1, 0, 1, 1}, zb] + 
         (-176 + 132/zb + 88*zb)*L[{1, 1, 0, 0}, zb] + (134 - 96/zb - 67*zb)*
          L[{1, 1, 0, 1}, zb] + (148 - 92/zb - 74*zb)*L[{1, 1, 1, 0}, zb] + 
         (-65 + 36/zb + (65*zb)/2)*L[{1, 1, 1, 1}, zb] + (1046/9 - 13*Pi^2)*
          plusD[2, zb] - (220*plusD[3, zb])/9 + 5*plusD[4, zb] + 
         plusD[0, zb]*(5977/27 - (809*Pi^2)/18 + (373*Pi^4)/180 - 
           (1694*Zeta[3])/9) + (1694/9 - (919*zb)/9)*Zeta[3] + 
         plusD[1, zb]*(-5984/27 + (253*Pi^2)/9 + 164*Zeta[3]) + 
         L[{1}, zb]*(-9554/27 + Pi^2*(79/2 - 193/(6*zb) - (47*zb)/2) + 
           9923/(36*zb) + (15305*zb)/54 + (154 - 124/zb - 77*zb)*Zeta[3]) + 
         L[{0}, zb]*(5831/27 - (10481*zb)/54 + Pi^2*(-253/9 + (295*zb)/18) + 
           (-164 + 82*zb)*Zeta[3]) + delta[zb]*(-297029/1458 - (143*Pi^4)/90 + 
           Pi^2*(9968/243 - (305*Zeta[3])/9) + (10348*Zeta[3])/27 - 
           48*Zeta[5])) + delta[t]*(518323/2916 + Pi^4*(371/270 - (23*zb)/24) - 
         (715565*zb)/2916 + (-2065/9 + Pi^2*(26 - 13*zb) + (1403*zb)/9)*
          L[{0, 0, 0}, zb] + (554/3 - 1636/(9*zb) - (1108*zb)/9 + 
           Pi^2*(-88/3 + 88/(3*zb) + (44*zb)/3))*L[{0, 0, 1}, zb] + 
         (871/3 - 2702/(9*zb) - (568*zb)/3 + Pi^2*(-92/3 + 92/(3*zb) + 
             (46*zb)/3))*L[{0, 1, 0}, zb] + 
         (-5746/27 + Pi^2*(97/3 - 97/(3*zb) - (97*zb)/6) + 5944/(27*zb) + 
           (7033*zb)/54)*L[{0, 1, 1}, zb] + (2831/9 - 2732/(9*zb) - 
           (427*zb)/2 + Pi^2*(-308/9 + 263/(9*zb) + (154*zb)/9))*
          L[{1, 0, 0}, zb] + (-12811/54 + Pi^2*(101/3 - 244/(9*zb) - 
             (101*zb)/6) + 12553/(54*zb) + (8357*zb)/54)*L[{1, 0, 1}, zb] + 
         (-7841/18 + Pi^2*(356/9 - 274/(9*zb) - (178*zb)/9) + 3320/(9*zb) + 
           (800*zb)/3)*L[{1, 1, 0}, zb] + (9334/27 - 6448/(27*zb) - 
           (5291*zb)/27 + Pi^2*(-71/2 + 209/(9*zb) + (71*zb)/4))*
          L[{1, 1, 1}, zb] + (440/3 - (256*zb)/3)*L[{0, 0, 0, 0}, zb] + 
         (-338/3 + 334/(3*zb) + 66*zb)*L[{0, 0, 0, 1}, zb] + 
         (-1384/9 + 1312/(9*zb) + (728*zb)/9)*L[{0, 0, 1, 0}, zb] + 
         (743/9 - 683/(9*zb) - (749*zb)/18)*L[{0, 0, 1, 1}, zb] + 
         (-1736/9 + 1748/(9*zb) + (1015*zb)/9)*L[{0, 1, 0, 0}, zb] + 
         (1310/9 - 1310/(9*zb) - (715*zb)/9)*L[{0, 1, 0, 1}, zb] + 
         (1943/9 - 1859/(9*zb) - (1925*zb)/18)*L[{0, 1, 1, 0}, zb] + 
         (-1153/9 + 1081/(9*zb) + (937*zb)/18)*L[{0, 1, 1, 1}, zb] + 
         (-2002/9 + 1642/(9*zb) + (1163*zb)/9)*L[{1, 0, 0, 0}, zb] + 
         (1612/9 - 1219/(9*zb) - (941*zb)/9)*L[{1, 0, 0, 1}, zb] + 
         (706/3 - 194/zb - (388*zb)/3)*L[{1, 0, 1, 0}, zb] + 
         (-1234/9 + 889/(9*zb) + (1369*zb)/18)*L[{1, 0, 1, 1}, zb] + 
         (958/3 - 713/(3*zb) - (572*zb)/3)*L[{1, 1, 0, 0}, zb] + 
         (-2299/9 + 1567/(9*zb) + (1388*zb)/9)*L[{1, 1, 0, 1}, zb] + 
         (-3290/9 + 2243/(9*zb) + (3653*zb)/18)*L[{1, 1, 1, 0}, zb] + 
         (1327/6 - 886/(9*zb) - (361*zb)/3)*L[{1, 1, 1, 1}, zb] + 
         (-120 + 60*zb)*L[{0, 0, 0, 0, 0}, zb] + (104 - 104/zb - 52*zb)*
          L[{0, 0, 0, 0, 1}, zb] + (320/3 - 320/(3*zb) - (160*zb)/3)*
          L[{0, 0, 0, 1, 0}, zb] + (-172/3 + 172/(3*zb) + (86*zb)/3)*
          L[{0, 0, 0, 1, 1}, zb] + (460/3 - 460/(3*zb) - (230*zb)/3)*
          L[{0, 0, 1, 0, 0}, zb] + (-112 + 112/zb + 56*zb)*
          L[{0, 0, 1, 0, 1}, zb] + (-320/3 + 320/(3*zb) + (160*zb)/3)*
          L[{0, 0, 1, 1, 0}, zb] + (20 - 20/zb - 10*zb)*L[{0, 0, 1, 1, 1}, 
           zb] + (156 - 156/zb - 78*zb)*L[{0, 1, 0, 0, 0}, zb] + 
         (-128 + 128/zb + 64*zb)*L[{0, 1, 0, 0, 1}, zb] + 
         (-440/3 + 440/(3*zb) + (220*zb)/3)*L[{0, 1, 0, 1, 0}, zb] + 
         (92 - 92/zb - 46*zb)*L[{0, 1, 0, 1, 1}, zb] + (-208 + 208/zb + 104*zb)*
          L[{0, 1, 1, 0, 0}, zb] + (172 - 172/zb - 86*zb)*L[{0, 1, 1, 0, 1}, 
           zb] + (452/3 - 452/(3*zb) - (226*zb)/3)*L[{0, 1, 1, 1, 0}, zb] + 
         (-72 + 72/zb + 36*zb)*L[{0, 1, 1, 1, 1}, zb] + (168 - 144/zb - 84*zb)*
          L[{1, 0, 0, 0, 0}, zb] + (-412/3 + 352/(3*zb) + (206*zb)/3)*
          L[{1, 0, 0, 0, 1}, zb] + (-164 + 140/zb + 82*zb)*
          L[{1, 0, 0, 1, 0}, zb] + (286/3 - 244/(3*zb) - (143*zb)/3)*
          L[{1, 0, 0, 1, 1}, zb] + (-596/3 + 500/(3*zb) + (298*zb)/3)*
          L[{1, 0, 1, 0, 0}, zb] + (144 - 368/(3*zb) - 72*zb)*
          L[{1, 0, 1, 0, 1}, zb] + (470/3 - 132/zb - (235*zb)/3)*
          L[{1, 0, 1, 1, 0}, zb] + (-58 + 56/zb + 29*zb)*L[{1, 0, 1, 1, 1}, 
           zb] + (-220 + 172/zb + 110*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (520/3 - 404/(3*zb) - (260*zb)/3)*L[{1, 1, 0, 0, 1}, zb] + 
         (616/3 - 460/(3*zb) - (308*zb)/3)*L[{1, 1, 0, 1, 0}, zb] + 
         (-392/3 + 100/zb + (196*zb)/3)*L[{1, 1, 0, 1, 1}, zb] + 
         (258 - 544/(3*zb) - 129*zb)*L[{1, 1, 1, 0, 0}, zb] + 
         (-196 + 412/(3*zb) + 98*zb)*L[{1, 1, 1, 0, 1}, zb] + 
         (-177 + 100/zb + (177*zb)/2)*L[{1, 1, 1, 1, 0}, zb] + 
         (81 - 52/zb - (81*zb)/2)*L[{1, 1, 1, 1, 1}, zb] + 
         (1046/27 - (13*Pi^2)/3)*plusD[3, zb] - (55*plusD[4, zb])/9 + 
         plusD[5, zb] + plusD[1, zb]*(5977/27 - (809*Pi^2)/18 + 
           (373*Pi^4)/180 - (1694*Zeta[3])/9) + (-10744/27 + (6725*zb)/27)*
          Zeta[3] + plusD[2, zb]*(-2992/27 + (253*Pi^2)/18 + 82*Zeta[3]) + 
         L[{0}, zb]*(-22015/108 + Pi^2*(4915/108 - (1625*zb)/54) + 
           (12215*zb)/54 + Pi^4*(-373/180 + (373*zb)/360) + 
           (1766/9 - (937*zb)/9)*Zeta[3]) + L[{1, 0}, zb]*
          (-32782/81 + Pi^2*(2317/54 - 926/(27*zb) - (685*zb)/27) + 
           51491/(162*zb) + (26087*zb)/81 + (622/3 - 532/(3*zb) - (311*zb)/3)*
            Zeta[3]) + L[{0, 1}, zb]*(-36413/162 + Pi^2*(937/27 - 937/(27*zb) - 
             (557*zb)/27) + 18562/(81*zb) + (16457*zb)/81 + 
           (532/3 - 532/(3*zb) - (266*zb)/3)*Zeta[3]) + 
         Pi^2*(-37811/972 + (7897*zb)/243 + (305/9 - (305*zb)/18)*Zeta[3]) + 
         L[{0, 0}, zb]*(5792/27 - (5611*zb)/27 + Pi^2*(-85/3 + (148*zb)/9) + 
           (-164 + 82*zb)*Zeta[3]) + L[{1, 1}, zb]*(83725/162 - 2/(3*zb^2) - 
           36875/(108*zb) - (30334*zb)/81 + Pi^2*(-3007/54 + 4361/(108*zb) + 
             (3601*zb)/108) + (-200 + 424/(3*zb) + 100*zb)*Zeta[3]) + 
         L[{1}, zb]*(40643/108 + Pi^4*(1387/540 - 403/(180*zb) - 
             (1387*zb)/1080) - 212503/(648*zb) - (3020*zb)/9 + 
           Pi^2*(-9527/162 + 17275/(324*zb) + (6187*zb)/162) + 
           (-905/3 + 694/(3*zb) + (542*zb)/3)*Zeta[3]) + 
         delta[zb]*(5211949/26244 + (10829*Pi^4)/9720 + (21977*Pi^6)/408240 - 
           (79430*Zeta[3])/243 + (1280*Zeta[3]^2)/9 + 
           Pi^2*(-321277/8748 + (1705*Zeta[3])/54) - (1012*Zeta[5])/9) + 
         plusD[0, zb]*(-297029/1458 - (143*Pi^4)/90 + 
           Pi^2*(9968/243 - (305*Zeta[3])/9) + (10348*Zeta[3])/27 - 
           48*Zeta[5]) + (48 - 24*zb)*Zeta[5])) + 
     ((2*zb + 3*Pi^2*delta[zb] + (20 - 10*zb)*L[{0}, zb] + 
         (-16 + 12/zb + 8*zb)*L[{1}, zb] - 20*plusD[1, zb])*plusL[3, t/mu2] + 
       (5 - (5*zb)/2 - 5*plusD[0, zb])*plusL[4, t/mu2] - 
       delta[zb]*plusL[5, t/mu2] + plusL[2, t/mu2]*
        (15*zb + Pi^2*(-9 + (9*zb)/2) + 6*zb*L[{0}, zb] + 
         (12 + 9/zb - (27*zb)/2)*L[{1}, zb] + (60 - 30*zb)*L[{0, 0}, zb] + 
         (-48 + 48/zb + 24*zb)*L[{0, 1}, zb] + (-60 + 48/zb + 30*zb)*
          L[{1, 0}, zb] + (31 - 16/zb - (31*zb)/2)*L[{1, 1}, zb] + 
         9*Pi^2*plusD[0, zb] - 30*plusD[2, zb] - 40*delta[zb]*Zeta[3]) + 
       plusL[1, t/mu2]*(-2 - 25*zb - 2*Pi^2*zb - (25*Pi^4*delta[zb])/36 + 
         (1 + 29*zb + Pi^2*(-18 + 9*zb))*L[{0}, zb] + 
         (11 + Pi^2*(55/3 - 44/(3*zb) - (55*zb)/6) - 8/zb - 24*zb)*L[{1}, zb] + 
         12*zb*L[{0, 0}, zb] + (-12 + 12/zb - 8*zb)*L[{0, 1}, zb] + 
         (24 + 18/zb - 29*zb)*L[{1, 0}, zb] + (-17 - 21/zb + 24*zb)*
          L[{1, 1}, zb] + (120 - 60*zb)*L[{0, 0, 0}, zb] + 
         (-120 + 120/zb + 60*zb)*L[{0, 0, 1}, zb] + (-112 + 112/zb + 56*zb)*
          L[{0, 1, 0}, zb] + (76 - 76/zb - 38*zb)*L[{0, 1, 1}, zb] + 
         (-140 + 116/zb + 70*zb)*L[{1, 0, 0}, zb] + (104 - 80/zb - 52*zb)*
          L[{1, 0, 1}, zb] + (102 - 64/zb - 51*zb)*L[{1, 1, 0}, zb] + 
         (-28 + 8/zb + 14*zb)*L[{1, 1, 1}, zb] + 18*Pi^2*plusD[1, zb] - 
         20*plusD[3, zb] + (80 - 40*zb)*Zeta[3] - 80*plusD[0, zb]*Zeta[3]) + 
       plusL[0, t/mu2]*(Pi^2*(-1/6 - (31*zb)/6) + Pi^4*(25/36 - (25*zb)/72) - 
         (7*zb)/4 + (2 + 28*zb + Pi^2*(-18 + 9*zb))*L[{0, 0}, zb] + 
         (7 + Pi^2*(50/3 - 50/(3*zb) - (25*zb)/3) - 8/zb - 30*zb)*
          L[{0, 1}, zb] + (69/2 + Pi^2*(21 - 52/(3*zb) - (21*zb)/2) - 8/zb - 
           48*zb)*L[{1, 0}, zb] + (-9 + 3/(2*zb) + 23*zb + 
           Pi^2*(-49/3 + 32/(3*zb) + (49*zb)/6))*L[{1, 1}, zb] + 
         (16 - 8*zb)*L[{2, 1}, zb] + 12*zb*L[{0, 0, 0}, zb] + 
         (-6 + 6/zb - 11*zb)*L[{0, 0, 1}, zb] + (-12 + 12/zb - 4*zb)*
          L[{0, 1, 0}, zb] + (39 - 39/zb + zb/2)*L[{0, 1, 1}, zb] + 
         (24 + 18/zb - 30*zb)*L[{1, 0, 0}, zb] + (-14 - 30/zb + 24*zb)*
          L[{1, 0, 1}, zb] + (-39 - 21/zb + 45*zb)*L[{1, 1, 0}, zb] + 
         (7 + 15/zb - 11*zb)*L[{1, 1, 1}, zb] + (24 - 20*zb)*L[{1, 2, 1}, zb] + 
         (24 - 12*zb)*L[{2, 1, 1}, zb] + (-48 + 24*zb)*L[{2, 2, 1}, zb] + 
         (120 - 60*zb)*L[{0, 0, 0, 0}, zb] + (-144 + 144/zb + 72*zb)*
          L[{0, 0, 0, 1}, zb] + (-128 + 128/zb + 64*zb)*L[{0, 0, 1, 0}, zb] + 
         (120 - 120/zb - 60*zb)*L[{0, 0, 1, 1}, zb] + (-124 + 124/zb + 62*zb)*
          L[{0, 1, 0, 0}, zb] + (120 - 120/zb - 60*zb)*L[{0, 1, 0, 1}, zb] + 
         (132 - 132/zb - 66*zb)*L[{0, 1, 1, 0}, zb] + (-28 + 28/zb + 14*zb)*
          L[{0, 1, 1, 1}, zb] + (-32 + 32/zb + 16*zb)*L[{0, 1, 2, 1}, zb] + 
         (-156 + 132/zb + 78*zb)*L[{1, 0, 0, 0}, zb] + (152 - 124/zb - 76*zb)*
          L[{1, 0, 0, 1}, zb] + (140 - 116/zb - 70*zb)*L[{1, 0, 1, 0}, zb] + 
         (-114 + 76/zb + 57*zb)*L[{1, 0, 1, 1}, zb] + (152 - 108/zb - 76*zb)*
          L[{1, 1, 0, 0}, zb] + (-110 + 72/zb + 55*zb)*L[{1, 1, 0, 1}, zb] + 
         (-76 + 40/zb + 38*zb)*L[{1, 1, 1, 0}, zb] + (-1 + 8/zb + zb/2)*
          L[{1, 1, 1, 1}, zb] + (-16 + 8/zb + 8*zb)*L[{1, 1, 2, 1}, zb] + 
         (-24 + 24/zb + 12*zb)*L[{1, 2, 1, 1}, zb] + (48 - 48/zb - 24*zb)*
          L[{1, 2, 2, 1}, zb] - (25*Pi^4*plusD[0, zb])/36 + 
         9*Pi^2*plusD[2, zb] - 5*plusD[4, zb] + 8*zb*Zeta[3] - 
         80*plusD[1, zb]*Zeta[3] + L[{0}, zb]*(-2 - (23*zb)/2 - 2*Pi^2*zb + 
           (80 - 40*zb)*Zeta[3]) + L[{1}, zb]*(-21 + 3/(4*zb) + 42*zb + 
           Pi^2*(-23/6 - 7/(2*zb) + (9*zb)/2) + (-96 + 80/zb + 48*zb)*
            Zeta[3]) + delta[zb]*(12*Pi^2*Zeta[3] - 48*Zeta[5])) + 
       delta[t]*(5/4 + Pi^4*(23/270 + (187*zb)/1080) - (529*zb)/3 + 
         (31/12 + Pi^2*(11/36 - 3*zb) + Pi^4*(25/36 - (25*zb)/72) + 112*zb)*
          L[{0}, zb] + (Pi^2*(7 - (9*zb)/2 - (5*zb^2)/2)*L[{r}, zb])/
          (Sqrt[1 - zb]*Sqrt[3 + zb]) + (-22/3 + 5*zb - (2*zb^2)/3 + 
           Pi^2*(-44/9 + (22*zb)/9))*L[{2, 1}, zb] + (5*Pi^2*zb*L[{r, r}, zb])/
          2 + (3 + 27*zb + Pi^2*(-18 + 9*zb))*L[{0, 0, 0}, zb] + 
         (41/3 + Pi^2*(56/3 - 56/(3*zb) - (28*zb)/3) - 8/zb - (137*zb)/6)*
          L[{0, 0, 1}, zb] + (-17/3 + Pi^2*(164/9 - 164/(9*zb) - (82*zb)/9) - 
           22/(3*zb) - (205*zb)/6)*L[{0, 1, 0}, zb] + 
         (-29 + 28/zb + (179*zb)/6 + Pi^2*(-21 + 21/zb + (21*zb)/2))*
          L[{0, 1, 1}, zb] + Pi^2*(6 - 6/zb - 3*zb)*L[{0, r, r}, zb] + 
         Pi^2*(2/3 - 2/(3*zb) - zb/3)*L[{1, 0, -1}, zb] + 
         (53 + Pi^2*(70/3 - 59/(3*zb) - (35*zb)/3) - 26/(3*zb) - (129*zb)/2)*
          L[{1, 0, 0}, zb] + (-91/2 + 30/zb + 45*zb + 
           Pi^2*(-163/9 + 128/(9*zb) + (163*zb)/18))*L[{1, 0, 1}, zb] + 
         (-147/2 - 9/(2*zb) + (320*zb)/3 + Pi^2*(-68/3 + 146/(9*zb) + 
             (34*zb)/3))*L[{1, 1, 0}, zb] + 
         (-241/6 + Pi^2*(29/2 - 28/(3*zb) - (29*zb)/4) + 22/(3*zb) + (70*zb)/3)*
          L[{1, 1, 1}, zb] + (8 + Pi^2*(44/9 - 44/(9*zb) - (22*zb)/9) + 
           10/(3*zb) - (43*zb)/3)*L[{1, 2, 1}, zb] + (2*Pi^2*L[{1, r, r}, zb])/
          zb + (-16/3 + (8*zb)/3)*L[{2, 1, 0}, zb] + (188/3 - (94*zb)/3)*
          L[{2, 1, 1}, zb] + (-88/3 + (44*zb)/3)*L[{2, 2, 1}, zb] + 
         ((-42 + 27*zb + 15*zb^2)*L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*
           Sqrt[3 + zb]) + ((-28 + 18*zb + 10*zb^2)*L[{r, 1, 1}, zb])/
          (Sqrt[1 - zb]*Sqrt[3 + zb]) + 12*zb*L[{0, 0, 0, 0}, zb] + 
         (2/3 - (41*zb)/3)*L[{0, 0, 0, 1}, zb] + (8/3 + 6/zb - 16*zb)*
          L[{0, 0, 1, 0}, zb] + (13 - 9/zb + (53*zb)/6)*L[{0, 0, 1, 1}, zb] + 
         (-40/3 + 12/zb - (4*zb)/3)*L[{0, 1, 0, 0}, zb] + 
         (46/3 - 16/zb + (23*zb)/3)*L[{0, 1, 0, 1}, zb] + 
         (103/3 - 41/zb - (37*zb)/2)*L[{0, 1, 1, 0}, zb] + 
         (-55 + 63/zb - (139*zb)/6)*L[{0, 1, 1, 1}, zb] + 
         (-8/3 + (28*zb)/3)*L[{0, 1, 2, 1}, zb] + (24 + 18/zb - 30*zb)*
          L[{1, 0, 0, 0}, zb] + (2 - 27/zb + (31*zb)/3)*L[{1, 0, 0, 1}, zb] + 
         (-42 - 23/zb + 38*zb)*L[{1, 0, 1, 0}, zb] + (8 + 46/zb - (37*zb)/2)*
          L[{1, 0, 1, 1}, zb] + (-152/3 - 23/zb + (170*zb)/3)*
          L[{1, 1, 0, 0}, zb] + (5/3 + 36/zb - (47*zb)/3)*L[{1, 1, 0, 1}, zb] + 
         (263/3 + 7/zb - (221*zb)/3)*L[{1, 1, 1, 0}, zb] + 
         (-9/2 - zb/2)*L[{1, 1, 1, 1}, zb] + (-56 + 52*zb)*
          L[{1, 1, 2, 1}, zb] + (16 - 20*zb)*L[{1, 2, 1, 0}, zb] + 
         (-172/3 + 8/zb + 60*zb)*L[{1, 2, 1, 1}, zb] + (72 - (212*zb)/3)*
          L[{1, 2, 2, 1}, zb] + (32 - 16*zb)*L[{2, 1, 0, 1}, zb] + 
         (56/3 - (28*zb)/3)*L[{2, 1, 1, 0}, zb] + (-48 + 24*zb)*
          L[{2, 1, 1, 1}, zb] + (80 - 40*zb)*L[{2, 1, 2, 1}, zb] + 
         (-112/3 + (56*zb)/3)*L[{2, 2, 1, 0}, zb] + (64 - 32*zb)*
          L[{2, 2, 1, 1}, zb] + (-304/3 + (152*zb)/3)*L[{2, 2, 2, 1}, zb] - 
         15*zb*L[{r, r, 0, 1}, zb] - 10*zb*L[{r, r, 1, 1}, zb] + 
         (120 - 60*zb)*L[{0, 0, 0, 0, 0}, zb] + (-168 + 168/zb + 84*zb)*
          L[{0, 0, 0, 0, 1}, zb] + (-144 + 144/zb + 72*zb)*
          L[{0, 0, 0, 1, 0}, zb] + (228 - 228/zb - 114*zb)*
          L[{0, 0, 0, 1, 1}, zb] + (-132 + 132/zb + 66*zb)*
          L[{0, 0, 1, 0, 0}, zb] + (160 - 160/zb - 80*zb)*L[{0, 0, 1, 0, 1}, 
           zb] + (136 - 136/zb - 68*zb)*L[{0, 0, 1, 1, 0}, zb] + 
         (-592/3 + 592/(3*zb) + (296*zb)/3)*L[{0, 0, 1, 1, 1}, zb] + 
         (-64/3 + 64/(3*zb) + (32*zb)/3)*L[{0, 0, 1, 2, 1}, zb] + 
         (-132 + 132/zb + 66*zb)*L[{0, 1, 0, 0, 0}, zb] + 
         (472/3 - 472/(3*zb) - (236*zb)/3)*L[{0, 1, 0, 0, 1}, zb] + 
         (136 - 136/zb - 68*zb)*L[{0, 1, 0, 1, 0}, zb] + 
         (-452/3 + 452/(3*zb) + (226*zb)/3)*L[{0, 1, 0, 1, 1}, zb] + 
         (496/3 - 496/(3*zb) - (248*zb)/3)*L[{0, 1, 1, 0, 0}, zb] + 
         (-328/3 + 328/(3*zb) + (164*zb)/3)*L[{0, 1, 1, 0, 1}, zb] + 
         (-148 + 148/zb + 74*zb)*L[{0, 1, 1, 1, 0}, zb] + 
         (-28 + 28/zb + 14*zb)*L[{0, 1, 1, 1, 1}, zb] + 
         (256/3 - 256/(3*zb) - (128*zb)/3)*L[{0, 1, 1, 2, 1}, zb] + 
         (-48 + 48/zb + 24*zb)*L[{0, 1, 2, 1, 0}, zb] + 
         (280/3 - 280/(3*zb) - (140*zb)/3)*L[{0, 1, 2, 1, 1}, zb] + 
         (-224/3 + 224/(3*zb) + (112*zb)/3)*L[{0, 1, 2, 2, 1}, zb] + 
         (-36 + 36/zb + 18*zb)*L[{0, r, r, 0, 1}, zb] + (-24 + 24/zb + 12*zb)*
          L[{0, r, r, 1, 1}, zb] + (-8 + 8/zb + 4*zb)*L[{1, 0, -1, 0, 1}, zb] + 
         (-168 + 144/zb + 84*zb)*L[{1, 0, 0, 0, 0}, zb] + 
         (196 - 164/zb - 98*zb)*L[{1, 0, 0, 0, 1}, zb] + 
         (496/3 - 412/(3*zb) - (248*zb)/3)*L[{1, 0, 0, 1, 0}, zb] + 
         (-550/3 + 440/(3*zb) + (275*zb)/3)*L[{1, 0, 0, 1, 1}, zb] + 
         (488/3 - 416/(3*zb) - (244*zb)/3)*L[{1, 0, 1, 0, 0}, zb] + 
         (-524/3 + 424/(3*zb) + (262*zb)/3)*L[{1, 0, 1, 0, 1}, zb] + 
         (-526/3 + 364/(3*zb) + (263*zb)/3)*L[{1, 0, 1, 1, 0}, zb] + 
         (158 - 100/zb - 79*zb)*L[{1, 0, 1, 1, 1}, zb] + 
         (64/3 - 64/(3*zb) - (32*zb)/3)*L[{1, 0, 1, 2, 1}, zb] + 
         (196 - 148/zb - 98*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (-192 + 136/zb + 96*zb)*L[{1, 1, 0, 0, 1}, zb] + 
         (-144 + 304/(3*zb) + 72*zb)*L[{1, 1, 0, 1, 0}, zb] + 
         (256/3 - 116/(3*zb) - (128*zb)/3)*L[{1, 1, 0, 1, 1}, zb] + 
         (-162 + 340/(3*zb) + 81*zb)*L[{1, 1, 1, 0, 0}, zb] + 
         (380/3 - 88/zb - (190*zb)/3)*L[{1, 1, 1, 0, 1}, zb] + 
         (121/3 - 8/zb - (121*zb)/6)*L[{1, 1, 1, 1, 0}, zb] + 
         (13 - 8/zb - (13*zb)/2)*L[{1, 1, 1, 1, 1}, zb] + 
         (136/3 - 80/(3*zb) - (68*zb)/3)*L[{1, 1, 1, 2, 1}, zb] + 
         (8/3 - 32/(3*zb) - (4*zb)/3)*L[{1, 1, 2, 1, 0}, zb] + 
         (100/3 - 20/zb - (50*zb)/3)*L[{1, 1, 2, 1, 1}, zb] + 
         (-64 + 56/zb + 32*zb)*L[{1, 1, 2, 2, 1}, zb] + (-32 + 32/zb + 16*zb)*
          L[{1, 2, 1, 0, 1}, zb] + (-56/3 + 56/(3*zb) + (28*zb)/3)*
          L[{1, 2, 1, 1, 0}, zb] + (48 - 48/zb - 24*zb)*L[{1, 2, 1, 1, 1}, 
           zb] + (-80 + 80/zb + 40*zb)*L[{1, 2, 1, 2, 1}, zb] + 
         (112/3 - 112/(3*zb) - (56*zb)/3)*L[{1, 2, 2, 1, 0}, zb] + 
         (-64 + 64/zb + 32*zb)*L[{1, 2, 2, 1, 1}, zb] + 
         (304/3 - 304/(3*zb) - (152*zb)/3)*L[{1, 2, 2, 2, 1}, zb] - 
         (12*L[{1, r, r, 0, 1}, zb])/zb - (8*L[{1, r, r, 1, 1}, zb])/zb - 
         (25*Pi^4*plusD[1, zb])/36 + 3*Pi^2*plusD[3, zb] - plusD[5, zb] + 
         (-3 + (235*zb)/6)*Zeta[3] - 40*plusD[2, zb]*Zeta[3] + 
         L[{0, 0}, zb]*(-4 + (5*zb)/3 - (16*Pi^2*zb)/9 + (80 - 40*zb)*
            Zeta[3]) + L[{1, 1}, zb]*(45/2 + Pi^2*(26/9 + 21/(4*zb) - 
             (91*zb)/18) - 29/(12*zb) - 49*zb + (2*zb^2)/3 + 
           (218/3 - 152/(3*zb) - (109*zb)/3)*Zeta[3]) + 
         L[{1}, zb]*(-213/4 + Pi^4*(-449/540 + 371/(540*zb) + (449*zb)/1080) + 
           83/(24*zb) - 18*zb + Pi^2*(-41/9 + 35/(18*zb) + (145*zb)/36) + 
           (50/3 + 26/zb - (19*zb)/3)*Zeta[3]) + 
         Pi^2*(13/9 - (11*zb)/9 - zb^2/18 + (-12 + 6*zb)*Zeta[3]) + 
         L[{0, 1}, zb]*(-40/3 + 2/zb + (149*zb)/6 + 
           Pi^2*(14/9 - 5/(3*zb) + (7*zb)/6) + (-68 + 68/zb + 34*zb)*Zeta[3]) + 
         L[{1, 0}, zb]*(191/2 - 2/(3*zb) - (85*zb)/2 + 
           Pi^2*(-3/2 - 17/(6*zb) + (19*zb)/6) + (-100 + 84/zb + 50*zb)*
            Zeta[3]) + delta[zb]*((499*Pi^6)/45360 - (80*Zeta[3]^2)/3) + 
         plusD[0, zb]*(12*Pi^2*Zeta[3] - 48*Zeta[5]) + (48 - 24*zb)*Zeta[5]))/
      Nc^3 + Nc^2*nf*((208/9 - (134*zb)/9 + (773/27 - (23*Pi^2)/9)*delta[zb] + 
         (-40/3 + (20*zb)/3)*L[{0}, zb] + (46/3 - 40/(3*zb) - (23*zb)/3)*
          L[{1}, zb] - (208*plusD[0, zb])/9 + (40*plusD[1, zb])/3)*
        plusL[2, t/mu2] + (-40/9 + (20*zb)/9 - (208*delta[zb])/27 + 
         (40*plusD[0, zb])/9)*plusL[3, t/mu2] + (10*delta[zb]*plusL[4, t/mu2])/
        9 + plusL[1, t/mu2]*(-1546/27 + Pi^2*(46/9 - (23*zb)/9) + 
         (1205*zb)/27 + (416/9 - (268*zb)/9)*L[{0}, zb] + 
         (-578/9 + 496/(9*zb) + (352*zb)/9)*L[{1}, zb] + (-80/3 + (40*zb)/3)*
          L[{0, 0}, zb] + (88/3 - 88/(3*zb) - (44*zb)/3)*L[{0, 1}, zb] + 
         (36 - 32/zb - 18*zb)*L[{1, 0}, zb] + (-104/3 + 76/(3*zb) + (52*zb)/3)*
          L[{1, 1}, zb] + (1546/27 - (46*Pi^2)/9)*plusD[0, zb] - 
         (416*plusD[1, zb])/9 + (40*plusD[2, zb])/3 + 
         delta[zb]*(-10345/162 + (233*Pi^2)/27 + (236*Zeta[3])/9)) + 
       plusL[0, t/mu2]*(10129/162 - (21565*zb)/324 + 
         Pi^2*(-233/27 + (299*zb)/54) + (-1528/27 + Pi^2*(46/9 - (23*zb)/9) + 
           (1259*zb)/27)*L[{0}, zb] + (962/9 - 2437/(27*zb) - (709*zb)/9 + 
           Pi^2*(-22/3 + 20/(3*zb) + (11*zb)/3))*L[{1}, zb] + 
         (416/9 - (268*zb)/9)*L[{0, 0}, zb] + (-436/9 + 436/(9*zb) + 
           (266*zb)/9)*L[{0, 1}, zb] + (-634/9 + 64/zb + (392*zb)/9)*
          L[{1, 0}, zb] + (256/3 - 206/(3*zb) - 50*zb)*L[{1, 1}, zb] + 
         (-80/3 + (40*zb)/3)*L[{0, 0, 0}, zb] + (64/3 - 64/(3*zb) - (32*zb)/3)*
          L[{0, 0, 1}, zb] + (104/3 - 104/(3*zb) - (52*zb)/3)*
          L[{0, 1, 0}, zb] + (-28 + 28/zb + 14*zb)*L[{0, 1, 1}, zb] + 
         (116/3 - 104/(3*zb) - (58*zb)/3)*L[{1, 0, 0}, zb] + 
         (-100/3 + 88/(3*zb) + (50*zb)/3)*L[{1, 0, 1}, zb] + 
         (-160/3 + 44/zb + (80*zb)/3)*L[{1, 1, 0}, zb] + 
         (122/3 - 76/(3*zb) - (61*zb)/3)*L[{1, 1, 1}, zb] + 
         (1546/27 - (46*Pi^2)/9)*plusD[1, zb] - (208*plusD[2, zb])/9 + 
         (40*plusD[3, zb])/9 + delta[zb]*(171449/2916 - (2441*Pi^2)/243 + 
           Pi^4/3 - 56*Zeta[3]) + (-236/9 + (118*zb)/9)*Zeta[3] + 
         plusD[0, zb]*(-10345/162 + (233*Pi^2)/27 + (236*Zeta[3])/9)) + 
       delta[t]*(-152333/2916 + Pi^2*(2351/243 - (3551*zb)/486) + 
         Pi^4*(-1/3 + zb/6) + (401039*zb)/5832 + 
         (-1516/27 + Pi^2*(46/9 - (23*zb)/9) + (1301*zb)/27)*L[{0, 0}, zb] + 
         (4642/81 - 4714/(81*zb) - (3845*zb)/81 + Pi^2*(-190/27 + 190/(27*zb) + 
             (95*zb)/27))*L[{0, 1}, zb] + (9112/81 - 7804/(81*zb) - 
           (6683*zb)/81 + Pi^2*(-212/27 + 188/(27*zb) + (109*zb)/27))*
          L[{1, 0}, zb] + (-12415/81 + Pi^2*(299/27 - 251/(27*zb) - 
             (305*zb)/54) + 2/(3*zb^2) + 9539/(81*zb) + (8456*zb)/81)*
          L[{1, 1}, zb] + (416/9 - (268*zb)/9)*L[{0, 0, 0}, zb] + 
         (-370/9 + 356/(9*zb) + 26*zb)*L[{0, 0, 1}, zb] + 
         (-502/9 + 172/(3*zb) + (314*zb)/9)*L[{0, 1, 0}, zb] + 
         (1192/27 - 1228/(27*zb) - (704*zb)/27)*L[{0, 1, 1}, zb] + 
         (-658/9 + 616/(9*zb) + (412*zb)/9)*L[{1, 0, 0}, zb] + 
         (1748/27 - 1628/(27*zb) - (1042*zb)/27)*L[{1, 0, 1}, zb] + 
         (946/9 - 818/(9*zb) - (182*zb)/3)*L[{1, 1, 0}, zb] + 
         (-2705/27 + 2150/(27*zb) + (1477*zb)/27)*L[{1, 1, 1}, zb] + 
         (-80/3 + (40*zb)/3)*L[{0, 0, 0, 0}, zb] + 
         (64/3 - 64/(3*zb) - (32*zb)/3)*L[{0, 0, 0, 1}, zb] + 
         (232/9 - 232/(9*zb) - (116*zb)/9)*L[{0, 0, 1, 0}, zb] + 
         (-116/9 + 116/(9*zb) + (58*zb)/9)*L[{0, 0, 1, 1}, zb] + 
         (344/9 - 344/(9*zb) - (172*zb)/9)*L[{0, 1, 0, 0}, zb] + 
         (-248/9 + 248/(9*zb) + (124*zb)/9)*L[{0, 1, 0, 1}, zb] + 
         (-356/9 + 356/(9*zb) + (178*zb)/9)*L[{0, 1, 1, 0}, zb] + 
         (172/9 - 172/(9*zb) - (86*zb)/9)*L[{0, 1, 1, 1}, zb] + 
         (364/9 - 328/(9*zb) - (182*zb)/9)*L[{1, 0, 0, 0}, zb] + 
         (-304/9 + 256/(9*zb) + (158*zb)/9)*L[{1, 0, 0, 1}, zb] + 
         (-128/3 + 40/zb + (62*zb)/3)*L[{1, 0, 1, 0}, zb] + 
         (232/9 - 196/(9*zb) - (116*zb)/9)*L[{1, 0, 1, 1}, zb] + 
         (-64 + 164/(3*zb) + 32*zb)*L[{1, 1, 0, 0}, zb] + 
         (484/9 - 388/(9*zb) - (248*zb)/9)*L[{1, 1, 0, 1}, zb] + 
         (650/9 - 524/(9*zb) - (319*zb)/9)*L[{1, 1, 1, 0}, zb] + 
         (-134/3 + 220/(9*zb) + (67*zb)/3)*L[{1, 1, 1, 1}, zb] + 
         (773/27 - (23*Pi^2)/9)*plusD[2, zb] - (208*plusD[3, zb])/27 + 
         (10*plusD[4, zb])/9 + plusD[0, zb]*(171449/2916 - (2441*Pi^2)/243 + 
           Pi^4/3 - 56*Zeta[3]) + (182/3 - (346*zb)/9)*Zeta[3] + 
         plusD[1, zb]*(-10345/162 + (233*Pi^2)/27 + (236*Zeta[3])/9) + 
         L[{1}, zb]*(-6749/54 + Pi^2*(1087/81 - 964/(81*zb) - (659*zb)/81) + 
           8660/(81*zb) + (33155*zb)/324 + (128/3 - 36/zb - (70*zb)/3)*
            Zeta[3]) + L[{0}, zb]*(9679/162 - (21433*zb)/324 + 
           Pi^2*(-80/9 + (307*zb)/54) + (-236/9 + (118*zb)/9)*Zeta[3]) + 
         delta[zb]*(-2804689/52488 - (1541*Pi^4)/4860 + 
           Pi^2*(181127/17496 - (125*Zeta[3])/27) + (490*Zeta[3])/9 + 
           (128*Zeta[5])/9))) + 
     (nf*((40/3 - 10*zb + (65/9 - (19*Pi^2)/9)*delta[zb] + 
          (-40/3 + (20*zb)/3)*L[{0}, zb] + (46/3 - 40/(3*zb) - (23*zb)/3)*
           L[{1}, zb] - (40*plusD[0, zb])/3 + (40*plusD[1, zb])/3)*
         plusL[2, t/mu2] + (-40/9 + (20*zb)/9 - (40*delta[zb])/9 + 
          (40*plusD[0, zb])/9)*plusL[3, t/mu2] + (10*delta[zb]*plusL[4, t/mu2])/
         9 + plusL[1, t/mu2]*(-130/9 + Pi^2*(38/9 - (19*zb)/9) + (49*zb)/9 + 
          (80/3 - 20*zb)*L[{0}, zb] + (-274/9 + 16/zb + (200*zb)/9)*
           L[{1}, zb] + (-80/3 + (40*zb)/3)*L[{0, 0}, zb] + 
          (88/3 - 88/(3*zb) - (44*zb)/3)*L[{0, 1}, zb] + (36 - 32/zb - 18*zb)*
           L[{1, 0}, zb] + (-88/3 + 20/zb + (44*zb)/3)*L[{1, 1}, zb] + 
          (130/9 - (38*Pi^2)/9)*plusD[0, zb] - (80*plusD[1, zb])/3 + 
          (40*plusD[2, zb])/3 + delta[zb]*(-2141/162 + (35*Pi^2)/9 + 
            (236*Zeta[3])/9)) + plusL[0, t/mu2]*(2357/162 - (1673*zb)/324 + 
          Pi^2*(-35/9 + (53*zb)/18) + (-136/9 + Pi^2*(38/9 - (19*zb)/9) + 
            (55*zb)/9)*L[{0}, zb] + (190/27 - 89/(27*zb) - (23*zb)/27 + 
            Pi^2*(-6 + 16/(3*zb) + 3*zb))*L[{1}, zb] + (80/3 - 20*zb)*
           L[{0, 0}, zb] + (-260/9 + 260/(9*zb) + (178*zb)/9)*L[{0, 1}, zb] + 
          (-118/3 + 224/(9*zb) + 28*zb)*L[{1, 0}, zb] + 
          (292/9 - 10/(9*zb) - (242*zb)/9)*L[{1, 1}, zb] + 
          (-80/3 + (40*zb)/3)*L[{0, 0, 0}, zb] + (32 - 32/zb - 16*zb)*
           L[{0, 0, 1}, zb] + (88/3 - 88/(3*zb) - (44*zb)/3)*L[{0, 1, 0}, zb] + 
          (-140/3 + 140/(3*zb) + (70*zb)/3)*L[{0, 1, 1}, zb] + 
          (116/3 - 104/(3*zb) - (58*zb)/3)*L[{1, 0, 0}, zb] + 
          (-100/3 + 88/(3*zb) + (50*zb)/3)*L[{1, 0, 1}, zb] + 
          (-136/3 + 36/zb + (68*zb)/3)*L[{1, 1, 0}, zb] + 
          (82/3 - 12/zb - (41*zb)/3)*L[{1, 1, 1}, zb] + (130/9 - (38*Pi^2)/9)*
           plusD[1, zb] - (40*plusD[2, zb])/3 + (40*plusD[3, zb])/9 + 
          delta[zb]*(1711/108 - (167*Pi^2)/81 + (19*Pi^4)/135 - 
            (236*Zeta[3])/9) + (-236/9 + (118*zb)/9)*Zeta[3] + 
          plusD[0, zb]*(-2141/162 + (35*Pi^2)/9 + (236*Zeta[3])/9)) + 
        delta[t]*(-2131/108 + Pi^2*(182/81 - (125*zb)/162) + 
          Pi^4*(-19/135 + (19*zb)/270) + (9883*zb)/648 + 
          (-46/3 + Pi^2*(38/9 - (19*zb)/9) + (19*zb)/3)*L[{0, 0}, zb] + 
          (1372/81 - 1282/(81*zb) - (617*zb)/81 + Pi^2*(-14/3 + 14/(3*zb) + 
              (7*zb)/3))*L[{0, 1}, zb] + (1090/81 - 778/(81*zb) - (269*zb)/81 + 
            Pi^2*(-170/27 + 152/(27*zb) + (85*zb)/27))*L[{1, 0}, zb] + 
          (475/81 + Pi^2*(217/27 - 175/(27*zb) - (217*zb)/54) - 275/(27*zb) - 
            (410*zb)/81)*L[{1, 1}, zb] + (80/3 - 20*zb)*L[{0, 0, 0}, zb] + 
          (-340/9 + 340/(9*zb) + (82*zb)/3)*L[{0, 0, 1}, zb] + 
          (-260/9 + 260/(9*zb) + (178*zb)/9)*L[{0, 1, 0}, zb] + 
          (1300/27 - 1300/(27*zb) - (656*zb)/27)*L[{0, 1, 1}, zb] + 
          (-394/9 + 88/(3*zb) + (280*zb)/9)*L[{1, 0, 0}, zb] + 
          (914/27 - 554/(27*zb) - (646*zb)/27)*L[{1, 0, 1}, zb] + 
          (1484/27 - 608/(27*zb) - (1054*zb)/27)*L[{1, 1, 0}, zb] + 
          (-901/27 - 314/(27*zb) + (833*zb)/27)*L[{1, 1, 1}, zb] + 
          (-80/3 + (40*zb)/3)*L[{0, 0, 0, 0}, zb] + 
          (280/9 - 280/(9*zb) - (140*zb)/9)*L[{0, 0, 0, 1}, zb] + 
          (32 - 32/zb - 16*zb)*L[{0, 0, 1, 0}, zb] + 
          (-268/9 + 268/(9*zb) + (134*zb)/9)*L[{0, 0, 1, 1}, zb] + 
          (272/9 - 272/(9*zb) - (136*zb)/9)*L[{0, 1, 0, 0}, zb] + 
          (-320/9 + 320/(9*zb) + (160*zb)/9)*L[{0, 1, 0, 1}, zb] + 
          (-380/9 + 380/(9*zb) + (190*zb)/9)*L[{0, 1, 1, 0}, zb] + 
          (596/9 - 596/(9*zb) - (298*zb)/9)*L[{0, 1, 1, 1}, zb] + 
          (364/9 - 328/(9*zb) - (182*zb)/9)*L[{1, 0, 0, 0}, zb] + 
          (-148/3 + 136/(3*zb) + (74*zb)/3)*L[{1, 0, 0, 1}, zb] + 
          (-316/9 + 280/(9*zb) + (158*zb)/9)*L[{1, 0, 1, 0}, zb] + 
          (344/9 - 308/(9*zb) - (172*zb)/9)*L[{1, 0, 1, 1}, zb] + 
          (-488/9 + 404/(9*zb) + (244*zb)/9)*L[{1, 1, 0, 0}, zb] + 
          (400/9 - 316/(9*zb) - (200*zb)/9)*L[{1, 1, 0, 1}, zb] + 
          (54 - 116/(3*zb) - 27*zb)*L[{1, 1, 1, 0}, zb] + 
          (-218/9 + 4/zb + (109*zb)/9)*L[{1, 1, 1, 1}, zb] + 
          (65/9 - (19*Pi^2)/9)*plusD[2, zb] - (40*plusD[3, zb])/9 + 
          (10*plusD[4, zb])/9 + plusD[0, zb]*(1711/108 - (167*Pi^2)/81 + 
            (19*Pi^4)/135 - (236*Zeta[3])/9) + (236/9 - (56*zb)/3)*Zeta[3] + 
          plusD[1, zb]*(-2141/162 + (35*Pi^2)/9 + (236*Zeta[3])/9) + 
          L[{1}, zb]*(-67/18 + Pi^2*(494/81 - 287/(81*zb) - (355*zb)/81) + 
            640/(81*zb) + (703*zb)/324 + (364/9 - 340/(9*zb) - (182*zb)/9)*
             Zeta[3]) + L[{0}, zb]*(2591/162 - (2501*zb)/324 + 
            Pi^2*(-35/9 + (53*zb)/18) + (-236/9 + (118*zb)/9)*Zeta[3]) + 
          delta[zb]*(-42727/1944 - (53*Pi^4)/540 + Pi^2*(3131/1944 - 
              (107*Zeta[3])/27) + (1490*Zeta[3])/81 + (152*Zeta[5])/9))))/
      Nc^2 + ((220/9 - (164*zb)/9 + (268/9 - (31*Pi^2)/3)*delta[zb] + 
         (-60 + 30*zb)*L[{0}, zb] + (48 - 36/zb - 24*zb)*L[{1}, zb] - 
         (220*plusD[0, zb])/9 + 60*plusD[1, zb])*plusL[3, t/mu2] + 
       (-15 + (15*zb)/2 - (55*delta[zb])/9 + 15*plusD[0, zb])*plusL[4, t/mu2] + 
       3*delta[zb]*plusL[5, t/mu2] + plusL[2, t/mu2]*
        (-268/3 + Pi^2*(31 - (31*zb)/2) + 36*zb + (220/3 - (164*zb)/3)*
          L[{0}, zb] + (-325/3 + 139/(3*zb) + (230*zb)/3)*L[{1}, zb] + 
         (-180 + 90*zb)*L[{0, 0}, zb] + (144 - 144/zb - 72*zb)*L[{0, 1}, zb] + 
         (180 - 144/zb - 90*zb)*L[{1, 0}, zb] + (-105 + 60/zb + (105*zb)/2)*
          L[{1, 1}, zb] + (268/3 - 31*Pi^2)*plusD[0, zb] - 
         (220*plusD[1, zb])/3 + 90*plusD[2, zb] + delta[zb]*
          (-404/9 + (209*Pi^2)/18 + 162*Zeta[3])) + plusL[1, t/mu2]*
        (826/9 + (74*zb)/9 + Pi^2*(-209/9 + (323*zb)/18) + 
         (-539/3 + Pi^2*(62 - 31*zb) + 73*zb)*L[{0}, zb] + 
         (1528/9 - 90/zb - (827*zb)/9 + Pi^2*(-185/3 + 148/(3*zb) + 
             (185*zb)/6))*L[{1}, zb] + (440/3 - (328*zb)/3)*L[{0, 0}, zb] + 
         (-376/3 + 376/(3*zb) + (314*zb)/3)*L[{0, 1}, zb] + 
         (-246 + 122/zb + 174*zb)*L[{1, 0}, zb] + (577/3 - 47/zb - (422*zb)/3)*
          L[{1, 1}, zb] + (-360 + 180*zb)*L[{0, 0, 0}, zb] + 
         (344 - 344/zb - 172*zb)*L[{0, 0, 1}, zb] + (344 - 344/zb - 172*zb)*
          L[{0, 1, 0}, zb] + (-228 + 228/zb + 114*zb)*L[{0, 1, 1}, zb] + 
         (420 - 348/zb - 210*zb)*L[{1, 0, 0}, zb] + (-312 + 240/zb + 156*zb)*
          L[{1, 0, 1}, zb] + (-330 + 216/zb + 165*zb)*L[{1, 1, 0}, zb] + 
         (120 - 52/zb - 60*zb)*L[{1, 1, 1}, zb] + (536/3 - 62*Pi^2)*
          plusD[1, zb] - (220*plusD[2, zb])/3 + 60*plusD[3, zb] + 
         delta[zb]*(2428/81 - (469*Pi^2)/18 + (107*Pi^4)/36 - 
           (902*Zeta[3])/9) + (-324 + 162*zb)*Zeta[3] + 
         plusD[0, zb]*(-808/9 + (209*Pi^2)/9 + 324*Zeta[3])) + 
       nf^2*((-80/27 + (64*zb)/27 + (-200/81 + (8*Pi^2)/27)*delta[zb] + 
           (16/9 - (8*zb)/9)*L[{0}, zb] + (-32/9 + 32/(9*zb) + (16*zb)/9)*
            L[{1}, zb] + (80*plusD[0, zb])/27 - (16*plusD[1, zb])/9)*
          plusL[1, t/mu2] + (8/9 - (4*zb)/9 + (40*delta[zb])/27 - 
           (8*plusD[0, zb])/9)*plusL[2, t/mu2] - (8*delta[zb]*plusL[3, t/mu2])/
          27 + plusL[0, t/mu2]*(200/81 + Pi^2*(-8/27 + (4*zb)/27) - 
           (220*zb)/81 + (-80/27 + (64*zb)/27)*L[{0}, zb] + 
           (184/27 - 160/(27*zb) - (128*zb)/27)*L[{1}, zb] + 
           (16/9 - (8*zb)/9)*L[{0, 0}, zb] + (-16/9 + 16/(9*zb) + (8*zb)/9)*
            L[{0, 1}, zb] + (-32/9 + 32/(9*zb) + (16*zb)/9)*L[{1, 0}, zb] + 
           (16/3 - 16/(3*zb) - (8*zb)/3)*L[{1, 1}, zb] + 
           (-200/81 + (8*Pi^2)/27)*plusD[0, zb] + (80*plusD[1, zb])/27 - 
           (8*plusD[2, zb])/9 + delta[zb]*(928/729 - (40*Pi^2)/81 + 
             (16*Zeta[3])/27)) + delta[t]*(-928/729 + 
           Pi^2*(40/81 - (32*zb)/81) + (1256*zb)/729 + 
           (200/81 + Pi^2*(-8/27 + (4*zb)/27) - (220*zb)/81)*L[{0}, zb] + 
           (-176/27 + Pi^2*(16/27 - 16/(27*zb) - (8*zb)/27) + 136/(27*zb) + 
             (392*zb)/81)*L[{1}, zb] + (-80/27 + (64*zb)/27)*L[{0, 0}, zb] + 
           (80/27 - 80/(27*zb) - (64*zb)/27)*L[{0, 1}, zb] + 
           (184/27 - 160/(27*zb) - (128*zb)/27)*L[{1, 0}, zb] + 
           (-824/81 + 680/(81*zb) + (532*zb)/81)*L[{1, 1}, zb] + 
           (16/9 - (8*zb)/9)*L[{0, 0, 0}, zb] + (-16/9 + 16/(9*zb) + (8*zb)/9)*
            L[{0, 0, 1}, zb] + (-16/9 + 16/(9*zb) + (8*zb)/9)*
            L[{0, 1, 0}, zb] + (16/9 - 16/(9*zb) - (8*zb)/9)*L[{0, 1, 1}, zb] + 
           (-32/9 + 32/(9*zb) + (16*zb)/9)*L[{1, 0, 0}, zb] + 
           (32/9 - 32/(9*zb) - (16*zb)/9)*L[{1, 0, 1}, zb] + 
           (16/3 - 16/(3*zb) - (8*zb)/3)*L[{1, 1, 0}, zb] + 
           (-184/27 + 184/(27*zb) + (92*zb)/27)*L[{1, 1, 1}, zb] + 
           (-200/81 + (8*Pi^2)/27)*plusD[1, zb] + (40*plusD[2, zb])/27 - 
           (8*plusD[3, zb])/27 + delta[zb]*(128/6561 + (34*Pi^2)/81 - 
             (31*Pi^4)/1215 + (40*Zeta[3])/243) + plusD[0, zb]*
            (928/729 - (40*Pi^2)/81 + (16*Zeta[3])/27) + (-16/27 + (8*zb)/27)*
            Zeta[3])) + plusL[0, t/mu2]*(-3022/81 + 
         Pi^2*(236/9 - (361*zb)/36) + (37733*zb)/324 + 
         Pi^4*(-107/36 + (107*zb)/72) + (-542/3 + Pi^2*(62 - 31*zb) + 74*zb)*
          L[{0, 0}, zb] + (1553/9 - 1544/(9*zb) - (604*zb)/9 + 
           Pi^2*(-178/3 + 178/(3*zb) + (89*zb)/3))*L[{0, 1}, zb] + 
         (1055/6 - 1346/(9*zb) - 78*zb + Pi^2*(-221/3 + 60/zb + (221*zb)/6))*
          L[{1, 0}, zb] + (-1582/9 + Pi^2*(63 - 128/(3*zb) - (63*zb)/2) + 
           233/(18*zb) + (2323*zb)/18)*L[{1, 1}, zb] + (-40 + 20*zb)*
          L[{2, 1}, zb] + (440/3 - (328*zb)/3)*L[{0, 0, 0}, zb] + 
         (-158 + 158/zb + 113*zb)*L[{0, 0, 1}, zb] + 
         (-376/3 + 376/(3*zb) + (290*zb)/3)*L[{0, 1, 0}, zb] + 
         (491/3 - 491/(3*zb) - (875*zb)/6)*L[{0, 1, 1}, zb] + 
         (-782/3 + 410/(3*zb) + (553*zb)/3)*L[{1, 0, 0}, zb] + 
         (592/3 - 214/(3*zb) - (443*zb)/3)*L[{1, 0, 1}, zb] + 
         (877/3 - 111/zb - (617*zb)/3)*L[{1, 1, 0}, zb] + 
         (-382/3 - 9/zb + (631*zb)/6)*L[{1, 1, 1}, zb] + (-40 + 24/zb + 12*zb)*
          L[{1, 2, 1}, zb] + (32 - 16*zb)*L[{2, 1, 0}, zb] + 
         (-32 + 16*zb)*L[{2, 1, 1}, zb] + (32 - 16*zb)*L[{2, 2, 1}, zb] + 
         (-360 + 180*zb)*L[{0, 0, 0, 0}, zb] + (384 - 384/zb - 192*zb)*
          L[{0, 0, 0, 1}, zb] + (384 - 384/zb - 192*zb)*L[{0, 0, 1, 0}, zb] + 
         (-384 + 384/zb + 192*zb)*L[{0, 0, 1, 1}, zb] + (388 - 388/zb - 194*zb)*
          L[{0, 1, 0, 0}, zb] + (-352 + 352/zb + 176*zb)*L[{0, 1, 0, 1}, zb] + 
         (-340 + 340/zb + 170*zb)*L[{0, 1, 1, 0}, zb] + (176 - 176/zb - 88*zb)*
          L[{0, 1, 1, 1}, zb] + (-32 + 32/zb + 16*zb)*L[{0, 1, 2, 1}, zb] + 
         (468 - 396/zb - 234*zb)*L[{1, 0, 0, 0}, zb] + (-432 + 356/zb + 216*zb)*
          L[{1, 0, 0, 1}, zb] + (-432 + 356/zb + 216*zb)*L[{1, 0, 1, 0}, zb] + 
         (350 - 260/zb - 175*zb)*L[{1, 0, 1, 1}, zb] + (-480 + 348/zb + 240*zb)*
          L[{1, 1, 0, 0}, zb] + (354 - 240/zb - 177*zb)*L[{1, 1, 0, 1}, zb] + 
         (296 - 156/zb - 148*zb)*L[{1, 1, 1, 0}, zb] + 
         (-83 + 36/zb + (83*zb)/2)*L[{1, 1, 1, 1}, zb] + (48 - 32/zb - 24*zb)*
          L[{1, 1, 2, 1}, zb] + (-32 + 32/zb + 16*zb)*L[{1, 2, 1, 0}, zb] + 
         (32 - 32/zb - 16*zb)*L[{1, 2, 1, 1}, zb] + (-32 + 32/zb + 16*zb)*
          L[{1, 2, 2, 1}, zb] + (268/3 - 31*Pi^2)*plusD[2, zb] - 
         (220*plusD[3, zb])/9 + 15*plusD[4, zb] + plusD[0, zb]*
          (2428/81 - (469*Pi^2)/18 + (107*Pi^4)/36 - (902*Zeta[3])/9) + 
         (902/9 - (667*zb)/9)*Zeta[3] + plusD[1, zb]*(-808/9 + (209*Pi^2)/9 + 
           324*Zeta[3]) + L[{1}, zb]*(2498/27 + Pi^2*(73/2 - 107/(6*zb) - 
             (163*zb)/6) + 335/(108*zb) - (5747*zb)/54 + 
           (346 - 284/zb - 173*zb)*Zeta[3]) + L[{0}, zb]*(859/9 - (845*zb)/18 + 
           Pi^2*(-209/9 + (323*zb)/18) + (-324 + 162*zb)*Zeta[3]) + 
         delta[zb]*((-55*Pi^4)/54 + Pi^2*(1010/81 - 53*Zeta[3]) + 
           (1072*Zeta[3])/9 + 144*Zeta[5])) + 
       delta[t]*(839/36 + Pi^4*(77/90 - (1157*zb)/1080) + (70481*zb)/162 + 
         (Pi^2*(-9/2 + 3*zb + (3*zb^2)/2)*L[{r}, zb])/(Sqrt[1 - zb]*
           Sqrt[3 + zb]) + (-200/3 + Pi^2*(-16/9 + (8*zb)/9) + (104*zb)/3 - 
           (2*zb^2)/3)*L[{2, 1}, zb] + Pi^2*(7/2 - 9/(2*zb) - 2*zb)*
          L[{r, r}, zb] + Pi^2*(2/3 - 2/(3*zb) - zb/3)*L[{0, 0, -1}, zb] + 
         (-545/3 + Pi^2*(62 - 31*zb) + 75*zb)*L[{0, 0, 0}, zb] + 
         (2086/9 - 2080/(9*zb) - 104*zb + Pi^2*(-194/3 + 194/(3*zb) + 
             (97*zb)/3))*L[{0, 0, 1}, zb] + (1607/9 - 1550/(9*zb) - 
           (496*zb)/9 + Pi^2*(-200/3 + 200/(3*zb) + (100*zb)/3))*
          L[{0, 1, 0}, zb] + (-7306/27 + Pi^2*(575/9 - 575/(9*zb) - 
             (575*zb)/18) + 7144/(27*zb) + (3691*zb)/54)*L[{0, 1, 1}, zb] + 
         (1459/9 - 536/(3*zb) - (1109*zb)/18 + Pi^2*(-248/3 + 613/(9*zb) + 
             (124*zb)/3))*L[{1, 0, 0}, zb] + 
         (-6187/54 + Pi^2*(217/3 - 56/zb - (217*zb)/6) + 4027/(54*zb) + 
           (2837*zb)/54)*L[{1, 0, 1}, zb] + 
         (-7021/54 + Pi^2*(90 - 586/(9*zb) - 45*zb) + 3566/(27*zb) + 
           (1345*zb)/27)*L[{1, 1, 0}, zb] + (5431/27 + 1940/(27*zb) - 
           (4844*zb)/27 + Pi^2*(-1213/18 + 373/(9*zb) + (1213*zb)/36))*
          L[{1, 1, 1}, zb] + (104/3 + Pi^2*(16/9 - 16/(9*zb) - (8*zb)/9) - 
           56/(3*zb) - 28*zb)*L[{1, 2, 1}, zb] + Pi^2*(-2 + zb)*
          L[{1, r, r}, zb] + (-104/3 + (52*zb)/3)*L[{2, 1, 0}, zb] + 
         (104/3 - (52*zb)/3)*L[{2, 1, 1}, zb] + (-8/3 + (4*zb)/3)*
          L[{2, 2, 1}, zb] + ((27 - 18*zb - 9*zb^2)*L[{r, 0, 1}, zb])/
          (Sqrt[1 - zb]*Sqrt[3 + zb]) + ((18 - 12*zb - 6*zb^2)*
           L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
         (440/3 - (328*zb)/3)*L[{0, 0, 0, 0}, zb] + 
         (-1510/9 + 1486/(9*zb) + (1046*zb)/9)*L[{0, 0, 0, 1}, zb] + 
         (-170 + 168/zb + 116*zb)*L[{0, 0, 1, 0}, zb] + 
         (1369/9 - 1357/(9*zb) - (1723*zb)/18)*L[{0, 0, 1, 1}, zb] + 
         (-1130/9 + 1136/(9*zb) + (859*zb)/9)*L[{0, 1, 0, 0}, zb] + 
         (1418/9 - 1382/(9*zb) - (1063*zb)/9)*L[{0, 1, 0, 1}, zb] + 
         (1295/9 - 1289/(9*zb) - (2087*zb)/18)*L[{0, 1, 1, 0}, zb] + 
         (-2243/9 + 2207/(9*zb) + (3791*zb)/18)*L[{0, 1, 1, 1}, zb] + 
         (-8 + 16/zb + 24*zb)*L[{0, 1, 2, 1}, zb] + 
         (-2434/9 + 1318/(9*zb) + (1703*zb)/9)*L[{1, 0, 0, 0}, zb] + 
         (296 - 487/(3*zb) - (587*zb)/3)*L[{1, 0, 0, 1}, zb] + 
         (2020/9 - 748/(9*zb) - (1412*zb)/9)*L[{1, 0, 1, 0}, zb] + 
         (-2300/9 + 767/(9*zb) + (2939*zb)/18)*L[{1, 0, 1, 1}, zb] + 
         (3116/9 - 1277/(9*zb) - (2152*zb)/9)*L[{1, 1, 0, 0}, zb] + 
         (-1828/9 + 514/(9*zb) + (1304*zb)/9)*L[{1, 1, 0, 1}, zb] + 
         (-988/3 + 275/(3*zb) + (1423*zb)/6)*L[{1, 1, 1, 0}, zb] + 
         (1243/18 + 50/zb - (520*zb)/9)*L[{1, 1, 1, 1}, zb] + 
         (244/3 - 44/zb - 52*zb)*L[{1, 1, 2, 1}, zb] + 
         (-248/3 + 24/zb + (148*zb)/3)*L[{1, 2, 1, 0}, zb] + 
         (260/3 - 40/zb - (124*zb)/3)*L[{1, 2, 1, 1}, zb] + 
         (-224/3 + 24/zb + (148*zb)/3)*L[{1, 2, 2, 1}, zb] + 
         (160/3 - (80*zb)/3)*L[{2, 1, 0, 0}, zb] + (-224/3 + (112*zb)/3)*
          L[{2, 1, 0, 1}, zb] + (-304/3 + (152*zb)/3)*L[{2, 1, 1, 0}, zb] + 
         (272/3 - (136*zb)/3)*L[{2, 1, 1, 1}, zb] + (-176/3 + (88*zb)/3)*
          L[{2, 1, 2, 1}, zb] + (256/3 - (128*zb)/3)*L[{2, 2, 1, 0}, zb] + 
         (-184/3 + (92*zb)/3)*L[{2, 2, 1, 1}, zb] + (208/3 - (104*zb)/3)*
          L[{2, 2, 2, 1}, zb] + (-21 + 27/zb + 12*zb)*L[{r, r, 0, 1}, zb] + 
         (-14 + 18/zb + 8*zb)*L[{r, r, 1, 1}, zb] + (-8 + 8/zb + 4*zb)*
          L[{0, 0, -1, 0, 1}, zb] + (-360 + 180*zb)*L[{0, 0, 0, 0, 0}, zb] + 
         (400 - 400/zb - 200*zb)*L[{0, 0, 0, 0, 1}, zb] + 
         (1264/3 - 1264/(3*zb) - (632*zb)/3)*L[{0, 0, 0, 1, 0}, zb] + 
         (-1316/3 + 1316/(3*zb) + (658*zb)/3)*L[{0, 0, 0, 1, 1}, zb] + 
         (1220/3 - 1220/(3*zb) - (610*zb)/3)*L[{0, 0, 1, 0, 0}, zb] + 
         (-444 + 444/zb + 222*zb)*L[{0, 0, 1, 0, 1}, zb] + 
         (-1456/3 + 1456/(3*zb) + (728*zb)/3)*L[{0, 0, 1, 1, 0}, zb] + 
         (484 - 484/zb - 242*zb)*L[{0, 0, 1, 1, 1}, zb] + 
         (16 - 16/zb - 8*zb)*L[{0, 0, 1, 2, 1}, zb] + (420 - 420/zb - 210*zb)*
          L[{0, 1, 0, 0, 0}, zb] + (-436 + 436/zb + 218*zb)*
          L[{0, 1, 0, 0, 1}, zb] + (-1288/3 + 1288/(3*zb) + (644*zb)/3)*
          L[{0, 1, 0, 1, 0}, zb] + (1144/3 - 1144/(3*zb) - (572*zb)/3)*
          L[{0, 1, 0, 1, 1}, zb] + (-432 + 432/zb + 216*zb)*
          L[{0, 1, 1, 0, 0}, zb] + (1024/3 - 1024/(3*zb) - (512*zb)/3)*
          L[{0, 1, 1, 0, 1}, zb] + (1172/3 - 1172/(3*zb) - (586*zb)/3)*
          L[{0, 1, 1, 1, 0}, zb] + (-344/3 + 344/(3*zb) + (172*zb)/3)*
          L[{0, 1, 1, 1, 1}, zb] + (64/3 - 64/(3*zb) - (32*zb)/3)*
          L[{0, 1, 1, 2, 1}, zb] + (-32/3 + 32/(3*zb) + (16*zb)/3)*
          L[{0, 1, 2, 1, 0}, zb] + (152/3 - 152/(3*zb) - (76*zb)/3)*
          L[{0, 1, 2, 1, 1}, zb] + (16/3 - 16/(3*zb) - (8*zb)/3)*
          L[{0, 1, 2, 2, 1}, zb] + (504 - 432/zb - 252*zb)*
          L[{1, 0, 0, 0, 0}, zb] + (-1640/3 + 1388/(3*zb) + (820*zb)/3)*
          L[{1, 0, 0, 0, 1}, zb] + (-532 + 452/zb + 266*zb)*
          L[{1, 0, 0, 1, 0}, zb] + (1438/3 - 408/zb - (719*zb)/3)*
          L[{1, 0, 0, 1, 1}, zb] + (-1564/3 + 1324/(3*zb) + (782*zb)/3)*
          L[{1, 0, 1, 0, 0}, zb] + (504 - 1264/(3*zb) - 252*zb)*
          L[{1, 0, 1, 0, 1}, zb] + (498 - 1180/(3*zb) - 249*zb)*
          L[{1, 0, 1, 1, 0}, zb] + (-454 + 1048/(3*zb) + 227*zb)*
          L[{1, 0, 1, 1, 1}, zb] + (32/3 - 16/zb - (16*zb)/3)*
          L[{1, 0, 1, 2, 1}, zb] + (-612 + 468/zb + 306*zb)*
          L[{1, 1, 0, 0, 0}, zb] + (1660/3 - 1208/(3*zb) - (830*zb)/3)*
          L[{1, 1, 0, 0, 1}, zb] + (1528/3 - 372/zb - (764*zb)/3)*
          L[{1, 1, 0, 1, 0}, zb] + (-1000/3 + 216/zb + (500*zb)/3)*
          L[{1, 1, 0, 1, 1}, zb] + (1726/3 - 1144/(3*zb) - (863*zb)/3)*
          L[{1, 1, 1, 0, 0}, zb] + (-1336/3 + 892/(3*zb) + (668*zb)/3)*
          L[{1, 1, 1, 0, 1}, zb] + (-805/3 + 100/zb + (805*zb)/6)*
          L[{1, 1, 1, 1, 0}, zb] + (95 - 68/zb - (95*zb)/2)*
          L[{1, 1, 1, 1, 1}, zb] + (-304/3 + 208/(3*zb) + (152*zb)/3)*
          L[{1, 1, 1, 2, 1}, zb] + (96 - 80/zb - 48*zb)*L[{1, 1, 2, 1, 0}, 
           zb] + (-328/3 + 88/zb + (164*zb)/3)*L[{1, 1, 2, 1, 1}, zb] + 
         (80 - 64/zb - 40*zb)*L[{1, 1, 2, 2, 1}, zb] + 
         (-160/3 + 160/(3*zb) + (80*zb)/3)*L[{1, 2, 1, 0, 0}, zb] + 
         (224/3 - 224/(3*zb) - (112*zb)/3)*L[{1, 2, 1, 0, 1}, zb] + 
         (304/3 - 304/(3*zb) - (152*zb)/3)*L[{1, 2, 1, 1, 0}, zb] + 
         (-272/3 + 272/(3*zb) + (136*zb)/3)*L[{1, 2, 1, 1, 1}, zb] + 
         (176/3 - 176/(3*zb) - (88*zb)/3)*L[{1, 2, 1, 2, 1}, zb] + 
         (-256/3 + 256/(3*zb) + (128*zb)/3)*L[{1, 2, 2, 1, 0}, zb] + 
         (184/3 - 184/(3*zb) - (92*zb)/3)*L[{1, 2, 2, 1, 1}, zb] + 
         (-208/3 + 208/(3*zb) + (104*zb)/3)*L[{1, 2, 2, 2, 1}, zb] + 
         (12 - 6*zb)*L[{1, r, r, 0, 1}, zb] + (8 - 4*zb)*L[{1, r, r, 1, 1}, 
           zb] + (268/9 - (31*Pi^2)/3)*plusD[3, zb] - (55*plusD[4, zb])/9 + 
         3*plusD[5, zb] + plusD[1, zb]*(2428/81 - (469*Pi^2)/18 + 
           (107*Pi^4)/36 - (902*Zeta[3])/9) + (-1036/9 + (91*zb)/9)*Zeta[3] + 
         plusD[2, zb]*(-404/9 + (209*Pi^2)/18 + 162*Zeta[3]) + 
         L[{1, 0}, zb]*(-616/81 + Pi^2*(2125/54 - 575/(27*zb) - (772*zb)/27) + 
           7133/(162*zb) + (1688*zb)/81 + (410 - 1012/(3*zb) - 205*zb)*
            Zeta[3]) + L[{0, 1}, zb]*(-16907/162 + Pi^2*(18 - 53/(3*zb) - 
             (136*zb)/9) + 8242/(81*zb) + (2297*zb)/81 + 
           (1012/3 - 1012/(3*zb) - (506*zb)/3)*Zeta[3]) + 
         L[{0}, zb]*(-15607/324 + Pi^2*(313/12 - (104*zb)/9) + (9215*zb)/81 + 
           Pi^4*(-107/36 + (107*zb)/72) + (938/9 - (649*zb)/9)*Zeta[3]) + 
         Pi^2*(-4559/324 + (2453*zb)/162 - zb^2/18 + (53 - (53*zb)/2)*
            Zeta[3]) + L[{1}, zb]*(16759/36 + Pi^4*(691/180 - 1631/(540*zb) - 
             (691*zb)/360) + 29335/(648*zb) - (58493*zb)/162 + 
           Pi^2*(-1535/81 + 6365/(324*zb) + (1571*zb)/162) + 
           (-1363/9 + 382/(9*zb) + (950*zb)/9)*Zeta[3]) + 
         L[{0, 0}, zb]*(290/3 - 91*zb + Pi^2*(-70/3 + (161*zb)/9) + 
           (-324 + 162*zb)*Zeta[3]) + L[{1, 1}, zb]*(-40889/162 + 
           7379/(108*zb) + (22961*zb)/81 + (2*zb^2)/3 + 
           Pi^2*(-1162/27 + 1753/(108*zb) + (3437*zb)/108) + 
           (-1192/3 + 856/(3*zb) + (596*zb)/3)*Zeta[3]) + 
         delta[zb]*((3149*Pi^4)/3240 - (269*Pi^6)/5040 - (1616*Zeta[3])/27 + 
           136*Zeta[3]^2 + Pi^2*(-607/243 + (847*Zeta[3])/54) - 
           (176*Zeta[5])/3) + (-144 + 72*zb)*Zeta[5] + 
         plusD[0, zb]*((-55*Pi^4)/54 + Pi^2*(1010/81 - 53*Zeta[3]) + 
           (1072*Zeta[3])/9 + 144*Zeta[5])))/Nc + 
     Nc*((-440/9 + (274*zb)/9 + (-1850/27 + (35*Pi^2)/3)*delta[zb] + 
         (60 - 30*zb)*L[{0}, zb] + (-48 + 36/zb + 24*zb)*L[{1}, zb] + 
         (440*plusD[0, zb])/9 - 60*plusD[1, zb])*plusL[3, t/mu2] + 
       (15 - (15*zb)/2 + (110*delta[zb])/9 - 15*plusD[0, zb])*plusL[4, t/mu2] - 
       3*delta[zb]*plusL[5, t/mu2] + plusL[2, t/mu2]*(1850/9 - (1174*zb)/9 + 
         Pi^2*(-35 + (35*zb)/2) + (-440/3 + (274*zb)/3)*L[{0}, zb] + 
         (542/3 - 359/(3*zb) - (677*zb)/6)*L[{1}, zb] + 
         (180 - 90*zb)*L[{0, 0}, zb] + (-144 + 144/zb + 72*zb)*L[{0, 1}, zb] + 
         (-180 + 144/zb + 90*zb)*L[{1, 0}, zb] + (117 - 72/zb - (117*zb)/2)*
          L[{1, 1}, zb] + (-1850/9 + 35*Pi^2)*plusD[0, zb] + 
         (440*plusD[1, zb])/3 - 90*plusD[2, zb] + delta[zb]*
          (4204/27 - (77*Pi^2)/3 - 204*Zeta[3])) + plusL[1, t/mu2]*
        (-8354/27 + Pi^2*(154/3 - (97*zb)/3) + (5275*zb)/27 + 
         (3691/9 - (2339*zb)/9 + Pi^2*(-70 + 35*zb))*L[{0}, zb] + 
         (-4057/9 + Pi^2*(205/3 - 164/(3*zb) - (205*zb)/6) + 2804/(9*zb) + 
           (2654*zb)/9)*L[{1}, zb] + (-880/3 + (548*zb)/3)*L[{0, 0}, zb] + 
         (860/3 - 860/(3*zb) - (556*zb)/3)*L[{0, 1}, zb] + 
         (420 - 298/zb - 261*zb)*L[{1, 0}, zb] + (-363 + 559/(3*zb) + 224*zb)*
          L[{1, 1}, zb] + (360 - 180*zb)*L[{0, 0, 0}, zb] + 
         (-328 + 328/zb + 164*zb)*L[{0, 0, 1}, zb] + (-352 + 352/zb + 176*zb)*
          L[{0, 1, 0}, zb] + (228 - 228/zb - 114*zb)*L[{0, 1, 1}, zb] + 
         (-420 + 348/zb + 210*zb)*L[{1, 0, 0}, zb] + (312 - 240/zb - 156*zb)*
          L[{1, 0, 1}, zb] + (354 - 240/zb - 177*zb)*L[{1, 1, 0}, zb] + 
         (-156 + 80/zb + 78*zb)*L[{1, 1, 1}, zb] + (-3700/9 + 70*Pi^2)*
          plusD[1, zb] + (440*plusD[2, zb])/3 - 60*plusD[3, zb] + 
         plusD[0, zb]*(8408/27 - (154*Pi^2)/3 - 408*Zeta[3]) + 
         (408 - 204*zb)*Zeta[3] + delta[zb]*(-20359/81 + 71*Pi^2 - 
           (87*Pi^4)/20 + (2596*Zeta[3])/9)) + 
       nf^2*((80/27 - (64*zb)/27 + (200/81 - (8*Pi^2)/27)*delta[zb] + 
           (-16/9 + (8*zb)/9)*L[{0}, zb] + (32/9 - 32/(9*zb) - (16*zb)/9)*
            L[{1}, zb] - (80*plusD[0, zb])/27 + (16*plusD[1, zb])/9)*
          plusL[1, t/mu2] + (-8/9 + (4*zb)/9 - (40*delta[zb])/27 + 
           (8*plusD[0, zb])/9)*plusL[2, t/mu2] + (8*delta[zb]*plusL[3, t/mu2])/
          27 + plusL[0, t/mu2]*(-200/81 + Pi^2*(8/27 - (4*zb)/27) + 
           (220*zb)/81 + (80/27 - (64*zb)/27)*L[{0}, zb] + 
           (-184/27 + 160/(27*zb) + (128*zb)/27)*L[{1}, zb] + 
           (-16/9 + (8*zb)/9)*L[{0, 0}, zb] + (16/9 - 16/(9*zb) - (8*zb)/9)*
            L[{0, 1}, zb] + (32/9 - 32/(9*zb) - (16*zb)/9)*L[{1, 0}, zb] + 
           (-16/3 + 16/(3*zb) + (8*zb)/3)*L[{1, 1}, zb] + 
           (200/81 - (8*Pi^2)/27)*plusD[0, zb] - (80*plusD[1, zb])/27 + 
           (8*plusD[2, zb])/9 + delta[zb]*(-928/729 + (40*Pi^2)/81 - 
             (16*Zeta[3])/27)) + delta[t]*(928/729 + 
           Pi^2*(-40/81 + (32*zb)/81) - (1256*zb)/729 + 
           (-200/81 + Pi^2*(8/27 - (4*zb)/27) + (220*zb)/81)*L[{0}, zb] + 
           (176/27 + Pi^2*(-16/27 + 16/(27*zb) + (8*zb)/27) - 136/(27*zb) - 
             (392*zb)/81)*L[{1}, zb] + (80/27 - (64*zb)/27)*L[{0, 0}, zb] + 
           (-80/27 + 80/(27*zb) + (64*zb)/27)*L[{0, 1}, zb] + 
           (-184/27 + 160/(27*zb) + (128*zb)/27)*L[{1, 0}, zb] + 
           (824/81 - 680/(81*zb) - (532*zb)/81)*L[{1, 1}, zb] + 
           (-16/9 + (8*zb)/9)*L[{0, 0, 0}, zb] + (16/9 - 16/(9*zb) - (8*zb)/9)*
            L[{0, 0, 1}, zb] + (16/9 - 16/(9*zb) - (8*zb)/9)*L[{0, 1, 0}, zb] + 
           (-16/9 + 16/(9*zb) + (8*zb)/9)*L[{0, 1, 1}, zb] + 
           (32/9 - 32/(9*zb) - (16*zb)/9)*L[{1, 0, 0}, zb] + 
           (-32/9 + 32/(9*zb) + (16*zb)/9)*L[{1, 0, 1}, zb] + 
           (-16/3 + 16/(3*zb) + (8*zb)/3)*L[{1, 1, 0}, zb] + 
           (184/27 - 184/(27*zb) - (92*zb)/27)*L[{1, 1, 1}, zb] + 
           (200/81 - (8*Pi^2)/27)*plusD[1, zb] - (40*plusD[2, zb])/27 + 
           (8*plusD[3, zb])/27 + plusD[0, zb]*(-928/729 + (40*Pi^2)/81 - 
             (16*Zeta[3])/27) + delta[zb]*(-128/6561 - (34*Pi^2)/81 + 
             (31*Pi^4)/1215 - (40*Zeta[3])/243) + (16/27 - (8*zb)/27)*
            Zeta[3])) + plusL[0, t/mu2]*(20359/81 + Pi^4*(87/20 - (87*zb)/40) - 
         (115655*zb)/324 + Pi^2*(-425/6 + (407*zb)/9) + 
         (3682/9 - (2330*zb)/9 + Pi^2*(-70 + 35*zb))*L[{0, 0}, zb] + 
         (-3779/9 + Pi^2*(206/3 - 206/(3*zb) - (103*zb)/3) + 3788/(9*zb) + 
           (2260*zb)/9)*L[{0, 1}, zb] + 
         (-9265/18 + Pi^2*(83 - 68/zb - (83*zb)/2) + 1292/(3*zb) + (2968*zb)/9)*
          L[{1, 0}, zb] + (4687/9 - 4523/(18*zb) - (3266*zb)/9 + 
           Pi^2*(-75 + 52/zb + (75*zb)/2))*L[{1, 1}, zb] + 
         (24 - 12*zb)*L[{2, 1}, zb] + (-880/3 + (548*zb)/3)*L[{0, 0, 0}, zb] + 
         (826/3 - 826/(3*zb) - (491*zb)/3)*L[{0, 0, 1}, zb] + 
         (316 - 316/zb - 196*zb)*L[{0, 1, 0}, zb] + 
         (-1025/3 + 1025/(3*zb) + (1337*zb)/6)*L[{0, 1, 1}, zb] + 
         (1348/3 - 982/(3*zb) - (836*zb)/3)*L[{1, 0, 0}, zb] + 
         (-1058/3 + 698/(3*zb) + (670*zb)/3)*L[{1, 0, 1}, zb] + 
         (-1583/3 + 329/zb + (967*zb)/3)*L[{1, 1, 0}, zb] + 
         (323 - 337/(3*zb) - 210*zb)*L[{1, 1, 1}, zb] + (16 - 24/zb + 8*zb)*
          L[{1, 2, 1}, zb] + (-32 + 16*zb)*L[{2, 1, 0}, zb] + 
         (8 - 4*zb)*L[{2, 1, 1}, zb] + (16 - 8*zb)*L[{2, 2, 1}, zb] + 
         (360 - 180*zb)*L[{0, 0, 0, 0}, zb] + (-336 + 336/zb + 168*zb)*
          L[{0, 0, 0, 1}, zb] + (-384 + 384/zb + 192*zb)*L[{0, 0, 1, 0}, zb] + 
         (344 - 344/zb - 172*zb)*L[{0, 0, 1, 1}, zb] + (-404 + 404/zb + 202*zb)*
          L[{0, 1, 0, 0}, zb] + (344 - 344/zb - 172*zb)*L[{0, 1, 0, 1}, zb] + 
         (348 - 348/zb - 174*zb)*L[{0, 1, 1, 0}, zb] + (-220 + 220/zb + 110*zb)*
          L[{0, 1, 1, 1}, zb] + (64 - 64/zb - 32*zb)*L[{0, 1, 2, 1}, zb] + 
         (-468 + 396/zb + 234*zb)*L[{1, 0, 0, 0}, zb] + (408 - 340/zb - 204*zb)*
          L[{1, 0, 0, 1}, zb] + (444 - 364/zb - 222*zb)*L[{1, 0, 1, 0}, zb] + 
         (-330 + 260/zb + 165*zb)*L[{1, 0, 1, 1}, zb] + (504 - 372/zb - 252*zb)*
          L[{1, 1, 0, 0}, zb] + (-378 + 264/zb + 189*zb)*L[{1, 1, 0, 1}, zb] + 
         (-368 + 208/zb + 184*zb)*L[{1, 1, 1, 0}, zb] + 
         (149 - 80/zb - (149*zb)/2)*L[{1, 1, 1, 1}, zb] + 
         (-32 + 24/zb + 16*zb)*L[{1, 1, 2, 1}, zb] + (32 - 32/zb - 16*zb)*
          L[{1, 2, 1, 0}, zb] + (-8 + 8/zb + 4*zb)*L[{1, 2, 1, 1}, zb] + 
         (-16 + 16/zb + 8*zb)*L[{1, 2, 2, 1}, zb] + (-1850/9 + 35*Pi^2)*
          plusD[2, zb] + (440*plusD[3, zb])/9 - 15*plusD[4, zb] + 
         plusD[1, zb]*(8408/27 - (154*Pi^2)/3 - 408*Zeta[3]) + 
         (-2596/9 + (1514*zb)/9)*Zeta[3] + plusD[0, zb]*(-20359/81 + 71*Pi^2 - 
           (87*Pi^4)/20 + (2596*Zeta[3])/9) + L[{0}, zb]*
          (-8354/27 + Pi^2*(154/3 - (97*zb)/3) + (13637*zb)/54 + 
           (408 - 204*zb)*Zeta[3]) + L[{1}, zb]*(847/3 - 30185/(108*zb) - 
           219*zb + Pi^2*(-433/6 + 107/(2*zb) + (277*zb)/6) + 
           (-404 + 328/zb + 202*zb)*Zeta[3]) + delta[zb]*(297029/1458 + 
           (352*Pi^4)/135 - (13564*Zeta[3])/27 + Pi^2*(-12998/243 + 
             (674*Zeta[3])/9) - 48*Zeta[5])) + 
       delta[t]*(-589927/2916 - (38905*zb)/2916 + 
         Pi^4*(-125/54 + (401*zb)/216) + (Pi^2*(-5/2 + (3*zb)/2 + zb^2)*
           L[{r}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
         (74 + Pi^2*(20/3 - (10*zb)/3) - (119*zb)/3 + (4*zb^2)/3)*
          L[{2, 1}, zb] + Pi^2*(-7/2 + 9/(2*zb) - zb/2)*L[{r, r}, zb] + 
         Pi^2*(-2/3 + 2/(3*zb) + zb/3)*L[{0, 0, -1}, zb] + 
         (3673/9 - (2321*zb)/9 + Pi^2*(-70 + 35*zb))*L[{0, 0, 0}, zb] + 
         (-3871/9 + Pi^2*(226/3 - 226/(3*zb) - (113*zb)/3) + 3788/(9*zb) + 
           (4499*zb)/18)*L[{0, 0, 1}, zb] + 
         (-4169/9 + Pi^2*(712/9 - 712/(9*zb) - (356*zb)/9) + 4318/(9*zb) + 
           (5015*zb)/18)*L[{0, 1, 0}, zb] + (13835/27 - 13844/(27*zb) - 
           (12335*zb)/54 + Pi^2*(-677/9 + 677/(9*zb) + (677*zb)/18))*
          L[{0, 1, 1}, zb] + Pi^2*(-6 + 6/zb + 3*zb)*L[{0, r, r}, zb] + 
         Pi^2*(-2/3 + 2/(3*zb) + zb/3)*L[{1, 0, -1}, zb] + 
         (-1589/3 + Pi^2*(842/9 - 233/(3*zb) - (421*zb)/9) + 4418/(9*zb) + 
           (6113*zb)/18)*L[{1, 0, 0}, zb] + (21455/54 - 9100/(27*zb) - 
           (6812*zb)/27 + Pi^2*(-791/9 + 620/(9*zb) + (791*zb)/18))*
          L[{1, 0, 1}, zb] + (34513/54 - 26809/(54*zb) - (11425*zb)/27 + 
           Pi^2*(-962/9 + 238/(3*zb) + (481*zb)/9))*L[{1, 1, 0}, zb] + 
         (-27361/54 + Pi^2*(1591/18 - 166/(3*zb) - (1591*zb)/36) + 
           4310/(27*zb) + (9505*zb)/27)*L[{1, 1, 1}, zb] + 
         (-128/3 + 46/(3*zb) + (127*zb)/3 + Pi^2*(-20/3 + 20/(3*zb) + 
             (10*zb)/3))*L[{1, 2, 1}, zb] + Pi^2*(2 - 2/zb - zb)*
          L[{1, r, r}, zb] + (40 - 20*zb)*L[{2, 1, 0}, zb] + 
         (-292/3 + (146*zb)/3)*L[{2, 1, 1}, zb] + (32 - 16*zb)*
          L[{2, 2, 1}, zb] + ((15 - 9*zb - 6*zb^2)*L[{r, 0, 1}, zb])/
          (Sqrt[1 - zb]*Sqrt[3 + zb]) + ((10 - 6*zb - 4*zb^2)*L[{r, 1, 1}, zb])/
          (Sqrt[1 - zb]*Sqrt[3 + zb]) + (-880/3 + (548*zb)/3)*
          L[{0, 0, 0, 0}, zb] + (2518/9 - 2488/(9*zb) - (1517*zb)/9)*
          L[{0, 0, 0, 1}, zb] + (2890/9 - 2878/(9*zb) - (1628*zb)/9)*
          L[{0, 0, 1, 0}, zb] + (-743/3 + 707/(3*zb) + (257*zb)/2)*
          L[{0, 0, 1, 1}, zb] + (2986/9 - 2992/(9*zb) - (1862*zb)/9)*
          L[{0, 1, 0, 0}, zb] + (-2866/9 + 2836/(9*zb) + (1709*zb)/9)*
          L[{0, 1, 0, 1}, zb] + (-3547/9 + 3517/(9*zb) + (4345*zb)/18)*
          L[{0, 1, 1, 0}, zb] + (1297/3 - 1285/(3*zb) - (479*zb)/2)*
          L[{0, 1, 1, 1}, zb] + (32/3 - 16/zb - (100*zb)/3)*
          L[{0, 1, 2, 1}, zb] + (4220/9 - 3122/(9*zb) - (2596*zb)/9)*
          L[{1, 0, 0, 0}, zb] + (-4294/9 + 2923/(9*zb) + (2609*zb)/9)*
          L[{1, 0, 0, 1}, zb] + (-3760/9 + 2701/(9*zb) + (2234*zb)/9)*
          L[{1, 0, 1, 0}, zb] + (1154/3 - 230/zb - (1325*zb)/6)*
          L[{1, 0, 1, 1}, zb] + (-5534/9 + 3623/(9*zb) + (3358*zb)/9)*
          L[{1, 1, 0, 0}, zb] + (4112/9 - 2405/(9*zb) - (2551*zb)/9)*
          L[{1, 1, 0, 1}, zb] + (5465/9 - 3131/(9*zb) - (3298*zb)/9)*
          L[{1, 1, 1, 0}, zb] + (-5143/18 + 436/(9*zb) + (3215*zb)/18)*
          L[{1, 1, 1, 1}, zb] + (-76/3 + 44/zb)*L[{1, 1, 2, 1}, zb] + 
         (200/3 - 24/zb - (88*zb)/3)*L[{1, 2, 1, 0}, zb] + 
         (-88/3 + 32/zb - (56*zb)/3)*L[{1, 2, 1, 1}, zb] + 
         (8/3 - 24/zb + (64*zb)/3)*L[{1, 2, 2, 1}, zb] + (-160/3 + (80*zb)/3)*
          L[{2, 1, 0, 0}, zb] + (128/3 - (64*zb)/3)*L[{2, 1, 0, 1}, zb] + 
         (248/3 - (124*zb)/3)*L[{2, 1, 1, 0}, zb] + (-128/3 + (64*zb)/3)*
          L[{2, 1, 1, 1}, zb] + (-64/3 + (32*zb)/3)*L[{2, 1, 2, 1}, zb] + 
         (-48 + 24*zb)*L[{2, 2, 1, 0}, zb] + (-8/3 + (4*zb)/3)*
          L[{2, 2, 1, 1}, zb] + (32 - 16*zb)*L[{2, 2, 2, 1}, zb] + 
         (21 - 27/zb + 3*zb)*L[{r, r, 0, 1}, zb] + (14 - 18/zb + 2*zb)*
          L[{r, r, 1, 1}, zb] + (8 - 8/zb - 4*zb)*L[{0, 0, -1, 0, 1}, zb] + 
         (360 - 180*zb)*L[{0, 0, 0, 0, 0}, zb] + (-336 + 336/zb + 168*zb)*
          L[{0, 0, 0, 0, 1}, zb] + (-384 + 384/zb + 192*zb)*
          L[{0, 0, 0, 1, 0}, zb] + (268 - 268/zb - 134*zb)*
          L[{0, 0, 0, 1, 1}, zb] + (-428 + 428/zb + 214*zb)*
          L[{0, 0, 1, 0, 0}, zb] + (396 - 396/zb - 198*zb)*
          L[{0, 0, 1, 0, 1}, zb] + (456 - 456/zb - 228*zb)*
          L[{0, 0, 1, 1, 0}, zb] + (-920/3 + 920/(3*zb) + (460*zb)/3)*
          L[{0, 0, 1, 1, 1}, zb] + (16/3 - 16/(3*zb) - (8*zb)/3)*
          L[{0, 0, 1, 2, 1}, zb] + (-444 + 444/zb + 222*zb)*
          L[{0, 1, 0, 0, 0}, zb] + (1220/3 - 1220/(3*zb) - (610*zb)/3)*
          L[{0, 1, 0, 0, 1}, zb] + (440 - 440/zb - 220*zb)*
          L[{0, 1, 0, 1, 0}, zb] + (-968/3 + 968/(3*zb) + (484*zb)/3)*
          L[{0, 1, 0, 1, 1}, zb] + (1424/3 - 1424/(3*zb) - (712*zb)/3)*
          L[{0, 1, 1, 0, 0}, zb] + (-404 + 404/zb + 202*zb)*
          L[{0, 1, 1, 0, 1}, zb] + (-1180/3 + 1180/(3*zb) + (590*zb)/3)*
          L[{0, 1, 1, 1, 0}, zb] + (644/3 - 644/(3*zb) - (322*zb)/3)*
          L[{0, 1, 1, 1, 1}, zb] + (-320/3 + 320/(3*zb) + (160*zb)/3)*
          L[{0, 1, 1, 2, 1}, zb] + (176/3 - 176/(3*zb) - (88*zb)/3)*
          L[{0, 1, 2, 1, 0}, zb] + (-144 + 144/zb + 72*zb)*
          L[{0, 1, 2, 1, 1}, zb] + (208/3 - 208/(3*zb) - (104*zb)/3)*
          L[{0, 1, 2, 2, 1}, zb] + (36 - 36/zb - 18*zb)*L[{0, r, r, 0, 1}, 
           zb] + (24 - 24/zb - 12*zb)*L[{0, r, r, 1, 1}, zb] + 
         (8 - 8/zb - 4*zb)*L[{1, 0, -1, 0, 1}, zb] + (-504 + 432/zb + 252*zb)*
          L[{1, 0, 0, 0, 0}, zb] + (488 - 416/zb - 244*zb)*
          L[{1, 0, 0, 0, 1}, zb] + (1592/3 - 1364/(3*zb) - (796*zb)/3)*
          L[{1, 0, 0, 1, 0}, zb] + (-1174/3 + 1028/(3*zb) + (587*zb)/3)*
          L[{1, 0, 0, 1, 1}, zb] + (1672/3 - 1408/(3*zb) - (836*zb)/3)*
          L[{1, 0, 1, 0, 0}, zb] + (-1420/3 + 1208/(3*zb) + (710*zb)/3)*
          L[{1, 0, 1, 0, 1}, zb] + (-1438/3 + 404/zb + (719*zb)/3)*
          L[{1, 0, 1, 1, 0}, zb] + (354 - 916/(3*zb) - 177*zb)*
          L[{1, 0, 1, 1, 1}, zb] + (-32 + 112/(3*zb) + 16*zb)*
          L[{1, 0, 1, 2, 1}, zb] + (636 - 492/zb - 318*zb)*
          L[{1, 1, 0, 0, 0}, zb] + (-1604/3 + 1204/(3*zb) + (802*zb)/3)*
          L[{1, 1, 0, 0, 1}, zb] + (-1712/3 + 424/zb + (856*zb)/3)*
          L[{1, 1, 0, 1, 0}, zb] + (1136/3 - 832/(3*zb) - (568*zb)/3)*
          L[{1, 1, 0, 1, 1}, zb] + (-2014/3 + 1348/(3*zb) + (1007*zb)/3)*
          L[{1, 1, 1, 0, 0}, zb] + (1544/3 - 1040/(3*zb) - (772*zb)/3)*
          L[{1, 1, 1, 0, 1}, zb] + (405 - 192/zb - (405*zb)/2)*
          L[{1, 1, 1, 1, 0}, zb] + (-189 + 128/zb + (189*zb)/2)*
          L[{1, 1, 1, 1, 1}, zb] + (56 - 128/(3*zb) - 28*zb)*
          L[{1, 1, 1, 2, 1}, zb] + (-296/3 + 272/(3*zb) + (148*zb)/3)*
          L[{1, 1, 2, 1, 0}, zb] + (76 - 68/zb - 38*zb)*L[{1, 1, 2, 1, 1}, 
           zb] + (-16 + 8/zb + 8*zb)*L[{1, 1, 2, 2, 1}, zb] + 
         (160/3 - 160/(3*zb) - (80*zb)/3)*L[{1, 2, 1, 0, 0}, zb] + 
         (-128/3 + 128/(3*zb) + (64*zb)/3)*L[{1, 2, 1, 0, 1}, zb] + 
         (-248/3 + 248/(3*zb) + (124*zb)/3)*L[{1, 2, 1, 1, 0}, zb] + 
         (128/3 - 128/(3*zb) - (64*zb)/3)*L[{1, 2, 1, 1, 1}, zb] + 
         (64/3 - 64/(3*zb) - (32*zb)/3)*L[{1, 2, 1, 2, 1}, zb] + 
         (48 - 48/zb - 24*zb)*L[{1, 2, 2, 1, 0}, zb] + 
         (8/3 - 8/(3*zb) - (4*zb)/3)*L[{1, 2, 2, 1, 1}, zb] + 
         (-32 + 32/zb + 16*zb)*L[{1, 2, 2, 2, 1}, zb] + (-12 + 12/zb + 6*zb)*
          L[{1, r, r, 0, 1}, zb] + (-8 + 8/zb + 4*zb)*L[{1, r, r, 1, 1}, zb] + 
         (-1850/27 + (35*Pi^2)/3)*plusD[3, zb] + (110*plusD[4, zb])/9 - 
         3*plusD[5, zb] + plusD[2, zb]*(4204/27 - (77*Pi^2)/3 - 204*Zeta[3]) + 
         (13933/27 - (16111*zb)/54)*Zeta[3] + plusD[1, zb]*
          (-20359/81 + 71*Pi^2 - (87*Pi^4)/20 + (2596*Zeta[3])/9) + 
         L[{1}, zb]*(-85169/108 + Pi^2*(4445/54 - 4045/(54*zb) - (623*zb)/12) + 
           6701/(24*zb) + (115769*zb)/162 + Pi^4*(-3011/540 + 823/(180*zb) + 
             (3011*zb)/1080) + (3928/9 - 2698/(9*zb) - (2519*zb)/9)*Zeta[3]) + 
         L[{1, 1}, zb]*(-46481/162 + Pi^2*(575/6 - 2227/(36*zb) - (541*zb)/9) + 
           2/(3*zb^2) + 9919/(36*zb) + (11342*zb)/81 - (4*zb^2)/3 + 
           (1574/3 - 376/zb - (787*zb)/3)*Zeta[3]) + L[{0, 0}, zb]*
          (-8294/27 + Pi^2*(155/3 - (293*zb)/9) + (8023*zb)/27 + 
           (408 - 204*zb)*Zeta[3]) + Pi^2*(12521/243 - (22559*zb)/486 + 
           zb^2/9 + (-674/9 + (337*zb)/9)*Zeta[3]) + 
         L[{0}, zb]*(80815/324 + Pi^4*(87/20 - (87*zb)/40) - (73219*zb)/162 + 
           Pi^2*(-7765/108 + (2411*zb)/54) + (-2704/9 + (1586*zb)/9)*Zeta[3]) + 
         L[{0, 1}, zb]*(27740/81 - 26966/(81*zb) - (41531*zb)/162 + 
           Pi^2*(-1465/27 + 1459/(27*zb) + (1867*zb)/54) + 
           (-1340/3 + 1340/(3*zb) + (670*zb)/3)*Zeta[3]) + 
         L[{1, 0}, zb]*(51325/162 - 29258/(81*zb) - (48665*zb)/162 + 
           Pi^2*(-4361/54 + 3155/(54*zb) + (2743*zb)/54) + 
           (-1552/3 + 1292/(3*zb) + (776*zb)/3)*Zeta[3]) + 
         plusD[0, zb]*(297029/1458 + (352*Pi^4)/135 - (13564*Zeta[3])/27 + 
           Pi^2*(-12998/243 + (674*Zeta[3])/9) - 48*Zeta[5]) + 
         (48 - 24*zb)*Zeta[5] + delta[zb]*(-5211949/26244 - (5069*Pi^4)/2430 - 
           (4679*Pi^6)/408240 + Pi^2*(343129/8748 - (1276*Zeta[3])/27) + 
           (93974*Zeta[3])/243 - (2264*Zeta[3]^2)/9 + (1540*Zeta[5])/9)))), 
 MC[q[i_], qbar[j_], 3][zb_, t_, mu2_] :> 
  (-190/3 - 190/(3*(-1 + zb)) + (176*zb)/3 - 120*zb^2 + 
     Pi^2*(-52/9 - 52/(9*(-1 + zb)) + (143*zb)/9 - (52*zb^2)/9) + 
     (-44/9 - 44/(9*(-1 + zb)) + (205*zb)/9 + (172*zb^2)/9)*L[{0}, zb] + 
     (478/3 + Pi^2*(52/3 - (26*zb)/3) - 104/(9*(-1 + zb)) - (631*zb)/3 + 
       (548*zb^2)/9)*L[{1}, zb] + (32 + 32/(-1 + zb) - 88*zb + 32*zb^2)*
      L[{0, 0}, zb] + (-32 - 32/(-1 + zb) + 88*zb - 32*zb^2)*L[{0, 1}, zb] + 
     (-112 - 32/(3*(-1 + zb)) + 186*zb - 64*zb^2)*L[{1, 0}, zb] + 
     (160/3 - (452*zb)/3 + 64*zb^2)*L[{1, 1}, zb] + 
     (16/3 + 32/(3*(-1 + zb)) + (40*zb)/3 - (32*zb^2)/3)*L[{2, 1}, zb] + 
     (-96 + 48*zb)*L[{1, 0, 0}, zb] + (96 - 48*zb)*L[{1, 0, 1}, zb] + 
     (152 - 88*zb)*L[{1, 1, 0}, zb] + (-96 + 76*zb)*L[{1, 1, 1}, zb] + 
     16*zb*L[{1, 2, 1}, zb])*plusL[1, t/mu2] + 
   (-10/3 - 10/(3*(-1 + zb)) + (83*zb)/6 + (26*zb^2)/3 + 
     (16 + 16/(-1 + zb) - 44*zb + 16*zb^2)*L[{0}, zb] + 
     (-152/3 - 8/(3*(-1 + zb)) + (253*zb)/3 - (88*zb^2)/3)*L[{1}, zb] + 
     (-48 + 24*zb)*L[{1, 0}, zb] + (60 - 36*zb)*L[{1, 1}, zb])*
    plusL[2, t/mu2] + (16/3 + 16/(3*(-1 + zb)) - (44*zb)/3 + (16*zb^2)/3 + 
     (-16 + 8*zb)*L[{1}, zb])*plusL[3, t/mu2] + 
   plusL[0, t/mu2]*(-5078/27 - 5078/(27*(-1 + zb)) + (32221*zb)/54 - 
     (5642*zb^2)/27 + Pi^2*(2/3 + 2/(3*(-1 + zb)) - (44*zb)/9 - (11*zb^2)/3) + 
     (-1622/27 - 1622/(27*(-1 + zb)) - (3218*zb)/27 - (2972*zb^2)/27 + 
       Pi^2*(-76/9 - 76/(9*(-1 + zb)) + (209*zb)/9 - (76*zb^2)/9))*L[{0}, zb] + 
     (-10/9 - 10/(9*(-1 + zb)) + (131*zb)/9 + (206*zb^2)/9)*L[{0, 0}, zb] + 
     (2 + 2/(-1 + zb) - 11*zb - 26*zb^2)*L[{0, 1}, zb] + 
     (-238/9 + Pi^2*(76/3 - (38*zb)/3) - 208/(9*(-1 + zb)) - (823*zb)/9 + 
       34*zb^2)*L[{1, 0}, zb] + (-617/3 + (647*zb)/2 - (1510*zb^2)/9 + 
       Pi^2*(-32 + (56*zb)/3))*L[{1, 1}, zb] + 
     (-1792/9 + 244/(9*(-1 + zb)) + (1478*zb)/9 - (352*zb^2)/9)*L[{2, 1}, zb] + 
     (32 + 32/(-1 + zb) - 88*zb + 32*zb^2)*L[{0, 0, 0}, zb] + 
     (-32 - 32/(-1 + zb) + 88*zb - 32*zb^2)*L[{0, 0, 1}, zb] + 
     (-104/3 - 104/(3*(-1 + zb)) + (286*zb)/3 - (104*zb^2)/3)*
      L[{0, 1, 0}, zb] + (104/3 + 104/(3*(-1 + zb)) - (250*zb)/3 + 
       (104*zb^2)/3)*L[{0, 1, 1}, zb] + (-126 - 40/(3*(-1 + zb)) + 204*zb - 
       (208*zb^2)/3)*L[{1, 0, 0}, zb] + (374/3 + 32/(3*(-1 + zb)) - 
       (592*zb)/3 + (200*zb^2)/3)*L[{1, 0, 1}, zb] + 
     (676/3 - (1100*zb)/3 + (376*zb^2)/3)*L[{1, 1, 0}, zb] + 
     (-76/3 + (611*zb)/3 - (304*zb^2)/3)*L[{1, 1, 1}, zb] + 
     (28/3 - (116*zb)/3 + (160*zb^2)/3)*L[{1, 2, 1}, zb] + 
     (-368/3 + 128/(3*(-1 + zb)) + (376*zb)/3 - (128*zb^2)/3)*
      L[{2, 1, 0}, zb] + (136/3 - 160/(3*(-1 + zb)) - (308*zb)/3 + 
       (160*zb^2)/3)*L[{2, 1, 1}, zb] + (16 + 32/(-1 + zb) + 40*zb - 32*zb^2)*
      L[{2, 2, 1}, zb] + (-96 + 48*zb)*L[{1, 0, 0, 0}, zb] + 
     (96 - 48*zb)*L[{1, 0, 0, 1}, zb] + (104 - 52*zb)*L[{1, 0, 1, 0}, zb] + 
     (-88 + 44*zb)*L[{1, 0, 1, 1}, zb] + (176 - 100*zb)*L[{1, 1, 0, 0}, zb] + 
     (-152 + 88*zb)*L[{1, 1, 0, 1}, zb] + (-256 + 156*zb)*L[{1, 1, 1, 0}, zb] + 
     (96 - 84*zb)*L[{1, 1, 1, 1}, zb] + (-16 - 40*zb)*L[{1, 1, 2, 1}, zb] + 
     16*zb*L[{1, 2, 1, 0}, zb] - 56*zb*L[{1, 2, 1, 1}, zb] + 
     48*zb*L[{1, 2, 2, 1}, zb] + (92/3 + 92/(3*(-1 + zb)) - (253*zb)/3 + 
       (92*zb^2)/3)*Zeta[3] + L[{1}, zb]*(18595/27 - 640/(27*(-1 + zb)) - 
       (14867*zb)/27 + (8480*zb^2)/27 + Pi^2*(272/9 + 16/(9*(-1 + zb)) - 
         (394*zb)/9 + (128*zb^2)/9) + (-92 + 46*zb)*Zeta[3])) + 
   delta[t]*(-546203/1458 - 546203/(1458*(-1 + zb)) + (375566*zb)/729 - 
     (391402*zb^2)/729 + Pi^4*(58/81 + 58/(81*(-1 + zb)) - (319*zb)/162 + 
       (58*zb^2)/81) + Pi^2*(82/9 + 82/(9*(-1 + zb)) + (3797*zb)/162 + 
       (311*zb^2)/18) + (Pi^2*(-15 + 10*zb + 5*zb^2)*L[{r}, zb])/
      (Sqrt[1 - zb]*Sqrt[3 + zb]) + (-488/9 - 488/(9*(-1 + zb)) - 
       (6662*zb)/27 - (926*zb^2)/9 + Pi^2*(-92/9 - 92/(9*(-1 + zb)) + 
         (253*zb)/9 - (92*zb^2)/9))*L[{0, 0}, zb] + 
     (1714/27 + 1714/(27*(-1 + zb)) + 130*zb + (3625*zb^2)/27 + 
       Pi^2*(296/27 + 296/(27*(-1 + zb)) - (814*zb)/27 + (296*zb^2)/27))*
      L[{0, 1}, zb] + (-5728/27 + 308/(9*(-1 + zb)) + (3842*zb)/27 - 
       (80*zb^2)/3 + Pi^2*(476/27 - 128/(27*(-1 + zb)) - (430*zb)/27 + 
         (128*zb^2)/27))*L[{2, 1}, zb] + Pi^2*(-3/2 - (9*zb)/2)*L[{r, r}, zb] + 
     (82/27 + 82/(27*(-1 + zb)) + (163*zb)/27 + (730*zb^2)/27)*
      L[{0, 0, 0}, zb] + (-110/27 - 110/(27*(-1 + zb)) - (311*zb)/27 - 
       (866*zb^2)/27)*L[{0, 0, 1}, zb] + (-56/9 - 56/(9*(-1 + zb)) + 
       (145*zb)/9 - (344*zb^2)/9)*L[{0, 1, 0}, zb] + 
     (1466/27 + 1250/(27*(-1 + zb)) - (2101*zb)/27 + (2114*zb^2)/27)*
      L[{0, 1, 1}, zb] + (-4514/27 + Pi^2*(92/3 - (46*zb)/3) - 
       820/(27*(-1 + zb)) - (41*zb)/27 + (362*zb^2)/27)*L[{1, 0, 0}, zb] + 
     (1784/27 + 208/(9*(-1 + zb)) + (1943*zb)/27 - (1036*zb^2)/27 + 
       Pi^2*(-296/9 + (148*zb)/9))*L[{1, 0, 1}, zb] + 
     (6371/27 - (3695*zb)/54 - (1220*zb^2)/27 + Pi^2*(-436/9 + (230*zb)/9))*
      L[{1, 1, 0}, zb] + (2174/9 + Pi^2*(494/9 - (311*zb)/9) - (6317*zb)/18 + 
       (6316*zb^2)/27)*L[{1, 1, 1}, zb] + 
     (8560/27 - (8996*zb)/27 - (4*Pi^2*zb)/9 + (2776*zb^2)/27)*
      L[{1, 2, 1}, zb] + Pi^2*(-8 + 4*zb)*L[{1, r, r}, zb] + 
     (-264 + 236/(3*(-1 + zb)) + 274*zb - (272*zb^2)/3)*L[{2, 1, 0}, zb] + 
     (3976/9 - 844/(9*(-1 + zb)) - (3614*zb)/9 + (1024*zb^2)/9)*
      L[{2, 1, 1}, zb] + (-9208/27 + 1660/(27*(-1 + zb)) + (7742*zb)/27 - 
       (1984*zb^2)/27)*L[{2, 2, 1}, zb] + 
     ((90 - 60*zb - 30*zb^2)*L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
     ((60 - 40*zb - 20*zb^2)*L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
     (32 + 32/(-1 + zb) - 88*zb + 32*zb^2)*L[{0, 0, 0, 0}, zb] + 
     (-104/3 - 104/(3*(-1 + zb)) + (286*zb)/3 - (104*zb^2)/3)*
      L[{0, 0, 0, 1}, zb] + (-104/3 - 104/(3*(-1 + zb)) + (286*zb)/3 - 
       (104*zb^2)/3)*L[{0, 0, 1, 0}, zb] + 
     (-256/9 - 256/(9*(-1 + zb)) + (92*zb)/9 - (256*zb^2)/9)*
      L[{0, 0, 1, 1}, zb] + (-112/3 - 112/(3*(-1 + zb)) + (308*zb)/3 - 
       (112*zb^2)/3)*L[{0, 1, 0, 0}, zb] + 
     (248/9 + 248/(9*(-1 + zb)) - (646*zb)/9 + (248*zb^2)/9)*
      L[{0, 1, 0, 1}, zb] + (-112/9 - 112/(9*(-1 + zb)) + (128*zb)/9 - 
       (112*zb^2)/9)*L[{0, 1, 1, 0}, zb] + 
     (88/9 + 88/(9*(-1 + zb)) + (226*zb)/9 + (88*zb^2)/9)*L[{0, 1, 1, 1}, zb] + 
     (-32/9 - 32/(9*(-1 + zb)) + (232*zb)/9 - (32*zb^2)/9)*
      L[{0, 1, 2, 1}, zb] + (-418/3 - 128/(9*(-1 + zb)) + (658*zb)/3 - 
       (664*zb^2)/9)*L[{1, 0, 0, 0}, zb] + 
     (1220/9 + 40/(3*(-1 + zb)) - (2008*zb)/9 + (680*zb^2)/9)*
      L[{1, 0, 0, 1}, zb] + (174 + 40/(3*(-1 + zb)) - (742*zb)/3 + 80*zb^2)*
      L[{1, 0, 1, 0}, zb] + (-634/9 + (1028*zb)/9 - (136*zb^2)/9)*
      L[{1, 0, 1, 1}, zb] + (1052/3 - (1568*zb)/3 + (1528*zb^2)/9)*
      L[{1, 1, 0, 0}, zb] + (-2293/9 + (3557*zb)/9 - (1168*zb^2)/9)*
      L[{1, 1, 0, 1}, zb] + (-3350/9 + (5233*zb)/9 - (680*zb^2)/3)*
      L[{1, 1, 1, 0}, zb] + (-38/3 - 231*zb + (1192*zb^2)/9)*
      L[{1, 1, 1, 1}, zb] + (-1132/9 + (1016*zb)/9 - (880*zb^2)/9)*
      L[{1, 1, 2, 1}, zb] + (556/3 - (512*zb)/3 + (352*zb^2)/3)*
      L[{1, 2, 1, 0}, zb] + (-48 + 88*zb - 144*zb^2)*L[{1, 2, 1, 1}, zb] + 
     (52/3 - (232*zb)/3 + 96*zb^2)*L[{1, 2, 2, 1}, zb] + 
     (-208 + 64/(-1 + zb) + 200*zb - 64*zb^2)*L[{2, 1, 0, 0}, zb] + 
     (632/3 - 176/(3*(-1 + zb)) - (580*zb)/3 + (176*zb^2)/3)*
      L[{2, 1, 0, 1}, zb] + (868/3 - 352/(3*(-1 + zb)) - (962*zb)/3 + 
       (352*zb^2)/3)*L[{2, 1, 1, 0}, zb] + 
     (-740/9 + 896/(9*(-1 + zb)) + (1714*zb)/9 - (896*zb^2)/9)*
      L[{2, 1, 1, 1}, zb] + (-352/9 - 272/(9*(-1 + zb)) - (232*zb)/9 + 
       (272*zb^2)/9)*L[{2, 1, 2, 1}, zb] + 
     (-280/3 + 160/(3*(-1 + zb)) + (380*zb)/3 - (160*zb^2)/3)*
      L[{2, 2, 1, 0}, zb] + (-284/3 - 208/(3*(-1 + zb)) - (170*zb)/3 + 
       (208*zb^2)/3)*L[{2, 2, 1, 1}, zb] + 
     (208/9 + 416/(9*(-1 + zb)) + (520*zb)/9 - (416*zb^2)/9)*
      L[{2, 2, 2, 1}, zb] + (9 + 27*zb)*L[{r, r, 0, 1}, zb] + 
     (6 + 18*zb)*L[{r, r, 1, 1}, zb] + (-96 + 48*zb)*L[{1, 0, 0, 0, 0}, zb] + 
     (104 - 52*zb)*L[{1, 0, 0, 0, 1}, zb] + (104 - 52*zb)*
      L[{1, 0, 0, 1, 0}, zb] + (-16/3 + (8*zb)/3)*L[{1, 0, 0, 1, 1}, zb] + 
     (112 - 56*zb)*L[{1, 0, 1, 0, 0}, zb] + (-232/3 + (116*zb)/3)*
      L[{1, 0, 1, 0, 1}, zb] + (32/3 - (16*zb)/3)*L[{1, 0, 1, 1, 0}, zb] + 
     (40 - 20*zb)*L[{1, 0, 1, 1, 1}, zb] + (32 - 16*zb)*
      L[{1, 0, 1, 2, 1}, zb] + (192 - 108*zb)*L[{1, 1, 0, 0, 0}, zb] + 
     (-568/3 + (296*zb)/3)*L[{1, 1, 0, 0, 1}, zb] + (-568/3 + (344*zb)/3)*
      L[{1, 1, 0, 1, 0}, zb] + (344/3 - 80*zb)*L[{1, 1, 0, 1, 1}, zb] + 
     (-1112/3 + (640*zb)/3)*L[{1, 1, 1, 0, 0}, zb] + 
     (800/3 - (484*zb)/3)*L[{1, 1, 1, 0, 1}, zb] + (1136/3 - (688*zb)/3)*
      L[{1, 1, 1, 1, 0}, zb] + (-96 + 88*zb)*L[{1, 1, 1, 1, 1}, zb] + 
     (16/3 + (224*zb)/3)*L[{1, 1, 1, 2, 1}, zb] + 
     (-16 - 32*zb)*L[{1, 1, 2, 1, 0}, zb] + (-16/3 + (392*zb)/3)*
      L[{1, 1, 2, 1, 1}, zb] + (-16 - 96*zb)*L[{1, 1, 2, 2, 1}, zb] + 
     16*zb*L[{1, 2, 1, 0, 0}, zb] - 8*zb*L[{1, 2, 1, 0, 1}, zb] - 
     60*zb*L[{1, 2, 1, 1, 0}, zb] + (316*zb*L[{1, 2, 1, 1, 1}, zb])/3 - 
     (160*zb*L[{1, 2, 1, 2, 1}, zb])/3 + 40*zb*L[{1, 2, 2, 1, 0}, zb] - 
     124*zb*L[{1, 2, 2, 1, 1}, zb] + (208*zb*L[{1, 2, 2, 2, 1}, zb])/3 + 
     (48 - 24*zb)*L[{1, r, r, 0, 1}, zb] + (32 - 16*zb)*
      L[{1, r, r, 1, 1}, zb] + (170/9 + 170/(9*(-1 + zb)) + (622*zb)/9 + 
       (440*zb^2)/9)*Zeta[3] + L[{1, 1}, zb]*(-176461/162 + (81778*zb)/81 - 
       (47359*zb^2)/81 + Pi^2*(-3469/54 + (2350*zb)/27 - (752*zb^2)/27) + 
       (652/3 - 102*zb)*Zeta[3]) + L[{1, 0}, zb]*
      (11512/27 - 3392/(81*(-1 + zb)) - (1966*zb)/9 + (22754*zb^2)/81 + 
       Pi^2*(1150/27 + 20/(9*(-1 + zb)) - (1658*zb)/27 + (544*zb^2)/27) + 
       (-156 + 78*zb)*Zeta[3]) + L[{1}, zb]*(378421/243 - 
       10304/(243*(-1 + zb)) - (450794*zb)/243 + (143396*zb^2)/243 + 
       Pi^4*(-58/27 + (29*zb)/27) + Pi^2*(592/81 + 104/(27*(-1 + zb)) + 
         (2111*zb)/162 - (59*zb^2)/81) + (-1556/9 - 56/(9*(-1 + zb)) + 
         (2533*zb)/9 - (844*zb^2)/9)*Zeta[3]) + 
     L[{0}, zb]*(-91591/486 - 91591/(486*(-1 + zb)) + (124786*zb)/243 - 
       (47906*zb^2)/243 + Pi^2*(-337/81 - 337/(81*(-1 + zb)) - (388*zb)/81 - 
         (688*zb^2)/81) + (52 + 52/(-1 + zb) - 143*zb + 52*zb^2)*Zeta[3])) + 
   Nc*nf*((-344/81 - 344/(81*(-1 + zb)) + (880*zb)/81 - (128*zb^2)/81 + 
       (40/27 + 40/(27*(-1 + zb)) - (170*zb)/27 + (76*zb^2)/27)*L[{0}, zb] + 
       (76/27 + (292*zb)/27 - (28*zb^2)/27)*L[{1}, zb] + 
       (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + (8*zb^2)/9)*L[{0, 0}, zb] + 
       (-28/3 + (20*zb)/3 - (8*zb^2)/9)*L[{1, 0}, zb] + 
       (16/3 + (20*zb)/3 - (64*zb^2)/9)*L[{1, 1}, zb] + 
       (-8/3 + (4*zb)/3)*L[{1, 0, 0}, zb] + (16 - 8*zb)*L[{1, 1, 1}, zb])*
      plusL[0, t/mu2] + (-8/9 - 8/(9*(-1 + zb)) - (64*zb)/9 - (8*zb^2)/9 + 
       (-8/3 - (16*zb)/3 + (32*zb^2)/9)*L[{1}, zb] + (-32/3 + (16*zb)/3)*
        L[{1, 1}, zb])*plusL[1, t/mu2] + (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - 
       (8*zb^2)/9 + (8/3 - (4*zb)/3)*L[{1}, zb])*plusL[2, t/mu2] + 
     delta[t]*(-4880/729 - 4880/(729*(-1 + zb)) - (8828*zb)/729 - 
       (6284*zb^2)/729 + Pi^2*(-20/81 - 20/(81*(-1 + zb)) + (85*zb)/81 - 
         (38*zb^2)/81) + (28/81 + 28/(81*(-1 + zb)) + (68*zb)/27 + 
         (172*zb^2)/81 + Pi^2*(-4/27 - 4/(27*(-1 + zb)) + (11*zb)/27 - 
           (4*zb^2)/27))*L[{0}, zb] + (236/81 + 236/(81*(-1 + zb)) - 
         (508*zb)/81 + (452*zb^2)/81)*L[{0, 0}, zb] + 
       (-40/27 - 40/(27*(-1 + zb)) + (170*zb)/27 - (76*zb^2)/27)*
        L[{0, 1}, zb] + (-776/81 + Pi^2*(4/9 - (2*zb)/9) + (1558*zb)/81 - 
         (68*zb^2)/9)*L[{1, 0}, zb] + (-676/81 - (580*zb)/81 - (20*zb^2)/27)*
        L[{1, 1}, zb] + (32/27 + 32/(27*(-1 + zb)) - (88*zb)/27 + (32*zb^2)/27)*
        L[{0, 0, 0}, zb] + (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - (8*zb^2)/9)*
        L[{0, 0, 1}, zb] + (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - (8*zb^2)/9)*
        L[{0, 1, 0}, zb] + (32/9 + 32/(9*(-1 + zb)) - (16*zb)/9 + (32*zb^2)/9)*
        L[{0, 1, 1}, zb] + (-352/27 + (374*zb)/27 - (32*zb^2)/9)*
        L[{1, 0, 0}, zb] + (28/3 - (20*zb)/3 + (8*zb^2)/9)*L[{1, 0, 1}, zb] + 
       (484/27 - (296*zb)/27 + (8*zb^2)/9)*L[{1, 1, 0}, zb] + 
       (-100/27 - (274*zb)/27 + (32*zb^2)/3)*L[{1, 1, 1}, zb] + 
       (-32/9 + (16*zb)/9)*L[{1, 0, 0, 0}, zb] + (8/3 - (4*zb)/3)*
        L[{1, 0, 0, 1}, zb] + (8/3 - (4*zb)/3)*L[{1, 0, 1, 0}, zb] + 
       (56/9 - (28*zb)/9)*L[{1, 1, 0, 0}, zb] + (16/9 - (8*zb)/9)*
        L[{1, 1, 1, 0}, zb] + (-184/9 + (92*zb)/9)*L[{1, 1, 1, 1}, zb] + 
       (-8/27 - 8/(27*(-1 + zb)) + (22*zb)/27 - (8*zb^2)/27)*Zeta[3] + 
       L[{1}, zb]*(392/243 - (3922*zb)/243 + (484*zb^2)/81 + 
         Pi^2*(14/9 - (10*zb)/9 + (4*zb^2)/27) + (8/9 - (4*zb)/9)*Zeta[3]))) + 
   (nf*((344/81 + 344/(81*(-1 + zb)) - (880*zb)/81 + (128*zb^2)/81 + 
        (-40/27 - 40/(27*(-1 + zb)) + (170*zb)/27 - (76*zb^2)/27)*L[{0}, zb] + 
        (-76/27 - (292*zb)/27 + (28*zb^2)/27)*L[{1}, zb] + 
        (-8/9 - 8/(9*(-1 + zb)) + (22*zb)/9 - (8*zb^2)/9)*L[{0, 0}, zb] + 
        (28/3 - (20*zb)/3 + (8*zb^2)/9)*L[{1, 0}, zb] + 
        (-16/3 - (20*zb)/3 + (64*zb^2)/9)*L[{1, 1}, zb] + 
        (8/3 - (4*zb)/3)*L[{1, 0, 0}, zb] + (-16 + 8*zb)*L[{1, 1, 1}, zb])*
       plusL[0, t/mu2] + (8/9 + 8/(9*(-1 + zb)) + (64*zb)/9 + (8*zb^2)/9 + 
        (8/3 + (16*zb)/3 - (32*zb^2)/9)*L[{1}, zb] + (32/3 - (16*zb)/3)*
         L[{1, 1}, zb])*plusL[1, t/mu2] + (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + 
        (8*zb^2)/9 + (-8/3 + (4*zb)/3)*L[{1}, zb])*plusL[2, t/mu2] + 
      delta[t]*(4880/729 + 4880/(729*(-1 + zb)) + (8828*zb)/729 + 
        (6284*zb^2)/729 + Pi^2*(20/81 + 20/(81*(-1 + zb)) - (85*zb)/81 + 
          (38*zb^2)/81) + (-28/81 - 28/(81*(-1 + zb)) - (68*zb)/27 - 
          (172*zb^2)/81 + Pi^2*(4/27 + 4/(27*(-1 + zb)) - (11*zb)/27 + 
            (4*zb^2)/27))*L[{0}, zb] + (-236/81 - 236/(81*(-1 + zb)) + 
          (508*zb)/81 - (452*zb^2)/81)*L[{0, 0}, zb] + 
        (40/27 + 40/(27*(-1 + zb)) - (170*zb)/27 + (76*zb^2)/27)*
         L[{0, 1}, zb] + (776/81 + Pi^2*(-4/9 + (2*zb)/9) - (1558*zb)/81 + 
          (68*zb^2)/9)*L[{1, 0}, zb] + (676/81 + (580*zb)/81 + (20*zb^2)/27)*
         L[{1, 1}, zb] + (-32/27 - 32/(27*(-1 + zb)) + (88*zb)/27 - 
          (32*zb^2)/27)*L[{0, 0, 0}, zb] + (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + 
          (8*zb^2)/9)*L[{0, 0, 1}, zb] + (8/9 + 8/(9*(-1 + zb)) - (22*zb)/9 + 
          (8*zb^2)/9)*L[{0, 1, 0}, zb] + (-32/9 - 32/(9*(-1 + zb)) + 
          (16*zb)/9 - (32*zb^2)/9)*L[{0, 1, 1}, zb] + 
        (352/27 - (374*zb)/27 + (32*zb^2)/9)*L[{1, 0, 0}, zb] + 
        (-28/3 + (20*zb)/3 - (8*zb^2)/9)*L[{1, 0, 1}, zb] + 
        (-484/27 + (296*zb)/27 - (8*zb^2)/9)*L[{1, 1, 0}, zb] + 
        (100/27 + (274*zb)/27 - (32*zb^2)/3)*L[{1, 1, 1}, zb] + 
        (32/9 - (16*zb)/9)*L[{1, 0, 0, 0}, zb] + (-8/3 + (4*zb)/3)*
         L[{1, 0, 0, 1}, zb] + (-8/3 + (4*zb)/3)*L[{1, 0, 1, 0}, zb] + 
        (-56/9 + (28*zb)/9)*L[{1, 1, 0, 0}, zb] + (-16/9 + (8*zb)/9)*
         L[{1, 1, 1, 0}, zb] + (184/9 - (92*zb)/9)*L[{1, 1, 1, 1}, zb] + 
        (8/27 + 8/(27*(-1 + zb)) - (22*zb)/27 + (8*zb^2)/27)*Zeta[3] + 
        L[{1}, zb]*(-392/243 + (3922*zb)/243 - (484*zb^2)/81 + 
          Pi^2*(-14/9 + (10*zb)/9 - (4*zb^2)/27) + (-8/9 + (4*zb)/9)*
           Zeta[3]))))/Nc + 
   ((-64/27 - 64/(27*(-1 + zb)) + (173*zb)/27 + (215*zb^2)/27 + 
       Pi^2*(22/9 + 22/(9*(-1 + zb)) - (121*zb)/18 + (22*zb^2)/9) + 
       (-22/3 - 22/(3*(-1 + zb)) - (103*zb)/6 - (46*zb^2)/3)*L[{0}, zb] + 
       (13/9 + (269*zb)/18 + (130*zb^2)/9 + Pi^2*(-22/3 + (11*zb)/3))*
        L[{1}, zb] + (-32/3 - 32/(3*(-1 + zb)) + (88*zb)/3 - (32*zb^2)/3)*
        L[{0, 0}, zb] + (32/3 + 32/(3*(-1 + zb)) - (88*zb)/3 + (32*zb^2)/3)*
        L[{0, 1}, zb] + (110/3 - (211*zb)/3 + (80*zb^2)/3)*L[{1, 0}, zb] + 
       (-44 + 70*zb - 32*zb^2)*L[{1, 1}, zb] + (32 - 16*zb)*L[{1, 0, 0}, zb] + 
       (-32 + 16*zb)*L[{1, 0, 1}, zb] + (-56 + 28*zb)*L[{1, 1, 0}, zb] + 
       (44 - 22*zb)*L[{1, 1, 1}, zb])*plusL[1, t/mu2] + 
     (-17/3 - 17/(3*(-1 + zb)) + zb/4 - (35*zb^2)/3 + 
       (-20/3 - 20/(3*(-1 + zb)) + (55*zb)/3 - (20*zb^2)/3)*L[{0}, zb] + 
       (95/3 - (269*zb)/6 + (44*zb^2)/3)*L[{1}, zb] + 
       (20 - 10*zb)*L[{1, 0}, zb] + (-28 + 14*zb)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + (-8/3 - 8/(3*(-1 + zb)) + (22*zb)/3 - (8*zb^2)/3 + 
       (8 - 4*zb)*L[{1}, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*
      (2/9 + 2/(9*(-1 + zb)) - (8669*zb)/36 - (545*zb^2)/18 + 
       Pi^2*(46/27 + 46/(27*(-1 + zb)) + (535*zb)/108 + (91*zb^2)/27) + 
       (-98/9 - 98/(9*(-1 + zb)) + (1567*zb)/9 + (28*zb^2)/9 + 
         Pi^2*(38/9 + 38/(9*(-1 + zb)) - (209*zb)/18 + (38*zb^2)/9))*
        L[{0}, zb] + (-16/3 - 16/(3*(-1 + zb)) - 26*zb - (34*zb^2)/3)*
        L[{0, 0}, zb] + (22/3 + 22/(3*(-1 + zb)) + (107*zb)/6 + (46*zb^2)/3)*
        L[{0, 1}, zb] + (436/3 - (245*zb)/6 + 14*zb^2 + 
         Pi^2*(-38/3 + (19*zb)/3))*L[{1, 0}, zb] + 
       (-479/6 + Pi^2*(44/3 - (22*zb)/3) + (55*zb)/4 - 14*zb^2)*L[{1, 1}, zb] + 
       (208/3 - (104*zb)/3)*L[{2, 1}, zb] + (-28/3 - 28/(3*(-1 + zb)) + 
         (77*zb)/3 - (28*zb^2)/3)*L[{0, 0, 0}, zb] + 
       (8 + 8/(-1 + zb) - 22*zb + 8*zb^2)*L[{0, 0, 1}, zb] + 
       (32/3 + 32/(3*(-1 + zb)) - (88*zb)/3 + (32*zb^2)/3)*L[{0, 1, 0}, zb] + 
       (-16/3 - 16/(3*(-1 + zb)) + (8*zb)/3 - (16*zb^2)/3)*L[{0, 1, 1}, zb] + 
       (70/3 - (182*zb)/3 + (76*zb^2)/3)*L[{1, 0, 0}, zb] + 
       (-26 + 59*zb - 24*zb^2)*L[{1, 0, 1}, zb] + (-92 + 166*zb - 64*zb^2)*
        L[{1, 1, 0}, zb] + (185/3 - (635*zb)/6 + (176*zb^2)/3)*
        L[{1, 1, 1}, zb] + (-16/3 + (56*zb)/3 - (64*zb^2)/3)*L[{1, 2, 1}, zb] + 
       (256/3 - 64/(3*(-1 + zb)) - (224*zb)/3 + (64*zb^2)/3)*L[{2, 1, 0}, zb] + 
       (-112/3 + 64/(3*(-1 + zb)) + (152*zb)/3 - (64*zb^2)/3)*
        L[{2, 1, 1}, zb] + (-32/3 - 64/(3*(-1 + zb)) - (80*zb)/3 + (64*zb^2)/3)*
        L[{2, 2, 1}, zb] + (28 - 14*zb)*L[{1, 0, 0, 0}, zb] + 
       (-24 + 12*zb)*L[{1, 0, 0, 1}, zb] + (-32 + 16*zb)*L[{1, 0, 1, 0}, zb] + 
       (-56 + 28*zb)*L[{1, 1, 0, 0}, zb] + (48 - 24*zb)*L[{1, 1, 0, 1}, zb] + 
       (124 - 62*zb)*L[{1, 1, 1, 0}, zb] + (-52 + 18*zb)*L[{1, 1, 1, 1}, zb] + 
       16*zb*L[{1, 1, 2, 1}, zb] + 16*zb*L[{1, 2, 1, 1}, zb] - 
       32*zb*L[{1, 2, 2, 1}, zb] + (-8 - 8/(-1 + zb) + 22*zb - 8*zb^2)*
        Zeta[3] + L[{1}, zb]*(-592/9 - (580*zb)/9 - (16*zb^2)/9 + 
         Pi^2*(-43/3 + (43*zb)/2 - (22*zb^2)/3) + (24 - 12*zb)*Zeta[3])) + 
     delta[t]*(1103/108 + 1103/(108*(-1 + zb)) - (4796*zb)/81 + (153*zb^2)/4 + 
       Pi^4*(-62/135 - 62/(135*(-1 + zb)) + (341*zb)/270 - (62*zb^2)/135) + 
       Pi^2*(1319/486 + 1319/(486*(-1 + zb)) - (28709*zb)/972 + 
         (34*zb^2)/243) + (Pi^2*(12 - 8*zb - 4*zb^2)*L[{r}, zb])/
        (Sqrt[1 - zb]*Sqrt[3 + zb]) + (-2783/162 - 2783/(162*(-1 + zb)) + 
         (23159*zb)/81 + (62*zb^2)/81 + Pi^2*(148/27 + 148/(27*(-1 + zb)) - 
           (407*zb)/27 + (148*zb^2)/27))*L[{0, 0}, zb] + 
       (1307/81 + 1307/(81*(-1 + zb)) - (14410*zb)/81 - (160*zb^2)/81 + 
         Pi^2*(-158/27 - 158/(27*(-1 + zb)) + (869*zb)/54 - (158*zb^2)/27))*
        L[{0, 1}, zb] + (2824/27 - (1412*zb)/27 + 
         Pi^2*(-112/9 + 16/(9*(-1 + zb)) + (80*zb)/9 - (16*zb^2)/9))*
        L[{2, 1}, zb] + Pi^2*(2 + 4*zb)*L[{r, r}, zb] + 
       (-46/9 - 46/(9*(-1 + zb)) - (61*zb)/2 - (82*zb^2)/9)*L[{0, 0, 0}, zb] + 
       (44/27 + 44/(27*(-1 + zb)) + (1016*zb)/27 + (98*zb^2)/27)*
        L[{0, 0, 1}, zb] + (308/27 + 308/(27*(-1 + zb)) + (272*zb)/27 + 
         (578*zb^2)/27)*L[{0, 1, 0}, zb] + (-250/27 - 88/(27*(-1 + zb)) + 
         (469*zb)/54 - (250*zb^2)/27)*L[{0, 1, 1}, zb] + 
       (13187/54 - (4297*zb)/54 + (382*zb^2)/27 + Pi^2*(-148/9 + (74*zb)/9))*
        L[{1, 0, 0}, zb] + (-4276/27 + Pi^2*(158/9 - (79*zb)/9) + 
         (2647*zb)/54 - (298*zb^2)/27)*L[{1, 0, 1}, zb] + 
       (-21413/54 + Pi^2*(220/9 - (34*zb)/3) + (27521*zb)/108 - (1918*zb^2)/27)*
        L[{1, 1, 0}, zb] + (13097/54 - (18251*zb)/108 + (1654*zb^2)/27 + 
         Pi^2*(-275/9 + (97*zb)/6))*L[{1, 1, 1}, zb] + 
       (-4096/27 + (4376*zb)/27 - (16*Pi^2*zb)/9 - (928*zb^2)/27)*
        L[{1, 2, 1}, zb] + Pi^2*(8 - 4*zb)*L[{1, r, r}, zb] + 
       (3040/27 - 928/(27*(-1 + zb)) - (2912*zb)/27 + (928*zb^2)/27)*
        L[{2, 1, 0}, zb] + (-5248/27 + 928/(27*(-1 + zb)) + (4016*zb)/27 - 
         (928*zb^2)/27)*L[{2, 1, 1}, zb] + (5344/27 - 928/(27*(-1 + zb)) - 
         (4064*zb)/27 + (928*zb^2)/27)*L[{2, 2, 1}, zb] + 
       ((-72 + 48*zb + 24*zb^2)*L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       ((-48 + 32*zb + 16*zb^2)*L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       (-88/9 - 88/(9*(-1 + zb)) + (242*zb)/9 - (88*zb^2)/9)*
        L[{0, 0, 0, 0}, zb] + (76/9 + 76/(9*(-1 + zb)) - (209*zb)/9 + 
         (76*zb^2)/9)*L[{0, 0, 0, 1}, zb] + (76/9 + 76/(9*(-1 + zb)) - 
         (209*zb)/9 + (76*zb^2)/9)*L[{0, 0, 1, 0}, zb] + 
       (128/3 + 128/(3*(-1 + zb)) - (184*zb)/3 + (128*zb^2)/3)*
        L[{0, 0, 1, 1}, zb] + (12 + 12/(-1 + zb) - 33*zb + 12*zb^2)*
        L[{0, 1, 0, 0}, zb] + (-16/9 - 16/(9*(-1 + zb)) + (8*zb)/9 - 
         (16*zb^2)/9)*L[{0, 1, 0, 1}, zb] + (104/3 + 104/(3*(-1 + zb)) - 
         (262*zb)/3 + (104*zb^2)/3)*L[{0, 1, 1, 0}, zb] + 
       (-124/3 - 124/(3*(-1 + zb)) + (221*zb)/3 - (124*zb^2)/3)*
        L[{0, 1, 1, 1}, zb] - 16*zb*L[{0, 1, 2, 1}, zb] + 
       (190/9 - (539*zb)/9 + (232*zb^2)/9)*L[{1, 0, 0, 0}, zb] + 
       ((118*zb)/3 - 20*zb^2)*L[{1, 0, 0, 1}, zb] + 
       (-128/3 + (236*zb)/3 - (92*zb^2)/3)*L[{1, 0, 1, 0}, zb] + 
       (-740/9 + (589*zb)/9 - (272*zb^2)/9)*L[{1, 0, 1, 1}, zb] + 
       (-394/3 + (709*zb)/3 - (260*zb^2)/3)*L[{1, 1, 0, 0}, zb] + 
       (866/9 - (1516*zb)/9 + (584*zb^2)/9)*L[{1, 1, 0, 1}, zb] + 
       (1717/9 - (5125*zb)/18 + (1120*zb^2)/9)*L[{1, 1, 1, 0}, zb] + 
       (-869/9 + (2513*zb)/18 - (764*zb^2)/9)*L[{1, 1, 1, 1}, zb] + 
       (640/9 - (560*zb)/9 + (448*zb^2)/9)*L[{1, 1, 2, 1}, zb] + 
       (-368/3 + (320*zb)/3 - 64*zb^2)*L[{1, 2, 1, 0}, zb] + 
       (304/9 - (452*zb)/9 + (640*zb^2)/9)*L[{1, 2, 1, 1}, zb] + 
       (-16 + 56*zb - 64*zb^2)*L[{1, 2, 2, 1}, zb] + 
       (1280/9 - 320/(9*(-1 + zb)) - (1120*zb)/9 + (320*zb^2)/9)*
        L[{2, 1, 0, 0}, zb] + (-144 + 32/(-1 + zb) + 120*zb - 32*zb^2)*
        L[{2, 1, 0, 1}, zb] + (-200 + 64/(-1 + zb) + 196*zb - 64*zb^2)*
        L[{2, 1, 1, 0}, zb] + (592/9 - 400/(9*(-1 + zb)) - (896*zb)/9 + 
         (400*zb^2)/9)*L[{2, 1, 1, 1}, zb] + (80/3 + 64/(3*(-1 + zb)) + 
         (56*zb)/3 - (64*zb^2)/3)*L[{2, 1, 2, 1}, zb] + 
       (560/9 - 320/(9*(-1 + zb)) - (760*zb)/9 + (320*zb^2)/9)*
        L[{2, 2, 1, 0}, zb] + (184/3 + 128/(3*(-1 + zb)) + (100*zb)/3 - 
         (128*zb^2)/3)*L[{2, 2, 1, 1}, zb] + (-160/9 - 320/(9*(-1 + zb)) - 
         (400*zb)/9 + (320*zb^2)/9)*L[{2, 2, 2, 1}, zb] + 
       (-12 - 24*zb)*L[{r, r, 0, 1}, zb] + (-8 - 16*zb)*L[{r, r, 1, 1}, zb] + 
       (88/3 - (44*zb)/3)*L[{1, 0, 0, 0, 0}, zb] + (-76/3 + (38*zb)/3)*
        L[{1, 0, 0, 0, 1}, zb] + (-76/3 + (38*zb)/3)*L[{1, 0, 0, 1, 0}, zb] + 
       (-160/3 + (80*zb)/3)*L[{1, 0, 0, 1, 1}, zb] + 
       (-36 + 18*zb)*L[{1, 0, 1, 0, 0}, zb] + (-280/3 + (140*zb)/3)*
        L[{1, 0, 1, 1, 0}, zb] + (212/3 - (106*zb)/3)*L[{1, 0, 1, 1, 1}, zb] + 
       (-64/3 + (32*zb)/3)*L[{1, 0, 1, 2, 1}, zb] + (-176/3 + (88*zb)/3)*
        L[{1, 1, 0, 0, 0}, zb] + (136/3 - (52*zb)/3)*L[{1, 1, 0, 0, 1}, zb] + 
       (64 - (112*zb)/3)*L[{1, 1, 0, 1, 0}, zb] + (-8/3 + (52*zb)/3)*
        L[{1, 1, 0, 1, 1}, zb] + (180 - 90*zb)*L[{1, 1, 1, 0, 0}, zb] + 
       (-364/3 + (182*zb)/3)*L[{1, 1, 1, 0, 1}, zb] + (-628/3 + (298*zb)/3)*
        L[{1, 1, 1, 1, 0}, zb] + (60 - 14*zb)*L[{1, 1, 1, 1, 1}, zb] + 
       (64/3 - (128*zb)/3)*L[{1, 1, 1, 2, 1}, zb] + 
       (32*zb*L[{1, 1, 2, 1, 0}, zb])/3 + (64/3 - (200*zb)/3)*
        L[{1, 1, 2, 1, 1}, zb] + (208*zb*L[{1, 1, 2, 2, 1}, zb])/3 - 
       (16*zb*L[{1, 2, 1, 0, 1}, zb])/3 + (56*zb*L[{1, 2, 1, 1, 0}, zb])/3 - 
       (112*zb*L[{1, 2, 1, 1, 1}, zb])/3 + (112*zb*L[{1, 2, 1, 2, 1}, zb])/3 - 
       (80*zb*L[{1, 2, 2, 1, 0}, zb])/3 + (232*zb*L[{1, 2, 2, 1, 1}, zb])/3 - 
       (160*zb*L[{1, 2, 2, 2, 1}, zb])/3 + (-48 + 24*zb)*
        L[{1, r, r, 0, 1}, zb] + (-32 + 16*zb)*L[{1, r, r, 1, 1}, zb] + 
       (-448/27 - 448/(27*(-1 + zb)) - (3059*zb)/54 - (988*zb^2)/27)*Zeta[3] + 
       L[{1, 0}, zb]*(27965/162 - (59443*zb)/162 + (1690*zb^2)/81 + 
         Pi^2*(-190/9 + (289*zb)/9 - (100*zb^2)/9) + (76 - 38*zb)*Zeta[3]) + 
       L[{1, 1}, zb]*(-3401/324 + (21191*zb)/162 - (1430*zb^2)/81 + 
         Pi^2*(1897/54 - (5071*zb)/108 + (434*zb^2)/27) + 
         (-96 + 32*zb)*Zeta[3]) + L[{0}, zb]*(-5927/324 - 
         5927/(324*(-1 + zb)) - (13582*zb)/81 - (8449*zb^2)/162 + 
         Pi^2*(371/81 + 371/(81*(-1 + zb)) + (1057*zb)/162 + (479*zb^2)/81) + 
         (-76/3 - 76/(3*(-1 + zb)) + (209*zb)/3 - (76*zb^2)/3)*Zeta[3]) + 
       L[{1}, zb]*(-16603/81 + Pi^4*(62/45 - (31*zb)/45) + (2746*zb)/9 + 
         (8179*zb^2)/162 + Pi^2*(-217/9 + (719*zb)/108 - (59*zb^2)/9) + 
         (628/9 - (1205*zb)/9 + (412*zb^2)/9)*Zeta[3])))/Nc^2 + 
   Nc^2*((1774/27 + 1774/(27*(-1 + zb)) - (1757*zb)/27 + (3025*zb^2)/27 + 
       Pi^2*(10/3 + 10/(3*(-1 + zb)) - (55*zb)/6 + (10*zb^2)/3) + 
       (110/9 + 110/(9*(-1 + zb)) - (101*zb)/18 - (34*zb^2)/9)*L[{0}, zb] + 
       (-1447/9 + 104/(9*(-1 + zb)) + (3517*zb)/18 - (226*zb^2)/3 + 
         Pi^2*(-10 + 5*zb))*L[{1}, zb] + (-64/3 - 64/(3*(-1 + zb)) + 
         (176*zb)/3 - (64*zb^2)/3)*L[{0, 0}, zb] + 
       (64/3 + 64/(3*(-1 + zb)) - (176*zb)/3 + (64*zb^2)/3)*L[{0, 1}, zb] + 
       (226/3 + 32/(3*(-1 + zb)) - (347*zb)/3 + (112*zb^2)/3)*L[{1, 0}, zb] + 
       (-28/3 + (242*zb)/3 - 32*zb^2)*L[{1, 1}, zb] + 
       (-16/3 - 32/(3*(-1 + zb)) - (40*zb)/3 + (32*zb^2)/3)*L[{2, 1}, zb] + 
       (64 - 32*zb)*L[{1, 0, 0}, zb] + (-64 + 32*zb)*L[{1, 0, 1}, zb] + 
       (-96 + 60*zb)*L[{1, 1, 0}, zb] + (52 - 54*zb)*L[{1, 1, 1}, zb] - 
       16*zb*L[{1, 2, 1}, zb])*plusL[1, t/mu2] + 
     (9 + 9/(-1 + zb) - (169*zb)/12 + 3*zb^2 + 
       (-28/3 - 28/(3*(-1 + zb)) + (77*zb)/3 - (28*zb^2)/3)*L[{0}, zb] + 
       (19 + 8/(3*(-1 + zb)) - (79*zb)/2 + (44*zb^2)/3)*L[{1}, zb] + 
       (28 - 14*zb)*L[{1, 0}, zb] + (-32 + 22*zb)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + (-8/3 - 8/(3*(-1 + zb)) + (22*zb)/3 - (8*zb^2)/3 + 
       (8 - 4*zb)*L[{1}, zb])*plusL[3, t/mu2] + plusL[0, t/mu2]*
      (5072/27 + 5072/(27*(-1 + zb)) - (38435*zb)/108 + (12919*zb^2)/54 + 
       Pi^2*(-64/27 - 64/(27*(-1 + zb)) - (7*zb)/108 + (8*zb^2)/27) + 
       (1916/27 + 1916/(27*(-1 + zb)) - (1483*zb)/27 + (2888*zb^2)/27 + 
         Pi^2*(38/9 + 38/(9*(-1 + zb)) - (209*zb)/18 + (38*zb^2)/9))*
        L[{0}, zb] + (58/9 + 58/(9*(-1 + zb)) + (103*zb)/9 - (104*zb^2)/9)*
        L[{0, 0}, zb] + (-28/3 - 28/(3*(-1 + zb)) - (41*zb)/6 + (32*zb^2)/3)*
        L[{0, 1}, zb] + (-1070/9 + 208/(9*(-1 + zb)) + (2381*zb)/18 - 48*zb^2 + 
         Pi^2*(-38/3 + (19*zb)/3))*L[{1, 0}, zb] + 
       (571/2 + Pi^2*(52/3 - (34*zb)/3) - (1349*zb)/4 + (1636*zb^2)/9)*
        L[{1, 1}, zb] + (1168/9 - 244/(9*(-1 + zb)) - (1166*zb)/9 + 
         (352*zb^2)/9)*L[{2, 1}, zb] + (-68/3 - 68/(3*(-1 + zb)) + (187*zb)/3 - 
         (68*zb^2)/3)*L[{0, 0, 0}, zb] + (24 + 24/(-1 + zb) - 66*zb + 24*zb^2)*
        L[{0, 0, 1}, zb] + (24 + 24/(-1 + zb) - 66*zb + 24*zb^2)*
        L[{0, 1, 0}, zb] + (-88/3 - 88/(3*(-1 + zb)) + (242*zb)/3 - 
         (88*zb^2)/3)*L[{0, 1, 1}, zb] + (308/3 + 40/(3*(-1 + zb)) - 
         (430*zb)/3 + 44*zb^2)*L[{1, 0, 0}, zb] + 
       (-296/3 - 32/(3*(-1 + zb)) + (415*zb)/3 - (128*zb^2)/3)*
        L[{1, 0, 1}, zb] + (-400/3 + (602*zb)/3 - (184*zb^2)/3)*
        L[{1, 1, 0}, zb] + (-109/3 - (587*zb)/6 + (128*zb^2)/3)*
        L[{1, 1, 1}, zb] + (-4 + 20*zb - 32*zb^2)*L[{1, 2, 1}, zb] + 
       (112/3 - 64/(3*(-1 + zb)) - (152*zb)/3 + (64*zb^2)/3)*L[{2, 1, 0}, zb] + 
       (-8 + 32/(-1 + zb) + 52*zb - 32*zb^2)*L[{2, 1, 1}, zb] + 
       (-16/3 - 32/(3*(-1 + zb)) - (40*zb)/3 + (32*zb^2)/3)*L[{2, 2, 1}, zb] + 
       (68 - 34*zb)*L[{1, 0, 0, 0}, zb] + (-72 + 36*zb)*L[{1, 0, 0, 1}, zb] + 
       (-72 + 36*zb)*L[{1, 0, 1, 0}, zb] + (88 - 44*zb)*L[{1, 0, 1, 1}, zb] + 
       (-120 + 72*zb)*L[{1, 1, 0, 0}, zb] + (104 - 64*zb)*L[{1, 1, 0, 1}, zb] + 
       (132 - 94*zb)*L[{1, 1, 1, 0}, zb] + (-44 + 66*zb)*L[{1, 1, 1, 1}, zb] + 
       (16 + 24*zb)*L[{1, 1, 2, 1}, zb] - 16*zb*L[{1, 2, 1, 0}, zb] + 
       40*zb*L[{1, 2, 1, 1}, zb] - 16*zb*L[{1, 2, 2, 1}, zb] + 
       (-68/3 - 68/(3*(-1 + zb)) + (187*zb)/3 - (68*zb^2)/3)*Zeta[3] + 
       L[{1}, zb]*(-16819/27 + 640/(27*(-1 + zb)) + (16607*zb)/27 - 
         (8432*zb^2)/27 + Pi^2*(-143/9 - 16/(9*(-1 + zb)) + (401*zb)/18 - 
           (62*zb^2)/9) + (68 - 34*zb)*Zeta[3])) + 
     delta[t]*(1062625/2916 + 1062625/(2916*(-1 + zb)) - (332402*zb)/729 + 
       (1454071*zb^2)/2916 + Pi^2*(-5747/486 - 5747/(486*(-1 + zb)) + 
         (5927*zb)/972 - (8465*zb^2)/486) + 
       Pi^4*(-104/405 - 104/(405*(-1 + zb)) + (286*zb)/405 - (104*zb^2)/405) + 
       (Pi^2*(3 - 2*zb - zb^2)*L[{r}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       (11567/162 + 11567/(162*(-1 + zb)) - (3173*zb)/81 + (8272*zb^2)/81 + 
         Pi^2*(128/27 + 128/(27*(-1 + zb)) - (352*zb)/27 + (128*zb^2)/27))*
        L[{0, 0}, zb] + (-6449/81 - 6449/(81*(-1 + zb)) + (3880*zb)/81 - 
         (10715*zb^2)/81 + Pi^2*(-46/9 - 46/(9*(-1 + zb)) + (253*zb)/18 - 
           (46*zb^2)/9))*L[{0, 1}, zb] + (968/9 - 308/(9*(-1 + zb)) - 90*zb + 
         (80*zb^2)/3 + Pi^2*(-140/27 + 80/(27*(-1 + zb)) + (190*zb)/27 - 
           (80*zb^2)/27))*L[{2, 1}, zb] + Pi^2*(-1/2 + zb/2)*L[{r, r}, zb] + 
       (56/27 + 56/(27*(-1 + zb)) + (1321*zb)/54 - (484*zb^2)/27)*
        L[{0, 0, 0}, zb] + (22/9 + 22/(9*(-1 + zb)) - (235*zb)/9 + 
         (256*zb^2)/9)*L[{0, 0, 1}, zb] + (-140/27 - 140/(27*(-1 + zb)) - 
         (707*zb)/27 + (454*zb^2)/27)*L[{0, 1, 0}, zb] + 
       (-1216/27 - 1162/(27*(-1 + zb)) + (3733*zb)/54 - (1864*zb^2)/27)*
        L[{0, 1, 1}, zb] + (-4159/54 + 820/(27*(-1 + zb)) + (4379*zb)/54 - 
         (248*zb^2)/9 + Pi^2*(-128/9 + (64*zb)/9))*L[{1, 0, 0}, zb] + 
       (2492/27 + Pi^2*(46/3 - (23*zb)/3) - 208/(9*(-1 + zb)) - (6533*zb)/54 + 
         (1334*zb^2)/27)*L[{1, 0, 1}, zb] + (8671/54 + Pi^2*(24 - (128*zb)/9) - 
         (20131*zb)/108 + (1046*zb^2)/9)*L[{1, 1, 0}, zb] + 
       (-26141/54 + (56153*zb)/108 - (7970*zb^2)/27 + 
         Pi^2*(-73/3 + (331*zb)/18))*L[{1, 1, 1}, zb] + 
       (-496/3 + (1540*zb)/9 + (20*Pi^2*zb)/9 - (616*zb^2)/9)*
        L[{1, 2, 1}, zb] + (4088/27 - 1196/(27*(-1 + zb)) - (4486*zb)/27 + 
         (1520*zb^2)/27)*L[{2, 1, 0}, zb] + (-6680/27 + 1604/(27*(-1 + zb)) + 
         (6826*zb)/27 - (2144*zb^2)/27)*L[{2, 1, 1}, zb] + 
       (1288/9 - 244/(9*(-1 + zb)) - (1226*zb)/9 + (352*zb^2)/9)*
        L[{2, 2, 1}, zb] + ((-18 + 12*zb + 6*zb^2)*L[{r, 0, 1}, zb])/
        (Sqrt[1 - zb]*Sqrt[3 + zb]) + ((-12 + 8*zb + 4*zb^2)*L[{r, 1, 1}, zb])/
        (Sqrt[1 - zb]*Sqrt[3 + zb]) + (-200/9 - 200/(9*(-1 + zb)) + 
         (550*zb)/9 - (200*zb^2)/9)*L[{0, 0, 0, 0}, zb] + 
       (236/9 + 236/(9*(-1 + zb)) - (649*zb)/9 + (236*zb^2)/9)*
        L[{0, 0, 0, 1}, zb] + (236/9 + 236/(9*(-1 + zb)) - (649*zb)/9 + 
         (236*zb^2)/9)*L[{0, 0, 1, 0}, zb] + (-128/9 - 128/(9*(-1 + zb)) + 
         (460*zb)/9 - (128*zb^2)/9)*L[{0, 0, 1, 1}, zb] + 
       (76/3 + 76/(3*(-1 + zb)) - (209*zb)/3 + (76*zb^2)/3)*
        L[{0, 1, 0, 0}, zb] + (-232/9 - 232/(9*(-1 + zb)) + (638*zb)/9 - 
         (232*zb^2)/9)*L[{0, 1, 0, 1}, zb] + (-200/9 - 200/(9*(-1 + zb)) + 
         (658*zb)/9 - (200*zb^2)/9)*L[{0, 1, 1, 0}, zb] + 
       (284/9 + 284/(9*(-1 + zb)) - (889*zb)/9 + (284*zb^2)/9)*
        L[{0, 1, 1, 1}, zb] + (32/9 + 32/(9*(-1 + zb)) - (88*zb)/9 + 
         (32*zb^2)/9)*L[{0, 1, 2, 1}, zb] + (1064/9 + 128/(9*(-1 + zb)) - 
         (1435*zb)/9 + 48*zb^2)*L[{1, 0, 0, 0}, zb] + 
       (-1220/9 - 40/(3*(-1 + zb)) + (1654*zb)/9 - (500*zb^2)/9)*
        L[{1, 0, 0, 1}, zb] + (-394/3 - 40/(3*(-1 + zb)) + (506*zb)/3 - 
         (148*zb^2)/3)*L[{1, 0, 1, 0}, zb] + 
       (458/3 - (539*zb)/3 + (136*zb^2)/3)*L[{1, 0, 1, 1}, zb] + 
       (-658/3 + (859*zb)/3 - (748*zb^2)/9)*L[{1, 1, 0, 0}, zb] + 
       (1427/9 - (2041*zb)/9 + (584*zb^2)/9)*L[{1, 1, 0, 1}, zb] + 
       (1633/9 - (5341*zb)/18 + (920*zb^2)/9)*L[{1, 1, 1, 0}, zb] + 
       (983/9 + (1645*zb)/18 - (428*zb^2)/9)*L[{1, 1, 1, 1}, zb] + 
       (164/3 - (152*zb)/3 + 48*zb^2)*L[{1, 1, 2, 1}, zb] + 
       (-188/3 + 64*zb - (160*zb^2)/3)*L[{1, 2, 1, 0}, zb] + 
       (128/9 - (340*zb)/9 + (656*zb^2)/9)*L[{1, 2, 1, 1}, zb] + 
       (-4/3 + (64*zb)/3 - 32*zb^2)*L[{1, 2, 2, 1}, zb] + 
       (592/9 - 256/(9*(-1 + zb)) - (680*zb)/9 + (256*zb^2)/9)*
        L[{2, 1, 0, 0}, zb] + (-200/3 + 80/(3*(-1 + zb)) + (220*zb)/3 - 
         (80*zb^2)/3)*L[{2, 1, 0, 1}, zb] + (-268/3 + 160/(3*(-1 + zb)) + 
         (374*zb)/3 - (160*zb^2)/3)*L[{2, 1, 1, 0}, zb] + 
       (148/9 - 496/(9*(-1 + zb)) - (818*zb)/9 + (496*zb^2)/9)*
        L[{2, 1, 1, 1}, zb] + (112/9 + 80/(9*(-1 + zb)) + (64*zb)/9 - 
         (80*zb^2)/9)*L[{2, 1, 2, 1}, zb] + (280/9 - 160/(9*(-1 + zb)) - 
         (380*zb)/9 + (160*zb^2)/9)*L[{2, 2, 1, 0}, zb] + 
       (100/3 + 80/(3*(-1 + zb)) + (70*zb)/3 - (80*zb^2)/3)*
        L[{2, 2, 1, 1}, zb] + (-16/3 - 32/(3*(-1 + zb)) - (40*zb)/3 + 
         (32*zb^2)/3)*L[{2, 2, 2, 1}, zb] + (3 - 3*zb)*L[{r, r, 0, 1}, zb] + 
       (2 - 2*zb)*L[{r, r, 1, 1}, zb] + (200/3 - (100*zb)/3)*
        L[{1, 0, 0, 0, 0}, zb] + (-236/3 + (118*zb)/3)*L[{1, 0, 0, 0, 1}, zb] + 
       (-236/3 + (118*zb)/3)*L[{1, 0, 0, 1, 0}, zb] + (176/3 - (88*zb)/3)*
        L[{1, 0, 0, 1, 1}, zb] + (-76 + 38*zb)*L[{1, 0, 1, 0, 0}, zb] + 
       (232/3 - (116*zb)/3)*L[{1, 0, 1, 0, 1}, zb] + (248/3 - (124*zb)/3)*
        L[{1, 0, 1, 1, 0}, zb] + (-332/3 + (166*zb)/3)*L[{1, 0, 1, 1, 1}, zb] + 
       (-32/3 + (16*zb)/3)*L[{1, 0, 1, 2, 1}, zb] + (-400/3 + (236*zb)/3)*
        L[{1, 1, 0, 0, 0}, zb] + (144 - (244*zb)/3)*L[{1, 1, 0, 0, 1}, zb] + 
       (376/3 - (232*zb)/3)*L[{1, 1, 0, 1, 0}, zb] + (-112 + (188*zb)/3)*
        L[{1, 1, 0, 1, 1}, zb] + (572/3 - (370*zb)/3)*L[{1, 1, 1, 0, 0}, zb] + 
       (-436/3 + (302*zb)/3)*L[{1, 1, 1, 0, 1}, zb] + (-508/3 + 130*zb)*
        L[{1, 1, 1, 1, 0}, zb] + (36 - 74*zb)*L[{1, 1, 1, 1, 1}, zb] + 
       (-80/3 - 32*zb)*L[{1, 1, 1, 2, 1}, zb] + (16 + (64*zb)/3)*
        L[{1, 1, 2, 1, 0}, zb] + (-16 - 64*zb)*L[{1, 1, 2, 1, 1}, zb] + 
       (16 + (80*zb)/3)*L[{1, 1, 2, 2, 1}, zb] - 16*zb*L[{1, 2, 1, 0, 0}, zb] + 
       (40*zb*L[{1, 2, 1, 0, 1}, zb])/3 + (124*zb*L[{1, 2, 1, 1, 0}, zb])/3 - 
       68*zb*L[{1, 2, 1, 1, 1}, zb] + 16*zb*L[{1, 2, 1, 2, 1}, zb] - 
       (40*zb*L[{1, 2, 2, 1, 0}, zb])/3 + (140*zb*L[{1, 2, 2, 1, 1}, zb])/3 - 
       16*zb*L[{1, 2, 2, 2, 1}, zb] + (-62/27 - 62/(27*(-1 + zb)) - 
         (673*zb)/54 - (332*zb^2)/27)*Zeta[3] + L[{1, 0}, zb]*
        (-97037/162 + 3392/(81*(-1 + zb)) + (94831*zb)/162 - (2716*zb^2)/9 + 
         Pi^2*(-580/27 - 20/(9*(-1 + zb)) + (791*zb)/27 - (244*zb^2)/27) + 
         (80 - 40*zb)*Zeta[3]) + L[{1, 1}, zb]*(356323/324 - (184747*zb)/162 + 
         (1807*zb^2)/3 + Pi^2*(262/9 - (481*zb)/12 + (106*zb^2)/9) + 
         (-364/3 + 70*zb)*Zeta[3]) + L[{0}, zb]*(200963/972 + 
         200963/(972*(-1 + zb)) - (84040*zb)/243 + (121159*zb^2)/486 + 
         Pi^2*(-34/81 - 34/(81*(-1 + zb)) - (281*zb)/162 + (209*zb^2)/81) + 
         (-80/3 - 80/(3*(-1 + zb)) + (220*zb)/3 - (80*zb^2)/3)*Zeta[3]) + 
       L[{1}, zb]*(-328612/243 + Pi^4*(104/135 - (52*zb)/135) + 
         10304/(243*(-1 + zb)) + (376652*zb)/243 - (311329*zb^2)/486 + 
         Pi^2*(1361/81 - 104/(27*(-1 + zb)) - (6379*zb)/324 + (590*zb^2)/81) + 
         (928/9 + 56/(9*(-1 + zb)) - (1328*zb)/9 + 48*zb^2)*Zeta[3]))) + 
   delta[i, j]*(nf*(delta[t]*((98*zb)/81 + (244*zb*L[{0}, zb])/27 + 
         (752/81 - (664*zb)/81)*L[{1}, zb] + (32*zb*L[{0, 0}, zb])/9 + 
         (328/27 - (164*zb)/27)*L[{1, 0}, zb] + (28/9 + 448/(81*(-2 + zb)) - 
           (190*zb)/81)*L[{1, 1}, zb] + (-224/27 - 896/(81*(-2 + zb)) - 
           (112*zb)/81)*L[{2, 1}, zb] + (16*zb*L[{0, 1, 1}, zb])/3 + 
         (32/9 - (16*zb)/9)*L[{1, 0, 0}, zb] + (16/3 - 160/(27*(-2 + zb)) - 
           (152*zb)/27)*L[{1, 1, 0}, zb] + (-56/3 + 440/(27*(-2 + zb)) + 
           (652*zb)/27)*L[{1, 1, 1}, zb] + (16/3 - 560/(27*(-2 + zb)) - 
           (424*zb)/27)*L[{1, 2, 1}, zb] + (-64/9 + 320/(27*(-2 + zb)) + 
           (256*zb)/27)*L[{2, 1, 0}, zb] + (32/3 - 1040/(27*(-2 + zb)) - 
           (664*zb)/27)*L[{2, 1, 1}, zb] + (-64/9 + 160/(9*(-2 + zb)) + 
           (112*zb)/9)*L[{2, 2, 1}, zb] + (-32/(3*(-2 + zb)) - (16*zb)/3)*
          L[{1, 0, 1, 1}, zb] + (-32/(9*(-2 + zb)) - (16*zb)/9)*
          L[{1, 1, 0, 0}, zb] + (-32/(9*(-2 + zb)) - (16*zb)/9)*
          L[{1, 1, 1, 0}, zb] + (184/(9*(-2 + zb)) + (92*zb)/9)*
          L[{1, 1, 1, 1}, zb] + (-160/(9*(-2 + zb)) - (80*zb)/9)*
          L[{1, 1, 2, 1}, zb] + (32/(9*(-2 + zb)) + (16*zb)/9)*
          L[{1, 2, 1, 0}, zb] + (-352/(9*(-2 + zb)) - (176*zb)/9)*
          L[{1, 2, 1, 1}, zb] + (160/(9*(-2 + zb)) + (80*zb)/9)*
          L[{1, 2, 2, 1}, zb] + (64/(9*(-2 + zb)) + (32*zb)/9)*
          L[{2, 1, 0, 0}, zb] + (32/(9*(-2 + zb)) + (16*zb)/9)*
          L[{2, 1, 1, 0}, zb] + (-400/(9*(-2 + zb)) - (200*zb)/9)*
          L[{2, 1, 1, 1}, zb] + (160/(9*(-2 + zb)) + (80*zb)/9)*
          L[{2, 1, 2, 1}, zb] + (256/(9*(-2 + zb)) + (128*zb)/9)*
          L[{2, 2, 1, 1}, zb] + (-128/(9*(-2 + zb)) - (64*zb)/9)*
          L[{2, 2, 2, 1}, zb]) + ((32*zb)/9 + (32/9 + (32*zb)/9)*L[{1}, zb] + 
         (40/3 - 80/(9*(-2 + zb)) - (124*zb)/9)*L[{1, 1}, zb] + 
         (-16/3 + 160/(9*(-2 + zb)) + (104*zb)/9)*L[{2, 1}, zb] + 
         (-40/(3*(-2 + zb)) - (20*zb)/3)*L[{1, 1, 1}, zb] + 
         (16/(-2 + zb) + 8*zb)*L[{1, 2, 1}, zb] + 
         (80/(3*(-2 + zb)) + (40*zb)/3)*L[{2, 1, 1}, zb] + 
         (-32/(3*(-2 + zb)) - (16*zb)/3)*L[{2, 2, 1}, zb])*plusL[0, t/mu2] + 
       ((-16*zb)/3 + (-16/3 + (8*zb)/3)*L[{1}, zb] + 
         (16/(3*(-2 + zb)) + (8*zb)/3)*L[{1, 1}, zb] + 
         (-32/(3*(-2 + zb)) - (16*zb)/3)*L[{2, 1}, zb])*plusL[1, t/mu2]) + 
     (nf*(delta[t]*((-98*zb)/81 - (244*zb*L[{0}, zb])/27 + 
          (-752/81 + (664*zb)/81)*L[{1}, zb] - (32*zb*L[{0, 0}, zb])/9 + 
          (-328/27 + (164*zb)/27)*L[{1, 0}, zb] + (-28/9 - 448/(81*(-2 + zb)) + 
            (190*zb)/81)*L[{1, 1}, zb] + (224/27 + 896/(81*(-2 + zb)) + 
            (112*zb)/81)*L[{2, 1}, zb] - (16*zb*L[{0, 1, 1}, zb])/3 + 
          (-32/9 + (16*zb)/9)*L[{1, 0, 0}, zb] + (-16/3 + 160/(27*(-2 + zb)) + 
            (152*zb)/27)*L[{1, 1, 0}, zb] + (56/3 - 440/(27*(-2 + zb)) - 
            (652*zb)/27)*L[{1, 1, 1}, zb] + (-16/3 + 560/(27*(-2 + zb)) + 
            (424*zb)/27)*L[{1, 2, 1}, zb] + (64/9 - 320/(27*(-2 + zb)) - 
            (256*zb)/27)*L[{2, 1, 0}, zb] + (-32/3 + 1040/(27*(-2 + zb)) + 
            (664*zb)/27)*L[{2, 1, 1}, zb] + (64/9 - 160/(9*(-2 + zb)) - 
            (112*zb)/9)*L[{2, 2, 1}, zb] + (32/(3*(-2 + zb)) + (16*zb)/3)*
           L[{1, 0, 1, 1}, zb] + (32/(9*(-2 + zb)) + (16*zb)/9)*
           L[{1, 1, 0, 0}, zb] + (32/(9*(-2 + zb)) + (16*zb)/9)*
           L[{1, 1, 1, 0}, zb] + (-184/(9*(-2 + zb)) - (92*zb)/9)*
           L[{1, 1, 1, 1}, zb] + (160/(9*(-2 + zb)) + (80*zb)/9)*
           L[{1, 1, 2, 1}, zb] + (-32/(9*(-2 + zb)) - (16*zb)/9)*
           L[{1, 2, 1, 0}, zb] + (352/(9*(-2 + zb)) + (176*zb)/9)*
           L[{1, 2, 1, 1}, zb] + (-160/(9*(-2 + zb)) - (80*zb)/9)*
           L[{1, 2, 2, 1}, zb] + (-64/(9*(-2 + zb)) - (32*zb)/9)*
           L[{2, 1, 0, 0}, zb] + (-32/(9*(-2 + zb)) - (16*zb)/9)*
           L[{2, 1, 1, 0}, zb] + (400/(9*(-2 + zb)) + (200*zb)/9)*
           L[{2, 1, 1, 1}, zb] + (-160/(9*(-2 + zb)) - (80*zb)/9)*
           L[{2, 1, 2, 1}, zb] + (-256/(9*(-2 + zb)) - (128*zb)/9)*
           L[{2, 2, 1, 1}, zb] + (128/(9*(-2 + zb)) + (64*zb)/9)*
           L[{2, 2, 2, 1}, zb]) + ((-32*zb)/9 + (-32/9 - (32*zb)/9)*
           L[{1}, zb] + (-40/3 + 80/(9*(-2 + zb)) + (124*zb)/9)*L[{1, 1}, zb] + 
          (16/3 - 160/(9*(-2 + zb)) - (104*zb)/9)*L[{2, 1}, zb] + 
          (40/(3*(-2 + zb)) + (20*zb)/3)*L[{1, 1, 1}, zb] + 
          (-16/(-2 + zb) - 8*zb)*L[{1, 2, 1}, zb] + 
          (-80/(3*(-2 + zb)) - (40*zb)/3)*L[{2, 1, 1}, zb] + 
          (32/(3*(-2 + zb)) + (16*zb)/3)*L[{2, 2, 1}, zb])*plusL[0, t/mu2] + 
        ((16*zb)/3 + (16/3 - (8*zb)/3)*L[{1}, zb] + 
          (-16/(3*(-2 + zb)) - (8*zb)/3)*L[{1, 1}, zb] + 
          (32/(3*(-2 + zb)) + (16*zb)/3)*L[{2, 1}, zb])*plusL[1, t/mu2]))/
      Nc^2 + Nc*(((139*zb)/3 - 24*zb*L[{0}, zb] + (70/3 + (13*zb)/3)*
          L[{1}, zb] + (-24 + 12*zb)*L[{1, 0}, zb] + 
         (32 - 88/(3*(-2 + zb)) - (116*zb)/3)*L[{1, 1}, zb] + 
         (-24 + 176/(3*(-2 + zb)) + (124*zb)/3)*L[{2, 1}, zb] + 
         (24/(-2 + zb) + 12*zb)*L[{1, 1, 0}, zb] + (-28/(-2 + zb) - 18*zb)*
          L[{1, 1, 1}, zb] + (48/(-2 + zb) + 32*zb)*L[{1, 2, 1}, zb] + 
         (-48/(-2 + zb) - 24*zb)*L[{2, 1, 0}, zb] + (80/(-2 + zb) + 40*zb)*
          L[{2, 1, 1}, zb] + (-80/(-2 + zb) - 40*zb)*L[{2, 2, 1}, zb])*
        plusL[1, t/mu2] + (-12*zb + (-12 + 6*zb)*L[{1}, zb] + 
         (12/(-2 + zb) + 6*zb)*L[{1, 1}, zb] + (-24/(-2 + zb) - 12*zb)*
          L[{2, 1}, zb])*plusL[2, t/mu2] + plusL[0, t/mu2]*
        ((979*zb)/9 + (11*Pi^2*zb)/3 + (13*zb - (2*Pi^2*zb)/3)*L[{0}, zb] - 
         24*zb*L[{0, 0}, zb] + 24*zb*L[{0, 1}, zb] + 
         (-10 + Pi^2*(4/(3*(-2 + zb)) + (2*zb)/3) + 29*zb)*L[{1, 0}, zb] + 
         (-181/3 + Pi^2*(-8/(3*(-2 + zb)) - zb) + 536/(9*(-2 + zb)) + 
           (1379*zb)/18)*L[{1, 1}, zb] + (-32/3 - 1072/(9*(-2 + zb)) - 
           (488*zb)/9 + Pi^2*(4/(-2 + zb) + 2*zb))*L[{2, 1}, zb] + 
         (-24 + 12*zb)*L[{1, 0, 0}, zb] + (24 - 12*zb)*L[{1, 0, 1}, zb] + 
         (32 - 12/(-2 + zb) - 26*zb)*L[{1, 1, 0}, zb] + 
         (-44 + 202/(3*(-2 + zb)) + (239*zb)/3)*L[{1, 1, 1}, zb] + 
         (28 - 76/(-2 + zb) - 78*zb)*L[{1, 2, 1}, zb] + 
         (8 + 24/(-2 + zb) + 8*zb)*L[{2, 1, 0}, zb] + 
         (48 - 404/(3*(-2 + zb)) - (274*zb)/3)*L[{2, 1, 1}, zb] + 
         (-8 + 176/(3*(-2 + zb)) + (100*zb)/3)*L[{2, 2, 1}, zb] + 
         (24/(-2 + zb) + 12*zb)*L[{1, 1, 0, 0}, zb] + (-24/(-2 + zb) - 12*zb)*
          L[{1, 1, 0, 1}, zb] + (-44/(-2 + zb) - 26*zb)*L[{1, 1, 1, 0}, zb] + 
         (28/(-2 + zb) + 23*zb)*L[{1, 1, 1, 1}, zb] + (-40/(-2 + zb) - 32*zb)*
          L[{1, 1, 2, 1}, zb] + (32/(-2 + zb) + 24*zb)*L[{1, 2, 1, 0}, zb] + 
         (-112/(-2 + zb) - 72*zb)*L[{1, 2, 1, 1}, zb] + (96/(-2 + zb) + 48*zb)*
          L[{1, 2, 2, 1}, zb] + (-48/(-2 + zb) - 24*zb)*L[{2, 1, 0, 0}, zb] + 
         (48/(-2 + zb) + 24*zb)*L[{2, 1, 0, 1}, zb] + (80/(-2 + zb) + 40*zb)*
          L[{2, 1, 1, 0}, zb] + (-108/(-2 + zb) - 54*zb)*L[{2, 1, 1, 1}, zb] + 
         (96/(-2 + zb) + 48*zb)*L[{2, 1, 2, 1}, zb] + (-16/(-2 + zb) - 8*zb)*
          L[{2, 2, 1, 0}, zb] + (152/(-2 + zb) + 76*zb)*L[{2, 2, 1, 1}, zb] + 
         (-96/(-2 + zb) - 48*zb)*L[{2, 2, 2, 1}, zb] + 6*zb*Zeta[3] + 
         L[{1}, zb]*(1123/9 + Pi^2*(2 - 2/(-2 + zb) - (5*zb)/3) + 6/(-2 + zb) - 
           (1019*zb)/9 + (-12/(-2 + zb) - 6*zb)*Zeta[3])) + 
       delta[t]*((18085*zb)/81 + (19*Pi^4*zb)/540 + Pi^2*(-1/6*zb - zb^2/9) + 
         ((-83*zb)/9 - (10*Pi^2*zb)/9)*L[{0, 0}, zb] + 
         ((-145*zb)/3 + (4*Pi^2*zb)/9)*L[{0, 1}, zb] - 24*zb*L[{0, 0, 0}, zb] + 
         (113*zb*L[{0, 0, 1}, zb])/3 + 25*zb*L[{0, 1, 0}, zb] - 
         66*zb*L[{0, 1, 1}, zb] + (-290/9 + (409*zb)/9 + 
           Pi^2*(20/(9*(-2 + zb)) + (10*zb)/9))*L[{1, 0, 0}, zb] + 
         (-37/3 + Pi^2*(-8/(9*(-2 + zb)) - (4*zb)/9) - (41*zb)/3)*
          L[{1, 0, 1}, zb] + (12 + Pi^2*(-46/(9*(-2 + zb)) - (20*zb)/9) + 
           1288/(27*(-2 + zb)) + (235*zb)/54)*L[{1, 1, 0}, zb] + 
         (364/3 - 2831/(27*(-2 + zb)) - (8861*zb)/54 + 
           Pi^2*(5/(-2 + zb) + (47*zb)/18))*L[{1, 1, 1}, zb] + 
         (-8 + Pi^2*(-4/(9*(-2 + zb)) - (16*zb)/9) + 3536/(27*(-2 + zb)) + 
           (1759*zb)/27)*L[{1, 2, 1}, zb] + (220/9 - 2576/(27*(-2 + zb)) - 
           (1618*zb)/27 + Pi^2*(32/(9*(-2 + zb)) + (16*zb)/9))*
          L[{2, 1, 0}, zb] + (49/3 + Pi^2*(-68/(9*(-2 + zb)) - (34*zb)/9) + 
           6752/(27*(-2 + zb)) + (3142*zb)/27)*L[{2, 1, 1}, zb] + 
         (298/9 + Pi^2*(-40/(9*(-2 + zb)) - (20*zb)/9) - 1072/(9*(-2 + zb)) - 
           (670*zb)/9)*L[{2, 2, 1}, zb] + (4*zb*L[{0, 0, 0, 1}, zb])/3 - 
         (4*zb*L[{0, 0, 1, 0}, zb])/3 + (8*zb*L[{0, 0, 1, 1}, zb])/3 - 
         (8*zb*L[{0, 1, 0, 1}, zb])/3 - (28*zb*L[{0, 1, 1, 0}, zb])/3 + 
         (16*zb*L[{0, 1, 1, 1}, zb])/3 + (8*zb*L[{0, 1, 2, 1}, zb])/3 + 
         (-24 + 12*zb)*L[{1, 0, 0, 0}, zb] + (40 + 2/(-2 + zb) - (65*zb)/3)*
          L[{1, 0, 0, 1}, zb] + (68/3 - 2/(-2 + zb) - (35*zb)/3)*
          L[{1, 0, 1, 0}, zb] + (-124/3 + 128/(3*(-2 + zb)) + (116*zb)/3)*
          L[{1, 0, 1, 1}, zb] + (32 - 4/(9*(-2 + zb)) - (158*zb)/9)*
          L[{1, 1, 0, 0}, zb] + (-76/3 + 9/(-2 + zb) + (55*zb)/3)*
          L[{1, 1, 0, 1}, zb] + (-48 + 356/(9*(-2 + zb)) + (619*zb)/9)*
          L[{1, 1, 1, 0}, zb] + (53 - 904/(9*(-2 + zb)) - (1022*zb)/9)*
          L[{1, 1, 1, 1}, zb] + (-100/3 + 664/(9*(-2 + zb)) + (818*zb)/9)*
          L[{1, 1, 2, 1}, zb] + (-28/3 - 338/(9*(-2 + zb)) - (256*zb)/9)*
          L[{1, 2, 1, 0}, zb] + (-94/3 + 1666/(9*(-2 + zb)) + (1403*zb)/9)*
          L[{1, 2, 1, 1}, zb] + (40/3 - 754/(9*(-2 + zb)) - (602*zb)/9)*
          L[{1, 2, 2, 1}, zb] + (88/3 + 8/(9*(-2 + zb)) - (128*zb)/9)*
          L[{2, 1, 0, 0}, zb] + (-8/3 - 24/(-2 + zb) - (32*zb)/3)*
          L[{2, 1, 0, 1}, zb] + (-56/3 - 536/(9*(-2 + zb)) - (184*zb)/9)*
          L[{2, 1, 1, 0}, zb] + (-232/3 + 1894/(9*(-2 + zb)) + (1304*zb)/9)*
          L[{2, 1, 1, 1}, zb] + (20 - 772/(9*(-2 + zb)) - (494*zb)/9)*
          L[{2, 1, 2, 1}, zb] + (8 + 24/(-2 + zb) + 8*zb)*L[{2, 2, 1, 0}, zb] + 
         (10/3 - 1300/(9*(-2 + zb)) - (695*zb)/9)*L[{2, 2, 1, 1}, zb] + 
         (-52/3 + 704/(9*(-2 + zb)) + (442*zb)/9)*L[{2, 2, 2, 1}, zb] + 
         (-8/(3*(-2 + zb)) - (4*zb)/3)*L[{1, 0, 0, 0, 1}, zb] + 
         (8/(3*(-2 + zb)) + (4*zb)/3)*L[{1, 0, 0, 1, 0}, zb] + 
         (-16/(3*(-2 + zb)) - (8*zb)/3)*L[{1, 0, 0, 1, 1}, zb] + 
         (16/(3*(-2 + zb)) + (8*zb)/3)*L[{1, 0, 1, 0, 1}, zb] + 
         (56/(3*(-2 + zb)) + (28*zb)/3)*L[{1, 0, 1, 1, 0}, zb] + 
         (-32/(3*(-2 + zb)) - (16*zb)/3)*L[{1, 0, 1, 1, 1}, zb] + 
         (-16/(3*(-2 + zb)) - (8*zb)/3)*L[{1, 0, 1, 2, 1}, zb] + 
         (24/(-2 + zb) + 12*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (-92/(3*(-2 + zb)) - (46*zb)/3)*L[{1, 1, 0, 0, 1}, zb] + 
         (-24/(-2 + zb) - 12*zb)*L[{1, 1, 0, 1, 0}, zb] + 
         (52/(-2 + zb) + (98*zb)/3)*L[{1, 1, 0, 1, 1}, zb] + 
         (-164/(3*(-2 + zb)) - (94*zb)/3)*L[{1, 1, 1, 0, 0}, zb] + 
         (124/(3*(-2 + zb)) + (74*zb)/3)*L[{1, 1, 1, 0, 1}, zb] + 
         (60/(-2 + zb) + 39*zb)*L[{1, 1, 1, 1, 0}, zb] + 
         (-28/(-2 + zb) - 27*zb)*L[{1, 1, 1, 1, 1}, zb] + 
         (112/(3*(-2 + zb)) + (100*zb)/3)*L[{1, 1, 1, 2, 1}, zb] + 
         (-16/(-2 + zb) - 20*zb)*L[{1, 1, 2, 1, 0}, zb] + 
         (368/(3*(-2 + zb)) + (250*zb)/3)*L[{1, 1, 2, 1, 1}, zb] + 
         (-368/(3*(-2 + zb)) - (184*zb)/3)*L[{1, 1, 2, 2, 1}, zb] + 
         (64/(3*(-2 + zb)) + (56*zb)/3)*L[{1, 2, 1, 0, 0}, zb] + 
         (-88/(3*(-2 + zb)) - (68*zb)/3)*L[{1, 2, 1, 0, 1}, zb] + 
         (-76/(-2 + zb) - 54*zb)*L[{1, 2, 1, 1, 0}, zb] + 
         (500/(3*(-2 + zb)) + 108*zb)*L[{1, 2, 1, 1, 1}, zb] + 
         (-320/(3*(-2 + zb)) - 52*zb)*L[{1, 2, 1, 2, 1}, zb] + 
         (8/(-2 + zb) + 4*zb)*L[{1, 2, 2, 1, 0}, zb] + 
         (-544/(3*(-2 + zb)) - (284*zb)/3)*L[{1, 2, 2, 1, 1}, zb] + 
         (120/(-2 + zb) + (164*zb)/3)*L[{1, 2, 2, 2, 1}, zb] + 
         (-48/(-2 + zb) - 24*zb)*L[{2, 1, 0, 0, 0}, zb] + 
         (80/(-2 + zb) + 40*zb)*L[{2, 1, 0, 0, 1}, zb] + 
         (136/(3*(-2 + zb)) + (68*zb)/3)*L[{2, 1, 0, 1, 0}, zb] + 
         (-248/(3*(-2 + zb)) - (124*zb)/3)*L[{2, 1, 0, 1, 1}, zb] + 
         (80/(-2 + zb) + 40*zb)*L[{2, 1, 1, 0, 0}, zb] + 
         (-224/(3*(-2 + zb)) - (112*zb)/3)*L[{2, 1, 1, 0, 1}, zb] + 
         (-140/(-2 + zb) - 70*zb)*L[{2, 1, 1, 1, 0}, zb] + 
         (388/(3*(-2 + zb)) + (194*zb)/3)*L[{2, 1, 1, 1, 1}, zb] + 
         (-352/(3*(-2 + zb)) - (176*zb)/3)*L[{2, 1, 1, 2, 1}, zb] + 
         (8/(-2 + zb) + 4*zb)*L[{2, 1, 2, 1, 0}, zb] + 
         (-560/(3*(-2 + zb)) - (280*zb)/3)*L[{2, 1, 2, 1, 1}, zb] + 
         (152/(-2 + zb) + 76*zb)*L[{2, 1, 2, 2, 1}, zb] + 
         (80/(3*(-2 + zb)) + (40*zb)/3)*L[{2, 2, 1, 0, 0}, zb] + 
         (48/(-2 + zb) + 24*zb)*L[{2, 2, 1, 0, 1}, zb] + 
         (88/(3*(-2 + zb)) + (44*zb)/3)*L[{2, 2, 1, 1, 0}, zb] + 
         (-748/(3*(-2 + zb)) - (374*zb)/3)*L[{2, 2, 1, 1, 1}, zb] + 
         (168/(-2 + zb) + 84*zb)*L[{2, 2, 1, 2, 1}, zb] + 
         (172/(-2 + zb) + 86*zb)*L[{2, 2, 2, 1, 1}, zb] + 
         (-168/(-2 + zb) - 84*zb)*L[{2, 2, 2, 2, 1}, zb] - (80*zb*Zeta[3])/3 + 
         L[{1, 0}, zb]*(875/27 + Pi^2*(8/9 - 5/(3*(-2 + zb)) - zb/6) + 
           6/(-2 + zb) - (514*zb)/27 + (-68/(3*(-2 + zb)) - (34*zb)/3)*
            Zeta[3]) + L[{2, 1}, zb]*(-940/27 + Pi^2*(-4/9 - 16/(3*(-2 + zb)) - 
             (20*zb)/9) + 6464/(81*(-2 + zb)) + (4858*zb)/81 - (4*zb^2)/3 + 
           (-68/(3*(-2 + zb)) - (34*zb)/3)*Zeta[3]) + 
         L[{0}, zb]*((968*zb)/27 + (53*Pi^2*zb)/18 + (34*zb*Zeta[3])/3) + 
         L[{1}, zb]*(42197/162 + Pi^2*(59/18 + 23/(18*(-2 + zb)) - (31*zb)/6) + 
           Pi^4*(-19/(270*(-2 + zb)) - (19*zb)/540) - 9/(-2 + zb) - 
           (38545*zb)/162 + (-10/3 + 22/(-2 + zb) + zb)*Zeta[3]) + 
         L[{1, 1}, zb]*(-4217/18 - 3961/(81*(-2 + zb)) + (33101*zb)/162 + 
           (4*zb^2)/3 + Pi^2*(-37/9 + 31/(6*(-2 + zb)) + (91*zb)/18) + 
           (140/(3*(-2 + zb)) + (56*zb)/3)*Zeta[3]))) + 
     ((17*zb - 24*zb*L[{0}, zb] + (-6 + 19*zb)*L[{1}, zb] + 
         (-24 + 12*zb)*L[{1, 0}, zb] + (32 - 24*zb)*L[{1, 1}, zb] + 
         (-24 + 12*zb)*L[{2, 1}, zb] + (24/(-2 + zb) + 12*zb)*
          L[{1, 1, 0}, zb] + (-28/(-2 + zb) - 18*zb)*L[{1, 1, 1}, zb] + 
         (48/(-2 + zb) + 32*zb)*L[{1, 2, 1}, zb] + (-48/(-2 + zb) - 24*zb)*
          L[{2, 1, 0}, zb] + (80/(-2 + zb) + 40*zb)*L[{2, 1, 1}, zb] + 
         (-80/(-2 + zb) - 40*zb)*L[{2, 2, 1}, zb])*plusL[1, t/mu2] + 
       (-12*zb + (-12 + 6*zb)*L[{1}, zb] + (12/(-2 + zb) + 6*zb)*
          L[{1, 1}, zb] + (-24/(-2 + zb) - 12*zb)*L[{2, 1}, zb])*
        plusL[2, t/mu2] + plusL[0, t/mu2]*(13*zb + 4*Pi^2*zb + 
         (77*zb + 2*Pi^2*zb)*L[{0}, zb] - 24*zb*L[{0, 0}, zb] + 
         24*zb*L[{0, 1}, zb] + (54 + Pi^2*(-4/(-2 + zb) - 2*zb) - 3*zb)*
          L[{1, 0}, zb] + (-31 + Pi^2*(-4/(-2 + zb) - (5*zb)/3) + (43*zb)/2)*
          L[{1, 1}, zb] + (-16 + 8*zb + Pi^2*(12/(-2 + zb) + 6*zb))*
          L[{2, 1}, zb] + (-24 + 12*zb)*L[{1, 0, 0}, zb] + 
         (24 - 12*zb)*L[{1, 0, 1}, zb] + (96 - 12/(-2 + zb) - 74*zb)*
          L[{1, 1, 0}, zb] + (-68 - 18/(-2 + zb) + 47*zb)*L[{1, 1, 1}, zb] + 
         (28 + 12/(-2 + zb) - 14*zb)*L[{1, 2, 1}, zb] + 
         (-120 + 24/(-2 + zb) + 72*zb)*L[{2, 1, 0}, zb] + 
         (112 + 12/(-2 + zb) - 50*zb)*L[{2, 1, 1}, zb] + 
         (-8 + 4*zb)*L[{2, 2, 1}, zb] + (24/(-2 + zb) + 12*zb)*
          L[{1, 1, 0, 0}, zb] + (-24/(-2 + zb) - 12*zb)*L[{1, 1, 0, 1}, zb] + 
         (-76/(-2 + zb) - 42*zb)*L[{1, 1, 1, 0}, zb] + (44/(-2 + zb) + 33*zb)*
          L[{1, 1, 1, 1}, zb] + (-56/(-2 + zb) - 44*zb)*L[{1, 1, 2, 1}, zb] + 
         (160/(-2 + zb) + 88*zb)*L[{1, 2, 1, 0}, zb] + 
         (-176/(-2 + zb) - 108*zb)*L[{1, 2, 1, 1}, zb] + (96/(-2 + zb) + 56*zb)*
          L[{1, 2, 2, 1}, zb] + (-48/(-2 + zb) - 24*zb)*L[{2, 1, 0, 0}, zb] + 
         (48/(-2 + zb) + 24*zb)*L[{2, 1, 0, 1}, zb] + (208/(-2 + zb) + 104*zb)*
          L[{2, 1, 1, 0}, zb] + (-156/(-2 + zb) - 78*zb)*L[{2, 1, 1, 1}, zb] + 
         (96/(-2 + zb) + 48*zb)*L[{2, 1, 2, 1}, zb] + (-272/(-2 + zb) - 136*zb)*
          L[{2, 2, 1, 0}, zb] + (280/(-2 + zb) + 140*zb)*L[{2, 2, 1, 1}, zb] + 
         (-96/(-2 + zb) - 48*zb)*L[{2, 2, 2, 1}, zb] - 6*zb*Zeta[3] + 
         L[{1}, zb]*(87 + Pi^2*(6 - 4*zb) - 6/(-2 + zb) - 103*zb + 
           (12/(-2 + zb) + 6*zb)*Zeta[3])) + 
       delta[t]*((443*zb)/3 - (107*Pi^4*zb)/540 + Pi^2*((-95*zb)/9 + zb^2/18) + 
         (117*zb + (10*Pi^2*zb)/3)*L[{0, 0}, zb] + (-89*zb - (32*Pi^2*zb)/9)*
          L[{0, 1}, zb] - 24*zb*L[{0, 0, 0}, zb] + 11*zb*L[{0, 0, 1}, zb] + 
         (107*zb*L[{0, 1, 0}, zb])/3 - 46*zb*L[{0, 1, 1}, zb] + 
         (94 + Pi^2*(-20/(3*(-2 + zb)) - (10*zb)/3) - (53*zb)/3)*
          L[{1, 0, 0}, zb] + (-239/3 + (67*zb)/3 + Pi^2*(64/(9*(-2 + zb)) + 
             (32*zb)/9))*L[{1, 0, 1}, zb] + 
         (-46 + Pi^2*(2/(3*(-2 + zb)) + (4*zb)/9) + 32/(3*(-2 + zb)) + 
           (223*zb)/6)*L[{1, 1, 0}, zb] + (34 + 43/(3*(-2 + zb)) - (109*zb)/6 + 
           Pi^2*(35/(3*(-2 + zb)) + (103*zb)/18))*L[{1, 1, 1}, zb] + 
         (60 + Pi^2*(-232/(9*(-2 + zb)) - 14*zb) - 32/(3*(-2 + zb)) - 
           (203*zb)/3)*L[{1, 2, 1}, zb] + (-308/3 - 64/(3*(-2 + zb)) + 
           (122*zb)/3 + Pi^2*(136/(9*(-2 + zb)) + (68*zb)/9))*
          L[{2, 1, 0}, zb] + (343/3 + Pi^2*(-122/(3*(-2 + zb)) - (61*zb)/3) - 
           32/(3*(-2 + zb)) - 62*zb)*L[{2, 1, 1}, zb] + 
         (-254/3 + (122*zb)/3 + Pi^2*(380/(9*(-2 + zb)) + (190*zb)/9))*
          L[{2, 2, 1}, zb] + (8*zb*L[{0, 0, 0, 1}, zb])/3 + 
         (4*zb*L[{0, 0, 1, 0}, zb])/3 + 28*zb*L[{0, 0, 1, 1}, zb] + 
         (20*zb*L[{0, 1, 0, 1}, zb])/3 + 36*zb*L[{0, 1, 1, 0}, zb] - 
         32*zb*L[{0, 1, 1, 1}, zb] - (8*zb*L[{0, 1, 2, 1}, zb])/3 + 
         (-24 + 12*zb)*L[{1, 0, 0, 0}, zb] + (44/3 + 2/(-2 + zb) - (17*zb)/3)*
          L[{1, 0, 0, 1}, zb] + (36 - 2/(-2 + zb) - (59*zb)/3)*
          L[{1, 0, 1, 0}, zb] + (-56/3 - (20*zb)/3)*L[{1, 0, 1, 1}, zb] + 
         (416/3 - 20/(-2 + zb) - (322*zb)/3)*L[{1, 1, 0, 0}, zb] + 
         (-314/3 + 9/(-2 + zb) + (245*zb)/3)*L[{1, 1, 0, 1}, zb] + 
         (-484/3 + 8/(-2 + zb) + (425*zb)/3)*L[{1, 1, 1, 0}, zb] + 
         (95 + 36/(-2 + zb) - 68*zb)*L[{1, 1, 1, 1}, zb] + 
         (-140/3 - 12/(-2 + zb) + (122*zb)/3)*L[{1, 1, 2, 1}, zb] + 
         (320/3 - 18/(-2 + zb) - 104*zb)*L[{1, 2, 1, 0}, zb] + 
         (-206/3 - 38/(-2 + zb) + 49*zb)*L[{1, 2, 1, 1}, zb] + 
         (76/3 + 14/(-2 + zb) - (98*zb)/3)*L[{1, 2, 2, 1}, zb] + 
         (-184 + 40/(-2 + zb) + 112*zb)*L[{2, 1, 0, 0}, zb] + 
         (488/3 - 24/(-2 + zb) - (280*zb)/3)*L[{2, 1, 0, 1}, zb] + 
         (808/3 - 40/(-2 + zb) - (464*zb)/3)*L[{2, 1, 1, 0}, zb] + 
         (-584/3 - 42/(-2 + zb) + (226*zb)/3)*L[{2, 1, 1, 1}, zb] + 
         (-40/3 + 12/(-2 + zb) + (38*zb)/3)*L[{2, 1, 2, 1}, zb] + 
         (-56 + 24/(-2 + zb) + 40*zb)*L[{2, 2, 1, 0}, zb] + 
         (4 + 12/(-2 + zb) + (13*zb)/3)*L[{2, 2, 1, 1}, zb] + 
         (-32/3 + 6*zb)*L[{2, 2, 2, 1}, zb] + (-16/(3*(-2 + zb)) - (8*zb)/3)*
          L[{1, 0, 0, 0, 1}, zb] + (-8/(3*(-2 + zb)) - (4*zb)/3)*
          L[{1, 0, 0, 1, 0}, zb] + (-56/(-2 + zb) - 28*zb)*
          L[{1, 0, 0, 1, 1}, zb] + (-40/(3*(-2 + zb)) - (20*zb)/3)*
          L[{1, 0, 1, 0, 1}, zb] + (-72/(-2 + zb) - 36*zb)*
          L[{1, 0, 1, 1, 0}, zb] + (64/(-2 + zb) + 32*zb)*L[{1, 0, 1, 1, 1}, 
           zb] + (16/(3*(-2 + zb)) + (8*zb)/3)*L[{1, 0, 1, 2, 1}, zb] + 
         (24/(-2 + zb) + 12*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (-20/(-2 + zb) - (34*zb)/3)*L[{1, 1, 0, 0, 1}, zb] + 
         (-104/(3*(-2 + zb)) - 16*zb)*L[{1, 1, 0, 1, 0}, zb] + 
         (164/(3*(-2 + zb)) + 30*zb)*L[{1, 1, 0, 1, 1}, zb] + 
         (-108/(-2 + zb) - 58*zb)*L[{1, 1, 1, 0, 0}, zb] + 
         (220/(3*(-2 + zb)) + (122*zb)/3)*L[{1, 1, 1, 0, 1}, zb] + 
         (140/(-2 + zb) + (241*zb)/3)*L[{1, 1, 1, 1, 0}, zb] + 
         (-60/(-2 + zb) - 47*zb)*L[{1, 1, 1, 1, 1}, zb] + 
         (64/(-2 + zb) + (164*zb)/3)*L[{1, 1, 1, 2, 1}, zb] + 
         (-224/(-2 + zb) - (380*zb)/3)*L[{1, 1, 2, 1, 0}, zb] + 
         (676/(3*(-2 + zb)) + (446*zb)/3)*L[{1, 1, 2, 1, 1}, zb] + 
         (-376/(3*(-2 + zb)) - 80*zb)*L[{1, 1, 2, 2, 1}, zb] + 
         (704/(3*(-2 + zb)) + (376*zb)/3)*L[{1, 2, 1, 0, 0}, zb] + 
         (-216/(-2 + zb) - (344*zb)/3)*L[{1, 2, 1, 0, 1}, zb] + 
         (-1580/(3*(-2 + zb)) - 284*zb)*L[{1, 2, 1, 1, 0}, zb] + 
         (376/(-2 + zb) + 222*zb)*L[{1, 2, 1, 1, 1}, zb] + 
         (-104/(-2 + zb) - 60*zb)*L[{1, 2, 1, 2, 1}, zb] + 
         (408/(-2 + zb) + (632*zb)/3)*L[{1, 2, 2, 1, 0}, zb] + 
         (-344/(-2 + zb) - (586*zb)/3)*L[{1, 2, 2, 1, 1}, zb] + 
         (152/(-2 + zb) + 84*zb)*L[{1, 2, 2, 2, 1}, zb] + 
         (-48/(-2 + zb) - 24*zb)*L[{2, 1, 0, 0, 0}, zb] + 
         (88/(3*(-2 + zb)) + (44*zb)/3)*L[{2, 1, 0, 0, 1}, zb] + 
         (72/(-2 + zb) + 36*zb)*L[{2, 1, 0, 1, 0}, zb] + 
         (-112/(3*(-2 + zb)) - (56*zb)/3)*L[{2, 1, 0, 1, 1}, zb] + 
         (880/(3*(-2 + zb)) + (440*zb)/3)*L[{2, 1, 1, 0, 0}, zb] + 
         (-700/(3*(-2 + zb)) - (350*zb)/3)*L[{2, 1, 1, 0, 1}, zb] + 
         (-412/(-2 + zb) - 206*zb)*L[{2, 1, 1, 1, 0}, zb] + 
         (244/(-2 + zb) + 122*zb)*L[{2, 1, 1, 1, 1}, zb] + 
         (-464/(3*(-2 + zb)) - (232*zb)/3)*L[{2, 1, 1, 2, 1}, zb] + 
         (408/(-2 + zb) + 204*zb)*L[{2, 1, 2, 1, 0}, zb] + 
         (-1016/(3*(-2 + zb)) - (508*zb)/3)*L[{2, 1, 2, 1, 1}, zb] + 
         (120/(-2 + zb) + 60*zb)*L[{2, 1, 2, 2, 1}, zb] + 
         (-400/(-2 + zb) - 200*zb)*L[{2, 2, 1, 0, 0}, zb] + 
         (1136/(3*(-2 + zb)) + (568*zb)/3)*L[{2, 2, 1, 0, 1}, zb] + 
         (2296/(3*(-2 + zb)) + (1148*zb)/3)*L[{2, 2, 1, 1, 0}, zb] + 
         (-1748/(3*(-2 + zb)) - (874*zb)/3)*L[{2, 2, 1, 1, 1}, zb] + 
         (96/(-2 + zb) + 48*zb)*L[{2, 2, 1, 2, 1}, zb] + 
         (-448/(-2 + zb) - 224*zb)*L[{2, 2, 2, 1, 0}, zb] + 
         (352/(-2 + zb) + 176*zb)*L[{2, 2, 2, 1, 1}, zb] + 
         (-96/(-2 + zb) - 48*zb)*L[{2, 2, 2, 2, 1}, zb] - (64*zb*Zeta[3])/3 + 
         L[{2, 1}, zb]*(-164/3 + Pi^2*(142/9 - 4/(-2 + zb) - (88*zb)/9) + 
           26*zb + (2*zb^2)/3 + (-236/(3*(-2 + zb)) - (118*zb)/3)*Zeta[3]) + 
         L[{1, 1}, zb]*(-1223/6 + 9/(-2 + zb) + (1409*zb)/6 - (2*zb^2)/3 + 
           Pi^2*(-175/9 + 3/(2*(-2 + zb)) + (287*zb)/18) + 
           (-20/(3*(-2 + zb)) - 4*zb)*Zeta[3]) + L[{0}, zb]*
          ((422*zb)/3 + (115*Pi^2*zb)/18 - 22*zb*Zeta[3]) + 
         L[{1, 0}, zb]*(749/3 + Pi^2*(92/9 + 1/(3*(-2 + zb)) - (47*zb)/6) - 
           6/(-2 + zb) - (694*zb)/3 + (44/(-2 + zb) + 22*zb)*Zeta[3]) + 
         L[{1}, zb]*(1747/6 + Pi^2*(-73/18 + 5/(18*(-2 + zb)) - (23*zb)/9) + 
           Pi^4*(107/(270*(-2 + zb)) + (107*zb)/540) + 9/(-2 + zb) - 
           (1367*zb)/6 + (-142/3 - 6/(-2 + zb) + (113*zb)/3)*Zeta[3])))/Nc^3 + 
     (((-1096*zb)/9 - (23*Pi^2*zb)/3 + (-90*zb - (4*Pi^2*zb)/3)*L[{0}, zb] + 
         (-1906/9 + (1946*zb)/9 + Pi^2*(-8 + 2/(-2 + zb) + (17*zb)/3))*
          L[{1}, zb] + 48*zb*L[{0, 0}, zb] - 48*zb*L[{0, 1}, zb] + 
         (-44 - 26*zb + Pi^2*(8/(3*(-2 + zb)) + (4*zb)/3))*L[{1, 0}, zb] + 
         (274/3 - 536/(9*(-2 + zb)) - (883*zb)/9 + Pi^2*(20/(3*(-2 + zb)) + 
             (8*zb)/3))*L[{1, 1}, zb] + (80/3 + Pi^2*(-16/(-2 + zb) - 8*zb) + 
           1072/(9*(-2 + zb)) + (416*zb)/9)*L[{2, 1}, zb] + 
         (48 - 24*zb)*L[{1, 0, 0}, zb] + (-48 + 24*zb)*L[{1, 0, 1}, zb] + 
         (-128 + 24/(-2 + zb) + 100*zb)*L[{1, 1, 0}, zb] + 
         (112 - 148/(3*(-2 + zb)) - (380*zb)/3)*L[{1, 1, 1}, zb] + 
         (-56 + 64/(-2 + zb) + 92*zb)*L[{1, 2, 1}, zb] + 
         (112 - 48/(-2 + zb) - 80*zb)*L[{2, 1, 0}, zb] + 
         (-160 + 368/(3*(-2 + zb)) + (424*zb)/3)*L[{2, 1, 1}, zb] + 
         (16 - 176/(3*(-2 + zb)) - (112*zb)/3)*L[{2, 2, 1}, zb] + 
         (-48/(-2 + zb) - 24*zb)*L[{1, 1, 0, 0}, zb] + (48/(-2 + zb) + 24*zb)*
          L[{1, 1, 0, 1}, zb] + (120/(-2 + zb) + 68*zb)*L[{1, 1, 1, 0}, zb] + 
         (-72/(-2 + zb) - 56*zb)*L[{1, 1, 1, 1}, zb] + (96/(-2 + zb) + 76*zb)*
          L[{1, 1, 2, 1}, zb] + (-192/(-2 + zb) - 112*zb)*L[{1, 2, 1, 0}, zb] + 
         (288/(-2 + zb) + 180*zb)*L[{1, 2, 1, 1}, zb] + 
         (-192/(-2 + zb) - 104*zb)*L[{1, 2, 2, 1}, zb] + (96/(-2 + zb) + 48*zb)*
          L[{2, 1, 0, 0}, zb] + (-96/(-2 + zb) - 48*zb)*L[{2, 1, 0, 1}, zb] + 
         (-288/(-2 + zb) - 144*zb)*L[{2, 1, 1, 0}, zb] + 
         (264/(-2 + zb) + 132*zb)*L[{2, 1, 1, 1}, zb] + 
         (-192/(-2 + zb) - 96*zb)*L[{2, 1, 2, 1}, zb] + 
         (288/(-2 + zb) + 144*zb)*L[{2, 2, 1, 0}, zb] + 
         (-432/(-2 + zb) - 216*zb)*L[{2, 2, 1, 1}, zb] + 
         (192/(-2 + zb) + 96*zb)*L[{2, 2, 2, 1}, zb])*plusL[0, t/mu2] + 
       ((-190*zb)/3 + 48*zb*L[{0}, zb] + (-52/3 - (70*zb)/3)*L[{1}, zb] + 
         (48 - 24*zb)*L[{1, 0}, zb] + (-64 + 88/(3*(-2 + zb)) + (188*zb)/3)*
          L[{1, 1}, zb] + (48 - 176/(3*(-2 + zb)) - (160*zb)/3)*L[{2, 1}, zb] + 
         (-48/(-2 + zb) - 24*zb)*L[{1, 1, 0}, zb] + (56/(-2 + zb) + 36*zb)*
          L[{1, 1, 1}, zb] + (-96/(-2 + zb) - 64*zb)*L[{1, 2, 1}, zb] + 
         (96/(-2 + zb) + 48*zb)*L[{2, 1, 0}, zb] + (-160/(-2 + zb) - 80*zb)*
          L[{2, 1, 1}, zb] + (160/(-2 + zb) + 80*zb)*L[{2, 2, 1}, zb])*
        plusL[1, t/mu2] + (24*zb + (24 - 12*zb)*L[{1}, zb] + 
         (-24/(-2 + zb) - 12*zb)*L[{1, 1}, zb] + (48/(-2 + zb) + 24*zb)*
          L[{2, 1}, zb])*plusL[2, t/mu2] + delta[t]*((-30046*zb)/81 + 
         (22*Pi^4*zb)/135 + Pi^2*((193*zb)/18 + zb^2/18) + 
         ((-970*zb)/9 - (20*Pi^2*zb)/9)*L[{0, 0}, zb] + 
         ((412*zb)/3 + (28*Pi^2*zb)/9)*L[{0, 1}, zb] + 48*zb*L[{0, 0, 0}, zb] - 
         (146*zb*L[{0, 0, 1}, zb])/3 - (182*zb*L[{0, 1, 0}, zb])/3 + 
         112*zb*L[{0, 1, 1}, zb] + (-556/9 - (250*zb)/9 + 
           Pi^2*(40/(9*(-2 + zb)) + (20*zb)/9))*L[{1, 0, 0}, zb] + 
         (92 + Pi^2*(-56/(9*(-2 + zb)) - (28*zb)/9) - (26*zb)/3)*
          L[{1, 0, 1}, zb] + (34 - 1576/(27*(-2 + zb)) - (1121*zb)/27 + 
           Pi^2*(40/(9*(-2 + zb)) + (16*zb)/9))*L[{1, 1, 0}, zb] + 
         (-466/3 + Pi^2*(-50/(3*(-2 + zb)) - (25*zb)/3) + 2444/(27*(-2 + zb)) + 
           (4921*zb)/27)*L[{1, 1, 1}, zb] + (-52 - 3248/(27*(-2 + zb)) + 
           (68*zb)/27 + Pi^2*(236/(9*(-2 + zb)) + (142*zb)/9))*
          L[{1, 2, 1}, zb] + (704/9 + Pi^2*(-56/(3*(-2 + zb)) - (28*zb)/3) + 
           3152/(27*(-2 + zb)) + (520*zb)/27)*L[{2, 1, 0}, zb] + 
         (-392/3 - 6464/(27*(-2 + zb)) - (1468*zb)/27 + 
           Pi^2*(434/(9*(-2 + zb)) + (217*zb)/9))*L[{2, 1, 1}, zb] + 
         (464/9 + Pi^2*(-340/(9*(-2 + zb)) - (170*zb)/9) + 1072/(9*(-2 + zb)) + 
           (304*zb)/9)*L[{2, 2, 1}, zb] - 4*zb*L[{0, 0, 0, 1}, zb] - 
         (92*zb*L[{0, 0, 1, 1}, zb])/3 - 4*zb*L[{0, 1, 0, 1}, zb] - 
         (80*zb*L[{0, 1, 1, 0}, zb])/3 + (80*zb*L[{0, 1, 1, 1}, zb])/3 + 
         (48 - 24*zb)*L[{1, 0, 0, 0}, zb] + (-164/3 - 4/(-2 + zb) + (82*zb)/3)*
          L[{1, 0, 0, 1}, zb] + (-176/3 + 4/(-2 + zb) + (94*zb)/3)*
          L[{1, 0, 1, 0}, zb] + (60 - 128/(3*(-2 + zb)) - 32*zb)*
          L[{1, 0, 1, 1}, zb] + (-512/3 + 184/(9*(-2 + zb)) + (1124*zb)/9)*
          L[{1, 1, 0, 0}, zb] + (130 - 18/(-2 + zb) - 100*zb)*
          L[{1, 1, 0, 1}, zb] + (628/3 - 428/(9*(-2 + zb)) - (1894*zb)/9)*
          L[{1, 1, 1, 0}, zb] + (-148 + 580/(9*(-2 + zb)) + (1634*zb)/9)*
          L[{1, 1, 1, 1}, zb] + (80 - 556/(9*(-2 + zb)) - (1184*zb)/9)*
          L[{1, 1, 2, 1}, zb] + (-292/3 + 500/(9*(-2 + zb)) + (1192*zb)/9)*
          L[{1, 2, 1, 0}, zb] + (100 - 1324/(9*(-2 + zb)) - (1844*zb)/9)*
          L[{1, 2, 1, 1}, zb] + (-116/3 + 628/(9*(-2 + zb)) + (896*zb)/9)*
          L[{1, 2, 2, 1}, zb] + (464/3 - 368/(9*(-2 + zb)) - (880*zb)/9)*
          L[{2, 1, 0, 0}, zb] + (-160 + 48/(-2 + zb) + 104*zb)*
          L[{2, 1, 0, 1}, zb] + (-752/3 + 896/(9*(-2 + zb)) + (1576*zb)/9)*
          L[{2, 1, 1, 0}, zb] + (272 - 1516/(9*(-2 + zb)) - (1982*zb)/9)*
          L[{2, 1, 1, 1}, zb] + (-20/3 + 664/(9*(-2 + zb)) + (380*zb)/9)*
          L[{2, 1, 2, 1}, zb] + (48 - 48/(-2 + zb) - 48*zb)*
          L[{2, 2, 1, 0}, zb] + (-22/3 + 1192/(9*(-2 + zb)) + (656*zb)/9)*
          L[{2, 2, 1, 1}, zb] + (28 - 704/(9*(-2 + zb)) - (496*zb)/9)*
          L[{2, 2, 2, 1}, zb] + (8/(-2 + zb) + 4*zb)*L[{1, 0, 0, 0, 1}, zb] + 
         (184/(3*(-2 + zb)) + (92*zb)/3)*L[{1, 0, 0, 1, 1}, zb] + 
         (8/(-2 + zb) + 4*zb)*L[{1, 0, 1, 0, 1}, zb] + 
         (160/(3*(-2 + zb)) + (80*zb)/3)*L[{1, 0, 1, 1, 0}, zb] + 
         (-160/(3*(-2 + zb)) - (80*zb)/3)*L[{1, 0, 1, 1, 1}, zb] + 
         (-48/(-2 + zb) - 24*zb)*L[{1, 1, 0, 0, 0}, zb] + 
         (152/(3*(-2 + zb)) + (80*zb)/3)*L[{1, 1, 0, 0, 1}, zb] + 
         (176/(3*(-2 + zb)) + 28*zb)*L[{1, 1, 0, 1, 0}, zb] + 
         (-320/(3*(-2 + zb)) - (188*zb)/3)*L[{1, 1, 0, 1, 1}, zb] + 
         (488/(3*(-2 + zb)) + (268*zb)/3)*L[{1, 1, 1, 0, 0}, zb] + 
         (-344/(3*(-2 + zb)) - (196*zb)/3)*L[{1, 1, 1, 0, 1}, zb] + 
         (-200/(-2 + zb) - (358*zb)/3)*L[{1, 1, 1, 1, 0}, zb] + 
         (88/(-2 + zb) + 74*zb)*L[{1, 1, 1, 1, 1}, zb] + 
         (-304/(3*(-2 + zb)) - 88*zb)*L[{1, 1, 1, 2, 1}, zb] + 
         (240/(-2 + zb) + (440*zb)/3)*L[{1, 1, 2, 1, 0}, zb] + 
         (-348/(-2 + zb) - 232*zb)*L[{1, 1, 2, 1, 1}, zb] + 
         (248/(-2 + zb) + (424*zb)/3)*L[{1, 1, 2, 2, 1}, zb] + 
         (-256/(-2 + zb) - 144*zb)*L[{1, 2, 1, 0, 0}, zb] + 
         (736/(3*(-2 + zb)) + (412*zb)/3)*L[{1, 2, 1, 0, 1}, zb] + 
         (1808/(3*(-2 + zb)) + 338*zb)*L[{1, 2, 1, 1, 0}, zb] + 
         (-1628/(3*(-2 + zb)) - 330*zb)*L[{1, 2, 1, 1, 1}, zb] + 
         (632/(3*(-2 + zb)) + 112*zb)*L[{1, 2, 1, 2, 1}, zb] + 
         (-416/(-2 + zb) - (644*zb)/3)*L[{1, 2, 2, 1, 0}, zb] + 
         (1576/(3*(-2 + zb)) + 290*zb)*L[{1, 2, 2, 1, 1}, zb] + 
         (-272/(-2 + zb) - (416*zb)/3)*L[{1, 2, 2, 2, 1}, zb] + 
         (96/(-2 + zb) + 48*zb)*L[{2, 1, 0, 0, 0}, zb] + 
         (-328/(3*(-2 + zb)) - (164*zb)/3)*L[{2, 1, 0, 0, 1}, zb] + 
         (-352/(3*(-2 + zb)) - (176*zb)/3)*L[{2, 1, 0, 1, 0}, zb] + 
         (120/(-2 + zb) + 60*zb)*L[{2, 1, 0, 1, 1}, zb] + 
         (-1120/(3*(-2 + zb)) - (560*zb)/3)*L[{2, 1, 1, 0, 0}, zb] + 
         (308/(-2 + zb) + 154*zb)*L[{2, 1, 1, 0, 1}, zb] + 
         (552/(-2 + zb) + 276*zb)*L[{2, 1, 1, 1, 0}, zb] + 
         (-1120/(3*(-2 + zb)) - (560*zb)/3)*L[{2, 1, 1, 1, 1}, zb] + 
         (272/(-2 + zb) + 136*zb)*L[{2, 1, 1, 2, 1}, zb] + 
         (-416/(-2 + zb) - 208*zb)*L[{2, 1, 2, 1, 0}, zb] + 
         (1576/(3*(-2 + zb)) + (788*zb)/3)*L[{2, 1, 2, 1, 1}, zb] + 
         (-272/(-2 + zb) - 136*zb)*L[{2, 1, 2, 2, 1}, zb] + 
         (1120/(3*(-2 + zb)) + (560*zb)/3)*L[{2, 2, 1, 0, 0}, zb] + 
         (-1280/(3*(-2 + zb)) - (640*zb)/3)*L[{2, 2, 1, 0, 1}, zb] + 
         (-2384/(3*(-2 + zb)) - (1192*zb)/3)*L[{2, 2, 1, 1, 0}, zb] + 
         (832/(-2 + zb) + 416*zb)*L[{2, 2, 1, 1, 1}, zb] + 
         (-264/(-2 + zb) - 132*zb)*L[{2, 2, 1, 2, 1}, zb] + 
         (448/(-2 + zb) + 224*zb)*L[{2, 2, 2, 1, 0}, zb] + 
         (-524/(-2 + zb) - 262*zb)*L[{2, 2, 2, 1, 1}, zb] + 
         (264/(-2 + zb) + 132*zb)*L[{2, 2, 2, 2, 1}, zb] + 48*zb*Zeta[3] + 
         L[{1}, zb]*(-44683/81 + Pi^4*(-44/(135*(-2 + zb)) - (22*zb)/135) + 
           (37727*zb)/81 + Pi^2*(7/9 - 14/(9*(-2 + zb)) + (139*zb)/18) + 
           (152/3 - 16/(-2 + zb) - (116*zb)/3)*Zeta[3]) + 
         L[{1, 1}, zb]*(3943/9 + Pi^2*(212/9 - 20/(3*(-2 + zb)) - 21*zb) + 
           3232/(81*(-2 + zb)) - (35572*zb)/81 - (2*zb^2)/3 + 
           (-40/(-2 + zb) - (44*zb)/3)*Zeta[3]) + L[{1, 0}, zb]*
          (-7616/27 + (6760*zb)/27 + Pi^2*(-100/9 + 4/(3*(-2 + zb)) + 8*zb) + 
           (-64/(3*(-2 + zb)) - (32*zb)/3)*Zeta[3]) + 
         L[{0}, zb]*((-4766*zb)/27 - (28*Pi^2*zb)/3 + (32*zb*Zeta[3])/3) + 
         L[{2, 1}, zb]*(2416/27 - 6464/(81*(-2 + zb)) - (6964*zb)/81 + 
           (2*zb^2)/3 + Pi^2*(-46/3 + 28/(3*(-2 + zb)) + 12*zb) + 
           (304/(3*(-2 + zb)) + (152*zb)/3)*Zeta[3])))/Nc), 
 MC[q[i_], g, 3][zb_, t_, mu2_] :> 
  ((31*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (290 - 1205*zb + 2040*zb^2 - 1057*zb^3)/
      (6*(-1 + zb)) + ((87 - 705*zb + 1188*zb^2 - 602*zb^3)*L[{0}, zb])/
      (3 - 3*zb) + ((-977 + 2404*zb - 1624*zb^2)*L[{1}, zb])/6 - 
     52*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] + 44*(1 - 2*zb + 2*zb^2)*
      L[{0, 1}, zb] + (-20 - 56*zb + 96*zb^2)*L[{1, 0}, zb] + 
     (63 + 6*zb - 56*zb^2)*L[{1, 1}, zb] + 12*(5 - 6*zb + 2*zb^2)*
      L[{2, 1}, zb])*plusL[2, t/mu2] + 
   ((98 - 906*zb + 1508*zb^2 - 748*zb^3)/(9 - 9*zb) - 
     20*(1 - 2*zb + 2*zb^2)*L[{0}, zb] + 24*(-1 + zb^2)*L[{1}, zb])*
    plusL[3, t/mu2] - 5*(1 - 2*zb + 2*zb^2)*plusL[4, t/mu2] + 
   plusL[1, t/mu2]*((3551 - 28719*zb + 52517*zb^2 - 27605*zb^3)/(54 - 54*zb) + 
     (Pi^2*(32 - 261*zb + 439*zb^2 - 222*zb^3))/(3*(-1 + zb)) + 
     ((58*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (700 - 3573*zb + 6250*zb^2 - 3277*zb^3)/
        (9*(-1 + zb)))*L[{0}, zb] + ((Pi^2*(29 + 50*zb - 96*zb^2))/3 + 
       (212 - 3394*zb + 3527*zb^2)/9)*L[{1}, zb] + 
     ((-58 + 414*zb - 700*zb^2 + 360*zb^3)*L[{0, 0}, zb])/(-1 + zb) - 
     (4*(-40 + 294*zb - 499*zb^2 + 257*zb^3)*L[{0, 1}, zb])/(3*(-1 + zb)) + 
     ((-671 + 1876*zb - 1420*zb^2)*L[{1, 0}, zb])/3 + 
     (292 - 748*zb + (1484*zb^2)/3)*L[{1, 1}, zb] - 2*(63 - 74*zb + 22*zb^2)*
      L[{2, 1}, zb] - 96*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] + 
     88*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1}, zb] + 92*(1 - 2*zb + 2*zb^2)*
      L[{0, 1, 0}, zb] - 64*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb] + 
     4*(1 - 38*zb + 50*zb^2)*L[{1, 0, 0}, zb] + 24*(1 + 4*zb - 6*zb^2)*
      L[{1, 0, 1}, zb] + (22 + 140*zb - 176*zb^2)*L[{1, 1, 0}, zb] + 
     8*(-7 - 5*zb + 9*zb^2)*L[{1, 1, 1}, zb] - 16*(6 - 8*zb + 3*zb^2)*
      L[{1, 2, 1}, zb] + 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0}, zb] - 
     28*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1}, zb] + 24*(5 - 6*zb + 2*zb^2)*
      L[{2, 2, 1}, zb] - 108*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
   plusL[0, t/mu2]*((-139*Pi^4*(1 - 2*zb + 2*zb^2))/120 + 
     (24535 - 103065*zb + 224698*zb^2 - 146456*zb^3)/(648*(-1 + zb)) + 
     (Pi^2*(-1647 + 7611*zb - 13374*zb^2 + 7106*zb^3))/(108*(-1 + zb)) + 
     ((58*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (700 - 3609*zb + 6331*zb^2 - 3322*zb^3)/
        (9*(-1 + zb)))*L[{0, 0}, zb] + (-19*Pi^2*(1 - 2*zb + 2*zb^2) + 
       (700 - 3573*zb + 6265*zb^2 - 3292*zb^3)/(9 - 9*zb))*L[{0, 1}, zb] + 
     (Pi^2*(9 + (58*zb)/3 - 36*zb^2) + (23 - 3673*zb + 4058*zb^2)/9)*
      L[{1, 0}, zb] + (-476/3 + (3679*zb)/6 - (4316*zb^2)/9 + 
       Pi^2*(-14 - (52*zb)/3 + 32*zb^2))*L[{1, 1}, zb] + 
     (196 - 286*zb + 96*zb^2 - (11*Pi^2*(5 - 6*zb + 2*zb^2))/3)*L[{2, 1}, zb] + 
     ((-58 + 414*zb - 700*zb^2 + 360*zb^3)*L[{0, 0, 0}, zb])/(-1 + zb) + 
     ((125 - 951*zb + 1676*zb^2 - 882*zb^3)*L[{0, 0, 1}, zb])/(3*(-1 + zb)) - 
     (2*(-100 + 675*zb - 1138*zb^2 + 587*zb^3)*L[{0, 1, 0}, zb])/
      (3*(-1 + zb)) + (2*(-73 + 387*zb - 706*zb^2 + 400*zb^3)*L[{0, 1, 1}, zb])/
      (3*(-1 + zb)) + ((-677 + 1924*zb - 1498*zb^2)*L[{1, 0, 0}, zb])/3 + 
     (159 - 506*zb + (1186*zb^2)/3)*L[{1, 0, 1}, zb] + 
     ((1045 - 2654*zb + 1780*zb^2)*L[{1, 1, 0}, zb])/3 + 
     (-617/2 + 748*zb - (1316*zb^2)/3)*L[{1, 1, 1}, zb] + 
     8*(17 - 23*zb + 6*zb^2)*L[{1, 2, 1}, zb] + (-206 + 212*zb - 56*zb^2)*
      L[{2, 1, 0}, zb] + (286 - 316*zb + 88*zb^2)*L[{2, 1, 1}, zb] - 
     6*(21 - 26*zb + 8*zb^2)*L[{2, 2, 1}, zb] - 96*(1 - 2*zb + 2*zb^2)*
      L[{0, 0, 0, 0}, zb] + 84*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb] + 
     96*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0}, zb] - 76*(1 - 2*zb + 2*zb^2)*
      L[{0, 0, 1, 1}, zb] + 104*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb] - 
     88*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb] - 76*(1 - 2*zb + 2*zb^2)*
      L[{0, 1, 1, 0}, zb] + 32*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb] + 
     (4 - 8*zb + 8*zb^2)*L[{0, 1, 2, 1}, zb] + 12*(1 - 14*zb + 18*zb^2)*
      L[{1, 0, 0, 0}, zb] - 4*(9 - 42*zb + 46*zb^2)*L[{1, 0, 0, 1}, zb] - 
     2*(1 - 74*zb + 96*zb^2)*L[{1, 0, 1, 0}, zb] + 4*(19 - 48*zb + 40*zb^2)*
      L[{1, 0, 1, 1}, zb] - 4*(3 - 52*zb + 58*zb^2)*L[{1, 1, 0, 0}, zb] + 
     2*(9 - 86*zb + 88*zb^2)*L[{1, 1, 0, 1}, zb] + 2*(-7 - 78*zb + 80*zb^2)*
      L[{1, 1, 1, 0}, zb] + (-39 + 118*zb - 72*zb^2)*L[{1, 1, 1, 1}, zb] + 
     4*(25 - 38*zb + 16*zb^2)*L[{1, 1, 2, 1}, zb] - 16*(9 - 12*zb + 5*zb^2)*
      L[{1, 2, 1, 0}, zb] + 4*(59 - 80*zb + 32*zb^2)*L[{1, 2, 1, 1}, zb] - 
     16*(10 - 13*zb + 5*zb^2)*L[{1, 2, 2, 1}, zb] + 16*(5 - 6*zb + 2*zb^2)*
      L[{2, 1, 0, 0}, zb] - 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1}, zb] - 
     36*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0}, zb] + 40*(5 - 6*zb + 2*zb^2)*
      L[{2, 1, 1, 1}, zb] - 36*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1}, zb] + 
     40*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0}, zb] - 64*(5 - 6*zb + 2*zb^2)*
      L[{2, 2, 1, 1}, zb] + 40*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1}, zb] + 
     ((595 - 3990*zb + 6880*zb^2 - 3629*zb^3)*Zeta[3])/(9 - 9*zb) + 
     L[{0}, zb]*((2941 - 28581*zb + 51535*zb^2 - 26151*zb^3)/(54 - 54*zb) + 
       (Pi^2*(61 - 517*zb + 876*zb^2 - 444*zb^3))/(6*(-1 + zb)) - 
       106*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
     L[{1}, zb]*((-25172 + 57856*zb - 36969*zb^2)/54 + 
       Pi^2*(113/2 - (413*zb)/3 + (880*zb^2)/9) + (9 - 150*zb + 188*zb^2)*
        Zeta[3])) + Nc*nf*(((-8*Pi^2*(1 - 2*zb + 2*zb^2))/9 + 
       (431 - 459*zb + 3452*zb^2 - 3328*zb^3)/(54 - 54*zb) + 
       ((89 - 465*zb + 830*zb^2 - 486*zb^3)*L[{0}, zb])/(9*(-1 + zb)) + 
       (2*(272 - 349*zb + 303*zb^2)*L[{1}, zb])/9 + 
       (20*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb])/3 - 8*(1 - 2*zb + 2*zb^2)*
        L[{0, 1}, zb] - (2*(-7 + 8*zb + 12*zb^2)*L[{1, 0}, zb])/3 - 
       (2*(39 - 68*zb + 8*zb^2)*L[{1, 1}, zb])/3 - 
       (8*(5 - 6*zb + 2*zb^2)*L[{2, 1}, zb])/3 + (4 - 8*zb)*L[{1, 1, 0}, zb] + 
       (-12 + 24*zb)*L[{1, 1, 1}, zb])*plusL[1, t/mu2] + 
     ((69 - 405*zb + 750*zb^2 - 446*zb^3)/(18*(-1 + zb)) + 
       (10*(1 - 2*zb + 2*zb^2)*L[{0}, zb])/3 + 
       ((11 - 16*zb - 4*zb^2)*L[{1}, zb])/3 + (2 - 4*zb)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + (8*(1 - 2*zb + 2*zb^2)*plusL[3, t/mu2])/9 + 
     plusL[0, t/mu2]*((7513 - 38943*zb + 112468*zb^2 - 86542*zb^3)/
        (648*(-1 + zb)) + (Pi^2*(37 - 210*zb + 385*zb^2 - 228*zb^3))/
        (27 - 27*zb) + ((-10*Pi^2*(1 - 2*zb + 2*zb^2))/9 + 
         (157 - 241*zb + 1300*zb^2 - 1184*zb^3)/(18 - 18*zb))*L[{0}, zb] + 
       ((398 - 1357*zb - 1160*zb^2)/27 + Pi^2*(-1 + (4*zb)/3 + (8*zb^2)/9))*
        L[{1}, zb] + ((89 - 465*zb + 830*zb^2 - 486*zb^3)*L[{0, 0}, zb])/
        (9*(-1 + zb)) + ((89 - 489*zb + 878*zb^2 - 510*zb^3)*L[{0, 1}, zb])/
        (9 - 9*zb) + (2*(286 - 383*zb + 343*zb^2)*L[{1, 0}, zb])/9 + 
       ((2*Pi^2*(-1 + 2*zb))/3 + (-1084 + 1437*zb - 1030*zb^2)/9)*
        L[{1, 1}, zb] + (40*(5 - 6*zb + 2*zb^2)*L[{2, 1}, zb])/9 + 
       (20*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb])/3 - 
       (28*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1}, zb])/3 - 
       (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb])/3 + 
       (40*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb])/3 - 
       (2*(-7 + 8*zb + 12*zb^2)*L[{1, 0, 0}, zb])/3 + (-6 + 8*zb + (16*zb^2)/3)*
        L[{1, 0, 1}, zb] + (2*(-33 + 56*zb + 4*zb^2)*L[{1, 1, 0}, zb])/3 + 
       (203/3 - 108*zb + 24*zb^2)*L[{1, 1, 1}, zb] + 
       (8*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1}, zb])/3 - 
       (8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0}, zb])/3 + 8*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 1}, zb] - (8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1}, zb])/3 + 
       (4 - 8*zb)*L[{1, 1, 0, 0}, zb] + (-4 + 8*zb)*L[{1, 1, 0, 1}, zb] + 
       (-12 + 24*zb)*L[{1, 1, 1, 0}, zb] + (22 - 44*zb)*L[{1, 1, 1, 1}, zb] - 
       (8*(1 - 2*zb + 2*zb^2)*Zeta[3])/9) + 
     delta[t]*((7*Pi^4*(1 - 2*zb + 2*zb^2))/54 - 
       (166473 + 688065*zb + 616890*zb^2 - 1315268*zb^3)/(11664*(-1 + zb)) + 
       (Pi^2*(1301 - 1497*zb + 10544*zb^2 - 10060*zb^3))/(972*(-1 + zb)) + 
       ((-32*Pi^2*(1 - 2*zb + 2*zb^2))/27 + (-1471 + 2409*zb - 12010*zb^2 + 
           10784*zb^3)/(162*(-1 + zb)))*L[{0, 0}, zb] + 
       ((34*Pi^2*(1 - 2*zb + 2*zb^2))/27 + (1369 - 2481*zb + 12250*zb^2 - 
           10850*zb^3)/(162*(-1 + zb)))*L[{0, 1}, zb] + 
       ((1190 - 3523*zb - 4160*zb^2)/81 + (Pi^2*(-7 + 8*zb + 12*zb^2))/9)*
        L[{1, 0}, zb] + ((4*Pi^2*(5 - 6*zb + 2*zb^2))/9 - 
         (2*(674 - 888*zb + 299*zb^2))/81)*L[{2, 1}, zb] + 
       ((247 - 1347*zb + 2434*zb^2 - 1430*zb^3)*L[{0, 0, 0}, zb])/
        (27*(-1 + zb)) + ((347 - 1659*zb + 2858*zb^2 - 1642*zb^3)*
         L[{0, 0, 1}, zb])/(27 - 27*zb) + 
       ((247 - 1383*zb + 2506*zb^2 - 1466*zb^3)*L[{0, 1, 0}, zb])/
        (27 - 27*zb) + ((397 - 429*zb + 946*zb^2 - 818*zb^3)*L[{0, 1, 1}, zb])/
        (27*(-1 + zb)) + (2*(856 - 1151*zb + 1043*zb^2)*L[{1, 0, 0}, zb])/27 - 
       (2*(277 - 364*zb + 323*zb^2)*L[{1, 0, 1}, zb])/9 + 
       ((2*Pi^2*(-1 + 2*zb))/3 + (-1122 + 1535*zb - 1150*zb^2)/9)*
        L[{1, 1, 0}, zb] + (Pi^2*(2 - 4*zb) + (7491 - 11452*zb + 8852*zb^2)/54)*
        L[{1, 1, 1}, zb] - (4*(51 - 61*zb + 20*zb^2)*L[{1, 2, 1}, zb])/9 + 
       (40*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0}, zb])/9 - 
       (8*(187 - 228*zb + 76*zb^2)*L[{2, 1, 1}, zb])/27 + 
       (40*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1}, zb])/9 + 
       (62*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0}, zb])/9 - 
       (64*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb])/9 - 
       (80*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0}, zb])/9 + 
       (80*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1}, zb])/9 - 
       (56*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb])/9 + 
       (92*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb])/9 + 
       (88*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0}, zb])/9 - 
       (188*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb])/9 - 
       (4*(-11 + 13*zb + 17*zb^2)*L[{1, 0, 0, 0}, zb])/9 + 
       (-2 + (40*zb^2)/3)*L[{1, 0, 0, 1}, zb] + 
       (2*(-11 + 16*zb + 4*zb^2)*L[{1, 0, 1, 0}, zb])/3 - 
       (2*(63 - 68*zb + 32*zb^2)*L[{1, 0, 1, 1}, zb])/3 + 
       (2*(-33 + 56*zb + 4*zb^2)*L[{1, 1, 0, 0}, zb])/3 + 
       (70/3 - 40*zb)*L[{1, 1, 0, 1}, zb] + ((187 - 292*zb + 40*zb^2)*
         L[{1, 1, 1, 0}, zb])/3 + ((-1113 + 1612*zb - 424*zb^2)*
         L[{1, 1, 1, 1}, zb])/9 - (8*(5 - 6*zb + 2*zb^2)*L[{1, 1, 2, 1}, zb])/
        3 + (8*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 0}, zb])/3 - 
       8*(5 - 6*zb + 2*zb^2)*L[{1, 2, 1, 1}, zb] + 
       (8*(5 - 6*zb + 2*zb^2)*L[{1, 2, 2, 1}, zb])/3 - 
       (8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 0}, zb])/3 + 
       (8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1}, zb])/3 + 8*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 1, 0}, zb] - (128*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1}, zb])/9 + 
       (8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1}, zb])/3 - 
       (8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0}, zb])/3 + 8*(5 - 6*zb + 2*zb^2)*
        L[{2, 2, 1, 1}, zb] - (8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1}, zb])/3 + 
       (4 - 8*zb)*L[{1, 1, 0, 0, 0}, zb] + (-4 + 8*zb)*L[{1, 1, 0, 0, 1}, zb] + 
       (-4 + 8*zb)*L[{1, 1, 0, 1, 0}, zb] + (4 - 8*zb)*L[{1, 1, 0, 1, 1}, zb] + 
       (-12 + 24*zb)*L[{1, 1, 1, 0, 0}, zb] + (12 - 24*zb)*
        L[{1, 1, 1, 0, 1}, zb] + (22 - 44*zb)*L[{1, 1, 1, 1, 0}, zb] + 
       (-30 + 60*zb)*L[{1, 1, 1, 1, 1}, zb] - 
       (4*(-17 + 132*zb - 269*zb^2 + 170*zb^3)*Zeta[3])/(27*(-1 + zb)) + 
       L[{1, 1}, zb]*((5*Pi^2*(7 - 12*zb))/9 + (-24610 + 40291*zb - 3042*zb^2)/
          162 + (8*(1 - 2*zb)*Zeta[3])/3) + L[{0}, zb]*
        ((17819 - 115797*zb + 345284*zb^2 - 264394*zb^3)/(1944*(-1 + zb)) + 
         (Pi^2*(121 - 672*zb + 1219*zb^2 - 716*zb^3))/(81 - 81*zb) + 
         (28*(1 - 2*zb + 2*zb^2)*Zeta[3])/9) + L[{1}, zb]*
        ((Pi^2*(-561 + 740*zb - 656*zb^2))/54 + 
         (319727 - 423874*zb + 425418*zb^2)/1944 + 
         (4*(21 - 36*zb + 16*zb^2)*Zeta[3])/9))) + 
   (nf*(((2*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (323 + 1881*zb - 436*zb^2 - 
          1512*zb^3)/(54*(-1 + zb)) + ((49 - 177*zb + 394*zb^2 - 282*zb^3)*
          L[{0}, zb])/(9 - 9*zb) - (2*(316 - 281*zb + 205*zb^2)*L[{1}, zb])/9 + 
        (-4 + 8*zb - 8*zb^2)*L[{0, 0}, zb] + (16*(1 - 2*zb + 2*zb^2)*
          L[{0, 1}, zb])/3 + (6 + (8*zb^2)/3)*L[{1, 0}, zb] + 
        (2 - 24*zb + (16*zb^2)/3)*L[{1, 1}, zb] + (-4 + 8*zb)*
         L[{1, 1, 0}, zb] + (12 - 24*zb)*L[{1, 1, 1}, zb])*plusL[1, t/mu2] + 
      ((69 - 237*zb + 474*zb^2 - 322*zb^3)/(18 - 18*zb) + 
        (-2 + 4*zb - 4*zb^2)*L[{0}, zb] + (3 + (4*zb^2)/3)*L[{1}, zb] + 
        (-2 + 4*zb)*L[{1, 1}, zb])*plusL[2, t/mu2] - 
      (8*(1 - 2*zb + 2*zb^2)*plusL[3, t/mu2])/9 + plusL[0, t/mu2]*
       ((2689 + 13113*zb + 25924*zb^2 - 47806*zb^3)/(648 - 648*zb) + 
        (Pi^2*(27 - 96*zb + 207*zb^2 - 146*zb^3))/(27*(-1 + zb)) + 
        ((2*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (247 + 2145*zb - 848*zb^2 - 
            1288*zb^3)/(54*(-1 + zb)))*L[{0}, zb] + 
        ((-208 + 2345*zb - 80*zb^2)/27 + Pi^2*(-1 - (4*zb^2)/9))*L[{1}, zb] + 
        ((49 - 177*zb + 394*zb^2 - 282*zb^3)*L[{0, 0}, zb])/(9 - 9*zb) + 
        ((49 - 201*zb + 442*zb^2 - 306*zb^3)*L[{0, 1}, zb])/(9*(-1 + zb)) - 
        (2*(316 - 281*zb + 205*zb^2)*L[{1, 0}, zb])/9 + 
        (Pi^2*(2/3 - (4*zb)/3) + (1210 - 1193*zb + 690*zb^2)/9)*L[{1, 1}, zb] + 
        (-4 + 8*zb - 8*zb^2)*L[{0, 0, 0}, zb] + 
        (8*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1}, zb])/3 + 
        (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb])/3 - 
        (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb])/3 + (6 + (8*zb^2)/3)*
         L[{1, 0, 0}, zb] - (2*(7 + 4*zb)*L[{1, 0, 1}, zb])/3 + 
        (2*(1 - 32*zb + 4*zb^2)*L[{1, 1, 0}, zb])/3 + 
        ((-95 + 220*zb - 72*zb^2)*L[{1, 1, 1}, zb])/3 + 
        (-4 + 8*zb)*L[{1, 1, 0, 0}, zb] + (4 - 8*zb)*L[{1, 1, 0, 1}, zb] + 
        (12 - 24*zb)*L[{1, 1, 1, 0}, zb] + (-22 + 44*zb)*L[{1, 1, 1, 1}, zb] - 
        (64*(1 - 2*zb + 2*zb^2)*Zeta[3])/9) + 
      delta[t]*((-31*Pi^4*(1 - 2*zb + 2*zb^2))/810 + 
        (24921 + 2533665*zb - 2290278*zb^2 - 74740*zb^3)/(11664*(-1 + zb)) + 
        (Pi^2*(-853 - 6087*zb + 2072*zb^2 + 4100*zb^3))/(972*(-1 + zb)) + 
        ((2*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (647 + 6567*zb - 2638*zb^2 - 
            3808*zb^3)/(162*(-1 + zb)))*L[{0, 0}, zb] + 
        ((-10*Pi^2*(1 - 2*zb + 2*zb^2))/9 + (-517 - 6555*zb + 2336*zb^2 + 
            3968*zb^3)/(162*(-1 + zb)))*L[{0, 1}, zb] + 
        ((-626 + 7009*zb - 268*zb^2)/81 + Pi^2*(-1 - (4*zb^2)/9))*
         L[{1, 0}, zb] + ((167 - 579*zb + 1238*zb^2 - 874*zb^3)*
          L[{0, 0, 0}, zb])/(27 - 27*zb) + ((29 - 117*zb + 314*zb^2 - 242*zb^3)*
          L[{0, 0, 1}, zb])/(9*(-1 + zb)) + 
        ((69 - 261*zb + 522*zb^2 - 346*zb^3)*L[{0, 1, 0}, zb])/(9*(-1 + zb)) + 
        ((137 + 303*zb + 38*zb^2 - 430*zb^3)*L[{0, 1, 1}, zb])/(27 - 27*zb) - 
        (2*(958 - 857*zb + 629*zb^2)*L[{1, 0, 0}, zb])/27 + 
        (68 - 58*zb + (370*zb^2)/9)*L[{1, 0, 1}, zb] + 
        (410/3 + Pi^2*(2/3 - (4*zb)/3) - 137*zb + (730*zb^2)/9)*
         L[{1, 1, 0}, zb] + (Pi^2*(-2 + 4*zb) + (-8623 + 9428*zb - 6012*zb^2)/
           54)*L[{1, 1, 1}, zb] - (34*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0}, zb])/
         9 + (8*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb])/3 + 
        (4 - 8*zb + 8*zb^2)*L[{0, 0, 1, 0}, zb] - 
        (4*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1}, zb])/3 + 
        (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb])/3 - 
        (16*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb])/3 - 
        (28*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0}, zb])/3 + 
        (68*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb])/9 + 
        (4*(13 + zb + 5*zb^2)*L[{1, 0, 0, 0}, zb])/9 - 
        (2*(7 + 4*zb)*L[{1, 0, 0, 1}, zb])/3 + (-6 - (8*zb^2)/3)*
         L[{1, 0, 1, 0}, zb] + (38 - 32*zb + 8*zb^2)*L[{1, 0, 1, 1}, zb] + 
        (2*(1 - 32*zb + 4*zb^2)*L[{1, 1, 0, 0}, zb])/3 + 
        (-2 + 24*zb - (16*zb^2)/3)*L[{1, 1, 0, 1}, zb] + 
        (-29 + 68*zb - (56*zb^2)/3)*L[{1, 1, 1, 0}, zb] + 
        ((701 - 1204*zb + 424*zb^2)*L[{1, 1, 1, 1}, zb])/9 + 
        (-4 + 8*zb)*L[{1, 1, 0, 0, 0}, zb] + (4 - 8*zb)*L[{1, 1, 0, 0, 1}, 
          zb] + (4 - 8*zb)*L[{1, 1, 0, 1, 0}, zb] + 
        (-4 + 8*zb)*L[{1, 1, 0, 1, 1}, zb] + (12 - 24*zb)*
         L[{1, 1, 1, 0, 0}, zb] + (-12 + 24*zb)*L[{1, 1, 1, 0, 1}, zb] + 
        (-22 + 44*zb)*L[{1, 1, 1, 1, 0}, zb] + (30 - 60*zb)*
         L[{1, 1, 1, 1, 1}, zb] + (4*(-82 + 258*zb - 421*zb^2 + 253*zb^3)*
          Zeta[3])/(27*(-1 + zb)) + L[{1, 1}, zb]*
         ((Pi^2*(-1 + 32*zb - 4*zb^2))/9 + (18052 - 40871*zb + 10856*zb^2)/
           162 + (8*(-1 + 2*zb)*Zeta[3])/3) + L[{0}, zb]*
         (-1/1944*(8611 + 41331*zb + 69316*zb^2 - 137498*zb^3)/(-1 + zb) + 
          (Pi^2*(27 - 96*zb + 207*zb^2 - 146*zb^3))/(27*(-1 + zb)) - 
          (56*(1 - 2*zb + 2*zb^2)*Zeta[3])/9) + L[{1}, zb]*
         ((-392863 + 318026*zb - 272730*zb^2)/1944 + 
          (Pi^2*(637 - 572*zb + 420*zb^2))/54 + (4*(17 - 16*zb + 20*zb^2)*
            Zeta[3])/9))))/Nc + 
   delta[t]*((Pi^4*(-773 + 8775*zb - 15206*zb^2 + 7708*zb^3))/
      (1620*(-1 + zb)) + (-63441 - 737305*zb + 694264*zb^2 + 27066*zb^3)/
      (3888*(-1 + zb)) + (Pi^2*(41 - 47*zb - zb^2 + 7*zb^3)*L[{r}, zb])/
      (8*Sqrt[1 - zb]*Sqrt[3 + zb]) + (Pi^2*(-3 + zb)*L[{r, r}, zb])/2 + 
     (2*Pi^2*(1 - 2*zb + 2*zb^2)*L[{0, 0, -1}, zb])/3 + 
     ((182*Pi^2*(1 - 2*zb + 2*zb^2))/9 + (2252 - 10527*zb + 18428*zb^2 - 
         9633*zb^3)/(27*(-1 + zb)))*L[{0, 0, 0}, zb] + 
     ((-61*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (3072 - 20178*zb + 38289*zb^2 - 
         20983*zb^3)/(54 - 54*zb))*L[{0, 0, 1}, zb] + 
     ((-197*Pi^2*(1 - 2*zb + 2*zb^2))/9 + (2844 - 12735*zb + 21510*zb^2 - 
         10991*zb^3)/(27 - 27*zb))*L[{0, 1, 0}, zb] + 
     ((119*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (3616 - 20400*zb + 39013*zb^2 - 
         22069*zb^3)/(54*(-1 + zb)))*L[{0, 1, 1}, zb] + 
     Pi^2*(3/2 - 3*zb + 3*zb^2)*L[{0, r, r}, zb] + 
     (Pi^2*(-1 + 2*zb - 2*zb^2)*L[{1, 0, -1}, zb])/3 + 
     (-775/9 - 340*zb + (12458*zb^2)/27 + (Pi^2*(107 + 178*zb - 368*zb^2))/9)*
      L[{1, 0, 0}, zb] + ((4733 + 39992*zb - 45661*zb^2)/108 + 
       (2*Pi^2*(-110 - 24*zb + 147*zb^2))/9)*L[{1, 0, 1}, zb] + 
     ((-1142 + 10913*zb - 10348*zb^2)/18 + (2*Pi^2*(-54 - 124*zb + 201*zb^2))/
        9)*L[{1, 1, 0}, zb] + ((Pi^2*(341 + 326*zb - 620*zb^2))/18 + 
       (13108 - 40865*zb + 27531*zb^2)/54)*L[{1, 1, 1}, zb] + 
     ((-613 + 1022*zb - 289*zb^2)/3 + Pi^2*(49/3 - 22*zb + (82*zb^2)/9))*
      L[{1, 2, 1}, zb] - 2*Pi^2*(-1 + zb)^2*L[{1, r, r}, zb] + 
     (306 - 378*zb + (344*zb^2)/3 - (35*Pi^2*(5 - 6*zb + 2*zb^2))/9)*
      L[{2, 1, 0}, zb] + ((-2800 + 3802*zb - 1219*zb^2)/6 + 
       (23*Pi^2*(5 - 6*zb + 2*zb^2))/3)*L[{2, 1, 1}, zb] + 
     ((-43*Pi^2*(5 - 6*zb + 2*zb^2))/9 + (586 - 856*zb + 289*zb^2)/3)*
      L[{2, 2, 1}, zb] - (3*(41 - 47*zb - zb^2 + 7*zb^3)*L[{r, 0, 1}, zb])/
      (4*Sqrt[1 - zb]*Sqrt[3 + zb]) + ((-41 + 47*zb + zb^2 - 7*zb^3)*
       L[{r, 1, 1}, zb])/(2*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
     ((511 - 4065*zb + 6850*zb^2 - 3480*zb^3)*L[{0, 0, 0, 0}, zb])/(9 - 9*zb) + 
     ((438 - 3540*zb + 6063*zb^2 - 3089*zb^3)*L[{0, 0, 0, 1}, zb])/
      (9*(-1 + zb)) + ((513 - 3813*zb + 6597*zb^2 - 3425*zb^3)*
       L[{0, 0, 1, 0}, zb])/(9*(-1 + zb)) + 
     ((273 - 1587*zb + 3312*zb^2 - 2014*zb^3)*L[{0, 0, 1, 1}, zb])/(9 - 9*zb) - 
     (4*(-53 + 395*zb - 667*zb^2 + 341*zb^3)*L[{0, 1, 0, 0}, zb])/
      (3*(-1 + zb)) + ((507 - 3171*zb + 5541*zb^2 - 2957*zb^3)*
       L[{0, 1, 0, 1}, zb])/(9 - 9*zb) + 
     ((651 - 3471*zb + 6360*zb^2 - 3604*zb^3)*L[{0, 1, 1, 0}, zb])/(9 - 9*zb) - 
     (2*(-223 + 78*zb - 409*zb^2 + 478*zb^3)*L[{0, 1, 1, 1}, zb])/
      (9*(-1 + zb)) - (8*zb*(4 + 7*zb)*L[{0, 1, 2, 1}, zb])/3 + 
     ((-2685 + 7122*zb - 5314*zb^2)*L[{1, 0, 0, 0}, zb])/9 + 
     ((534 - 1576*zb + 1271*zb^2)*L[{1, 0, 0, 1}, zb])/3 + 
     ((765 - 2278*zb + 1739*zb^2)*L[{1, 0, 1, 0}, zb])/3 + 
     ((-143 + 872*zb - 874*zb^2)*L[{1, 0, 1, 1}, zb])/3 + 
     ((4547 - 10810*zb + 7070*zb^2)*L[{1, 1, 0, 0}, zb])/9 + 
     ((-2617 + 7067*zb - 4705*zb^2)*L[{1, 1, 0, 1}, zb])/9 + 
     ((-10157 + 23512*zb - 14288*zb^2)*L[{1, 1, 1, 0}, zb])/18 + 
     (5425/18 - (6460*zb)/9 + 370*zb^2)*L[{1, 1, 1, 1}, zb] - 
     (2*(186 - 322*zb + 73*zb^2)*L[{1, 1, 2, 1}, zb])/3 + 
     (254 - 304*zb + 80*zb^2)*L[{1, 2, 1, 0}, zb] + 
     ((-960 + 1288*zb - 365*zb^2)*L[{1, 2, 1, 1}, zb])/3 + 
     (2*(235 - 340*zb + 99*zb^2)*L[{1, 2, 2, 1}, zb])/3 - 
     (2*(405 - 406*zb + 104*zb^2)*L[{2, 1, 0, 0}, zb])/3 + 
     (2*(465 - 448*zb + 110*zb^2)*L[{2, 1, 0, 1}, zb])/3 + 
     6*(83 - 85*zb + 22*zb^2)*L[{2, 1, 1, 0}, zb] + 
     (-1679/3 + 584*zb - (454*zb^2)/3)*L[{2, 1, 1, 1}, zb] + 
     (2*(288 - 340*zb + 101*zb^2)*L[{2, 1, 2, 1}, zb])/3 + 
     (-278 + 296*zb - 80*zb^2)*L[{2, 2, 1, 0}, zb] + 
     ((936 - 1186*zb + 365*zb^2)*L[{2, 2, 1, 1}, zb])/3 + 
     (-170 + 212*zb - 66*zb^2)*L[{2, 2, 2, 1}, zb] + 
     (9 - 3*zb)*L[{r, r, 0, 1}, zb] + (6 - 2*zb)*L[{r, r, 1, 1}, zb] - 
     8*(1 - 2*zb + 2*zb^2)*L[{0, 0, -1, 0, 1}, zb] - 
     100*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0, 0}, zb] + 
     (298*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 0, 1}, zb])/3 + 
     (314*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1, 0}, zb])/3 - 
     (230*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1, 1}, zb])/3 + 
     (332*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0, 0}, zb])/3 - 
     (298*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0, 1}, zb])/3 - 
     (332*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1, 0}, zb])/3 + 
     (118*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 1, 1}, zb])/3 + 
     (4 - 8*zb + 8*zb^2)*L[{0, 0, 1, 2, 1}, zb] + 
     (352*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0, 0}, zb])/3 - 
     (308*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0, 1}, zb])/3 - 
     (350*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1, 0}, zb])/3 + 
     (254*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1, 1}, zb])/3 - 
     (322*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0, 0}, zb])/3 + 
     85*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 0, 1}, zb] + 
     (170*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1, 0}, zb])/3 + 
     (14*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1, 1}, zb])/3 - 
     8*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 2, 1}, zb] + 
     (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 2, 1, 0}, zb])/3 + 
     (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 2, 1, 1}, zb])/3 + 
     (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 2, 2, 1}, zb])/3 - 
     9*(1 - 2*zb + 2*zb^2)*L[{0, r, r, 0, 1}, zb] - 6*(1 - 2*zb + 2*zb^2)*
      L[{0, r, r, 1, 1}, zb] + (4 - 8*zb + 8*zb^2)*L[{1, 0, -1, 0, 1}, zb] + 
     (4*(-7 - 124*zb + 180*zb^2)*L[{1, 0, 0, 0, 0}, zb])/3 - 
     (4*(6 - 116*zb + 149*zb^2)*L[{1, 0, 0, 0, 1}, zb])/3 - 
     (2*(59 - 306*zb + 352*zb^2)*L[{1, 0, 0, 1, 0}, zb])/3 + 
     (2*(213 - 386*zb + 262*zb^2)*L[{1, 0, 0, 1, 1}, zb])/3 + 
     (2*(13 + 262*zb - 370*zb^2)*L[{1, 0, 1, 0, 0}, zb])/3 + 
     (78 - (692*zb)/3 + 224*zb^2)*L[{1, 0, 1, 0, 1}, zb] + 
     (138 - 308*zb + 240*zb^2)*L[{1, 0, 1, 1, 0}, zb] - 
     (2*(421 - 566*zb + 276*zb^2)*L[{1, 0, 1, 1, 1}, zb])/3 - 
     (4*(13 - 14*zb + 2*zb^2)*L[{1, 0, 1, 2, 1}, zb])/3 + 
     (4/3 + (728*zb)/3 - 296*zb^2)*L[{1, 1, 0, 0, 0}, zb] + 
     (74 - (812*zb)/3 + (736*zb^2)/3)*L[{1, 1, 0, 0, 1}, zb] + 
     (4*(-5 - 152*zb + 179*zb^2)*L[{1, 1, 0, 1, 0}, zb])/3 - 
     (2*(255 - 482*zb + 302*zb^2)*L[{1, 1, 0, 1, 1}, zb])/3 + 
     (4*(-9 - 196*zb + 218*zb^2)*L[{1, 1, 1, 0, 0}, zb])/3 - 
     (2*(51 - 362*zb + 352*zb^2)*L[{1, 1, 1, 0, 1}, zb])/3 + 
     ((35 + 538*zb - 456*zb^2)*L[{1, 1, 1, 1, 0}, zb])/3 + 
     (143 - 222*zb + 104*zb^2)*L[{1, 1, 1, 1, 1}, zb] - 
     (8*(37 - 64*zb + 30*zb^2)*L[{1, 1, 1, 2, 1}, zb])/3 + 
     (16*(38 - 53*zb + 23*zb^2)*L[{1, 1, 2, 1, 0}, zb])/3 + 
     (-356 + 504*zb - (632*zb^2)/3)*L[{1, 1, 2, 1, 1}, zb] + 
     (16*(52 - 69*zb + 26*zb^2)*L[{1, 1, 2, 2, 1}, zb])/3 - 
     (16*(38 - 50*zb + 21*zb^2)*L[{1, 2, 1, 0, 0}, zb])/3 + 
     (8*(82 - 108*zb + 47*zb^2)*L[{1, 2, 1, 0, 1}, zb])/3 + 
     (4*(331 - 436*zb + 179*zb^2)*L[{1, 2, 1, 1, 0}, zb])/3 + 
     (-468 + 632*zb - 260*zb^2)*L[{1, 2, 1, 1, 1}, zb] + 
     (8*(97 - 124*zb + 48*zb^2)*L[{1, 2, 1, 2, 1}, zb])/3 - 
     (8*(124 - 158*zb + 63*zb^2)*L[{1, 2, 2, 1, 0}, zb])/3 + 
     (2*(645 - 838*zb + 316*zb^2)*L[{1, 2, 2, 1, 1}, zb])/3 - 
     (4*(289 - 362*zb + 134*zb^2)*L[{1, 2, 2, 2, 1}, zb])/3 + 
     12*(-1 + zb)^2*L[{1, r, r, 0, 1}, zb] + 8*(-1 + zb)^2*
      L[{1, r, r, 1, 1}, zb] + (64*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 0, 0}, zb])/
      3 - 16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 0, 1}, zb] - 
     (68*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1, 0}, zb])/3 + 
     16*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1, 1}, zb] - 
     52*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0, 0}, zb] + 
     38*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0, 1}, zb] + 
     (220*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 0}, zb])/3 - 
     (158*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 1}, zb])/3 + 
     44*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 2, 1}, zb] - 
     76*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1, 0}, zb] + 
     (314*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1, 1}, zb])/3 - 
     (200*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 2, 1}, zb])/3 + 
     56*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0, 0}, zb] - 
     (188*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0, 1}, zb])/3 - 
     (370*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1, 0}, zb])/3 + 
     134*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1, 1}, zb] - 
     (188*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 2, 1}, zb])/3 + 
     92*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1, 0}, zb] - 
     (334*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1, 1}, zb])/3 + 
     80*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 2, 1}, zb] + 
     ((3445 - 7266*zb + 13015*zb^2 - 8190*zb^3)*Zeta[3])/(27*(-1 + zb)) + 
     L[{1}, zb]*((Pi^2*(3521 + 38366*zb - 50881*zb^2))/648 + 
       (Pi^4*(-1293 - 714*zb + 2494*zb^2))/1080 + 
       (638365 - 1215446*zb + 826632*zb^2)/1944 + 
       ((-1628 + 3189*zb - 2009*zb^2)*Zeta[3])/3) + 
     L[{1, 1}, zb]*(136591/162 + zb^(-1) - (295589*zb)/162 + (6257*zb^2)/6 + 
       (Pi^2*(-10325 + 22522*zb - 14432*zb^2))/108 + 
       ((97 + 570*zb - 760*zb^2)*Zeta[3])/3) + L[{2, 1}, zb]*
      (-442/3 + 353*zb - 141*zb^2 + (Pi^2*(285 - 302*zb + 82*zb^2))/9 + 
       (106*(5 - 6*zb + 2*zb^2)*Zeta[3])/3) + L[{0, 0}, zb]*
      ((Pi^2*(270 - 2499*zb + 4230*zb^2 - 2125*zb^3))/(27*(-1 + zb)) + 
       (-8114 + 97701*zb - 172232*zb^2 + 85167*zb^3)/(162*(-1 + zb)) - 
       (302*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + 
     Pi^2*((10333 - 91881*zb + 171742*zb^2 - 92710*zb^3)/(972*(-1 + zb)) + 
       (145*(1 - 2*zb + 2*zb^2)*Zeta[3])/9) + L[{0, 1}, zb]*
      ((9475 - 104553*zb + 186445*zb^2 - 93835*zb^3)/(162*(-1 + zb)) + 
       (Pi^2*(309 - 2988*zb + 5013*zb^2 - 2482*zb^3))/(27 - 27*zb) + 
       (394*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + L[{1, 0}, zb]*
      ((-100086 + 213036*zb - 132353*zb^2)/162 + 
       Pi^2*(383/6 - (458*zb)/3 + (973*zb^2)/9) + 
       ((-85 - 402*zb + 644*zb^2)*Zeta[3])/3) + 
     L[{0}, zb]*((-31*Pi^4*(1 - 2*zb + 2*zb^2))/24 + 
       (82405 - 185295*zb + 516058*zb^2 - 391068*zb^3)/(1944*(-1 + zb)) + 
       (Pi^2*(-4779 + 22257*zb - 40122*zb^2 + 21508*zb^3))/(324*(-1 + zb)) + 
       ((596 - 4353*zb + 7304*zb^2 - 3739*zb^3)*Zeta[3])/(9 - 9*zb)) + 
     (3 - 6*zb + 6*zb^2)*Zeta[5]) + 
   (((-23*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (69 - 340*zb + 474*zb^2)/8 + 
       (-6 + 29*zb - 39*zb^2)*L[{0}, zb] + (33/4 - 36*zb + 39*zb^2)*
        L[{1}, zb] + 16*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] - 
       14*(1 - 2*zb + 2*zb^2)*L[{0, 1}, zb] + (-21 + 42*zb - 32*zb^2)*
        L[{1, 0}, zb] + (43/2 - 43*zb + 28*zb^2)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + (-3 + 12*zb - 16*zb^2 + 6*(1 - 2*zb + 2*zb^2)*
        L[{0}, zb] - 4*(2 - 4*zb + 3*zb^2)*L[{1}, zb])*plusL[3, t/mu2] + 
     (5/2 - 5*zb + 5*zb^2)*plusL[4, t/mu2] + plusL[1, t/mu2]*
      (-73/8 + 66*zb - 97*zb^2 + Pi^2*(11/4 - (34*zb)/3 + 15*zb^2) + 
       (53/4 - 71*zb + (197*zb^2)/2 - 6*Pi^2*(1 - 2*zb + 2*zb^2))*L[{0}, zb] + 
       ((-61 + 210*zb - 197*zb^2)/2 + (Pi^2*(47 - 94*zb + 72*zb^2))/6)*
        L[{1}, zb] + (-9 + 56*zb - 76*zb^2)*L[{0, 0}, zb] + 
       (6 - 42*zb + 62*zb^2)*L[{0, 1}, zb] + (33/2 - 72*zb + 76*zb^2)*
        L[{1, 0}, zb] + (-48 + 112*zb - 74*zb^2)*L[{1, 1}, zb] + 
       (40 - 44*zb + 12*zb^2)*L[{2, 1}, zb] + 34*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0}, zb] - 24*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1}, zb] - 
       32*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] + 14*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1}, zb] + (-44 + 88*zb - 68*zb^2)*L[{1, 0, 0}, zb] + 
       (34 - 68*zb + 48*zb^2)*L[{1, 0, 1}, zb] + (47 - 94*zb + 64*zb^2)*
        L[{1, 1, 0}, zb] + (-40 + 72*zb - 36*zb^2)*L[{1, 1, 1}, zb] + 
       4*(7 - 10*zb + 4*zb^2)*L[{1, 2, 1}, zb] + 4*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 1}, zb] - 8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1}, zb] + 
       40*(1 - 2*zb + 2*zb^2)*Zeta[3]) + plusL[0, t/mu2]*
      ((Pi^2*(-71 + 434*zb - 496*zb^2))/24 + (29*Pi^4*(1 - 2*zb + 2*zb^2))/60 + 
       (125 - 950*zb + 1678*zb^2)/32 + (57/4 - 82*zb + (221*zb^2)/2 - 
         (17*Pi^2*(1 - 2*zb + 2*zb^2))/3)*L[{0, 0}, zb] + 
       (-53/4 + 67*zb - (191*zb^2)/2 + (19*Pi^2*(1 - 2*zb + 2*zb^2))/3)*
        L[{0, 1}, zb] + ((-47 + 217*zb - 221*zb^2)/2 + 
         (Pi^2*(39 - 86*zb + 68*zb^2))/6)*L[{1, 0}, zb] + 
       (Pi^2*(-47/6 + 17*zb - 12*zb^2) + (509 - 945*zb + 486*zb^2)/4)*
        L[{1, 1}, zb] + ((Pi^2*(-5 + 6*zb - 2*zb^2))/3 - 
         2*(66 - 58*zb + 13*zb^2))*L[{2, 1}, zb] + (-9 + 65*zb - 87*zb^2)*
        L[{0, 0, 0}, zb] + (3 - 48*zb + 68*zb^2)*L[{0, 0, 1}, zb] + 
       (6 - 56*zb + 80*zb^2)*L[{0, 1, 0}, zb] + 3*(11 - 17*zb)*zb*
        L[{0, 1, 1}, zb] + (31/2 - 79*zb + 87*zb^2)*L[{1, 0, 0}, zb] + 
       (-25/2 + 66*zb - 68*zb^2)*L[{1, 0, 1}, zb] + (-47 + 124*zb - 92*zb^2)*
        L[{1, 1, 0}, zb] + (463/4 - 211*zb + 95*zb^2)*L[{1, 1, 1}, zb] + 
       (-80 + 84*zb - 28*zb^2)*L[{1, 2, 1}, zb] + (40 - 44*zb + 12*zb^2)*
        L[{2, 1, 0}, zb] - 4*(38 - 41*zb + 11*zb^2)*L[{2, 1, 1}, zb] + 
       4*(26 - 27*zb + 7*zb^2)*L[{2, 2, 1}, zb] + 40*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 0}, zb] - 34*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb] - 
       38*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0}, zb] + 34*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1, 1}, zb] - 42*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb] + 
       32*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb] + 34*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 0}, zb] - 10*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb] + 
       (4 - 8*zb + 8*zb^2)*L[{0, 1, 2, 1}, zb] + (-51 + 102*zb - 80*zb^2)*
        L[{1, 0, 0, 0}, zb] + (44 - 88*zb + 68*zb^2)*L[{1, 0, 0, 1}, zb] + 
       (50 - 100*zb + 76*zb^2)*L[{1, 0, 1, 0}, zb] + (-43 + 94*zb - 68*zb^2)*
        L[{1, 0, 1, 1}, zb] + 12*(5 - 10*zb + 7*zb^2)*L[{1, 1, 0, 0}, zb] + 
       (-47 + 94*zb - 64*zb^2)*L[{1, 1, 0, 1}, zb] + (-68 + 128*zb - 76*zb^2)*
        L[{1, 1, 1, 0}, zb] + (97/2 - 81*zb + 36*zb^2)*L[{1, 1, 1, 1}, zb] + 
       (-52 + 72*zb - 32*zb^2)*L[{1, 1, 2, 1}, zb] + 4*(7 - 10*zb + 4*zb^2)*
        L[{1, 2, 1, 0}, zb] - 8*(11 - 15*zb + 6*zb^2)*L[{1, 2, 1, 1}, zb] + 
       4*(9 - 10*zb + 4*zb^2)*L[{1, 2, 2, 1}, zb] + 4*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 1, 0}, zb] - 8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1}, zb] + 
       12*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1}, zb] - 8*(5 - 6*zb + 2*zb^2)*
        L[{2, 2, 1, 0}, zb] + 24*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1}, zb] - 
       8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1}, zb] + (-57/2 + 98*zb - 104*zb^2)*
        Zeta[3] + L[{1}, zb]*(Pi^2*(-5/12 + 11*zb - (41*zb^2)/3) + 
         (3*(87 - 198*zb + 136*zb^2))/4 + (-37 + 86*zb - 68*zb^2)*Zeta[3]) + 
       L[{0}, zb]*(-73/8 + 84*zb - 102*zb^2 + Pi^2*(9/4 - 12*zb + 
           (41*zb^2)/3) + 34*(1 - 2*zb + 2*zb^2)*Zeta[3])) + 
     delta[t]*((-487 + 9362*zb - 8248*zb^2)/192 + 
       (Pi^4*(-3 + 238*zb - 295*zb^2))/540 + 
       (Pi^2*(21 - 29*zb + 3*zb^2 + 5*zb^3)*L[{r}, zb])/
        (8*Sqrt[1 - zb]*Sqrt[3 + zb]) + Pi^2*(-3/2 + zb)*L[{r, r}, zb] + 
       (Pi^2*(1 - 2*zb + 2*zb^2)*L[{0, 0, -1}, zb])/3 + 
       ((-115*Pi^2*(1 - 2*zb + 2*zb^2))/18 + (235 - 1360*zb + 1758*zb^2)/12)*
        L[{0, 0, 0}, zb] + (-41/4 + (248*zb)/3 - (335*zb^2)/3 + 
         (59*Pi^2*(1 - 2*zb + 2*zb^2))/9)*L[{0, 0, 1}, zb] + 
       (-227/12 + 105*zb - (277*zb^2)/2 + (64*Pi^2*(1 - 2*zb + 2*zb^2))/9)*
        L[{0, 1, 0}, zb] + (163/12 - 70*zb + (487*zb^2)/6 - 
         (139*Pi^2*(1 - 2*zb + 2*zb^2))/18)*L[{0, 1, 1}, zb] + 
       (Pi^2*(-1 + 2*zb - 2*zb^2)*L[{1, 0, -1}, zb])/3 + 
       ((-117 + 785*zb - 879*zb^2)/6 + Pi^2*(41/6 - (143*zb)/9 + 13*zb^2))*
        L[{1, 0, 0}, zb] + ((Pi^2*(-145 + 314*zb - 236*zb^2))/18 + 
         (213 - 1252*zb + 1295*zb^2)/12)*L[{1, 0, 1}, zb] + 
       ((Pi^2*(-67 + 166*zb - 124*zb^2))/9 + (1379 - 3151*zb + 1974*zb^2)/12)*
        L[{1, 1, 0}, zb] + ((-5333 + 9292*zb - 3828*zb^2)/24 + 
         (Pi^2*(407 - 878*zb + 564*zb^2))/36)*L[{1, 1, 1}, zb] + 
       ((Pi^2*(-47 + 70*zb - 26*zb^2))/9 + (467 - 332*zb + 75*zb^2)/3)*
        L[{1, 2, 1}, zb] + ((Pi^2*(-5 + 6*zb - 2*zb^2))/3 - 
         2*(66 - 58*zb + 13*zb^2))*L[{2, 1, 0}, zb] + 
       ((Pi^2*(-5 + 6*zb - 2*zb^2))/9 + (1904 - 1840*zb + 455*zb^2)/6)*
        L[{2, 1, 1}, zb] + (-548/3 + 140*zb - 25*zb^2 + 
         (13*Pi^2*(5 - 6*zb + 2*zb^2))/9)*L[{2, 2, 1}, zb] - 
       (3*(21 - 29*zb + 3*zb^2 + 5*zb^3)*L[{r, 0, 1}, zb])/
        (4*Sqrt[1 - zb]*Sqrt[3 + zb]) + ((-21 + 29*zb - 3*zb^2 - 5*zb^3)*
         L[{r, 1, 1}, zb])/(2*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       (-23/2 + 86*zb - (332*zb^2)/3)*L[{0, 0, 0, 0}, zb] + 
       (4 - (203*zb)/3 + (286*zb^2)/3)*L[{0, 0, 0, 1}, zb] + 
       (9 - (211*zb)/3 + (275*zb^2)/3)*L[{0, 0, 1, 0}, zb] + 
       ((-6 + 247*zb - 229*zb^2)*L[{0, 0, 1, 1}, zb])/3 + 
       (8 - (251*zb)/3 + 113*zb^2)*L[{0, 1, 0, 0}, zb] + 
       (-2 + (146*zb)/3 - 77*zb^2)*L[{0, 1, 0, 1}, zb] + 
       (-8 + (227*zb)/3 - (283*zb^2)/3)*L[{0, 1, 1, 0}, zb] + 
       (1 - (91*zb)/3 + 60*zb^2)*L[{0, 1, 1, 1}, zb] + (4 - 24*zb - (8*zb^2)/3)*
        L[{0, 1, 2, 1}, zb] + (49/3 - 97*zb + (332*zb^2)/3)*
        L[{1, 0, 0, 0}, zb] + ((-87 + 538*zb - 572*zb^2)*L[{1, 0, 0, 1}, zb])/
        6 + ((-39 + 458*zb - 550*zb^2)*L[{1, 0, 1, 0}, zb])/6 + 
       ((203 - 678*zb + 458*zb^2)*L[{1, 0, 1, 1}, zb])/6 + 
       ((-127 + 433*zb - 375*zb^2)*L[{1, 1, 0, 0}, zb])/3 + 
       (118/3 - (356*zb)/3 + 89*zb^2)*L[{1, 1, 0, 1}, zb] + 
       (377/4 - 227*zb + (415*zb^2)/3)*L[{1, 1, 1, 0}, zb] + 
       (-713/4 + (992*zb)/3 - (418*zb^2)/3)*L[{1, 1, 1, 1}, zb] + 
       (2*(155 - 140*zb + 53*zb^2)*L[{1, 1, 2, 1}, zb])/3 + 
       (-80 + 84*zb - 28*zb^2)*L[{1, 2, 1, 0}, zb] + 
       ((680 - 746*zb + 229*zb^2)*L[{1, 2, 1, 1}, zb])/3 - 
       (2*(176 - 152*zb + 45*zb^2)*L[{1, 2, 2, 1}, zb])/3 + 
       (40 - 44*zb + 12*zb^2)*L[{2, 1, 0, 0}, zb] + (-40 + 44*zb - 12*zb^2)*
        L[{2, 1, 0, 1}, zb] - 4*(38 - 41*zb + 11*zb^2)*L[{2, 1, 1, 0}, zb] + 
       (2*(385 - 429*zb + 119*zb^2)*L[{2, 1, 1, 1}, zb])/3 - 
       (2*(188 - 192*zb + 49*zb^2)*L[{2, 1, 2, 1}, zb])/3 + 
       4*(26 - 27*zb + 7*zb^2)*L[{2, 2, 1, 0}, zb] + 
       ((-812 + 864*zb - 229*zb^2)*L[{2, 2, 1, 1}, zb])/3 + 
       6*(24 - 22*zb + 5*zb^2)*L[{2, 2, 2, 1}, zb] + 
       (9 - 6*zb)*L[{r, r, 0, 1}, zb] + (6 - 4*zb)*L[{r, r, 1, 1}, zb] + 
       (-4 + 8*zb - 8*zb^2)*L[{0, 0, -1, 0, 1}, zb] + 50*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 0, 0}, zb] - (134*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 0, 0, 1}, zb])/3 - (130*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 0, 1, 0}, zb])/3 + 40*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 1, 1}, zb] - (166*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 1, 0, 0}, zb])/3 + (134*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 1, 0, 1}, zb])/3 + (136*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 1, 1, 0}, zb])/3 - (178*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 1, 1, 1}, zb])/3 - (4*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 1, 2, 1}, zb])/3 - (176*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 0, 0, 0}, zb])/3 + (154*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 0, 0, 1}, zb])/3 + 46*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 0, 1, 0}, zb] - (110*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 0, 1, 1}, zb])/3 + 62*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 0, 0}, zb] - (146*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 1, 0, 1}, zb])/3 - 38*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 1, 0}, zb] + (44*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1, 1}, 
          zb])/3 - (20*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 2, 1}, zb])/3 + 
       (4 - 8*zb + 8*zb^2)*L[{0, 1, 2, 1, 0}, zb] - 
       (4*(1 - 2*zb + 2*zb^2)*L[{0, 1, 2, 1, 1}, zb])/3 + 
       (4 - 8*zb + 8*zb^2)*L[{0, 1, 2, 2, 1}, zb] + (4 - 8*zb + 8*zb^2)*
        L[{1, 0, -1, 0, 1}, zb] + ((-187 + 374*zb - 300*zb^2)*
         L[{1, 0, 0, 0, 0}, zb])/3 + ((179 - 350*zb + 272*zb^2)*
         L[{1, 0, 0, 0, 1}, zb])/3 + ((163 - 334*zb + 260*zb^2)*
         L[{1, 0, 0, 1, 0}, zb])/3 + ((-101 + 242*zb - 236*zb^2)*
         L[{1, 0, 0, 1, 1}, zb])/3 + (69 - 138*zb + (328*zb^2)/3)*
        L[{1, 0, 1, 0, 0}, zb] - (4*(44 - 86*zb + 67*zb^2)*
         L[{1, 0, 1, 0, 1}, zb])/3 + (-157/3 + (346*zb)/3 - 92*zb^2)*
        L[{1, 0, 1, 1, 0}, zb] + ((215 - 462*zb + 356*zb^2)*
         L[{1, 0, 1, 1, 1}, zb])/3 + (4*(-7 + 2*zb + 2*zb^2)*
         L[{1, 0, 1, 2, 1}, zb])/3 + (81 - 162*zb + (352*zb^2)/3)*
        L[{1, 1, 0, 0, 0}, zb] - (2*(109 - 218*zb + 156*zb^2)*
         L[{1, 1, 0, 0, 1}, zb])/3 - (4*(50 - 100*zb + 69*zb^2)*
         L[{1, 1, 0, 1, 0}, zb])/3 + (2*(137 - 254*zb + 152*zb^2)*
         L[{1, 1, 0, 1, 1}, zb])/3 + (-105 + 202*zb - (392*zb^2)/3)*
        L[{1, 1, 1, 0, 0}, zb] + (84 - 160*zb + (316*zb^2)/3)*
        L[{1, 1, 1, 0, 1}, zb] + (187/2 - 171*zb + (280*zb^2)/3)*
        L[{1, 1, 1, 1, 0}, zb] + (-379/6 + (311*zb)/3 - 52*zb^2)*
        L[{1, 1, 1, 1, 1}, zb] + (4*(55 - 70*zb + 32*zb^2)*
         L[{1, 1, 1, 2, 1}, zb])/3 + (-52 + 72*zb - 32*zb^2)*
        L[{1, 1, 2, 1, 0}, zb] + (2*(185 - 242*zb + 100*zb^2)*
         L[{1, 1, 2, 1, 1}, zb])/3 - (16*(9 - 10*zb + 5*zb^2)*
         L[{1, 1, 2, 2, 1}, zb])/3 + 4*(7 - 10*zb + 4*zb^2)*
        L[{1, 2, 1, 0, 0}, zb] - 4*(7 - 10*zb + 4*zb^2)*L[{1, 2, 1, 0, 1}, 
         zb] - 8*(11 - 15*zb + 6*zb^2)*L[{1, 2, 1, 1, 0}, zb] + 
       (430/3 - (596*zb)/3 + 80*zb^2)*L[{1, 2, 1, 1, 1}, zb] - 
       (4*(21 - 22*zb + 10*zb^2)*L[{1, 2, 1, 2, 1}, zb])/3 + 
       4*(9 - 10*zb + 4*zb^2)*L[{1, 2, 2, 1, 0}, zb] - 
       (4*(73 - 88*zb + 36*zb^2)*L[{1, 2, 2, 1, 1}, zb])/3 + 
       (4*(7 - 2*zb + 4*zb^2)*L[{1, 2, 2, 2, 1}, zb])/3 - 
       (44*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1, 1}, zb])/3 + 
       4*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0, 0}, zb] - 4*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 1, 0, 1}, zb] - 8*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 0}, zb] + 
       (34*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 1}, zb])/3 - 
       (44*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 2, 1}, zb])/3 + 
       12*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1, 0}, zb] - 32*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 2, 1, 1}, zb] + (28*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 2, 1}, 
          zb])/3 - 8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0, 0}, zb] + 
       8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0, 1}, zb] + 24*(5 - 6*zb + 2*zb^2)*
        L[{2, 2, 1, 1, 0}, zb] - 40*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1, 1}, 
         zb] + (20*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 2, 1}, zb])/3 - 
       8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1, 0}, zb] + 24*(5 - 6*zb + 2*zb^2)*
        L[{2, 2, 2, 1, 1}, zb] - (8*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 2, 1}, zb])/
        3 + ((164 - 705*zb + 656*zb^2)*Zeta[3])/3 + 
       L[{0}, zb]*((Pi^2*(-239 + 1496*zb - 1568*zb^2))/72 + 
         (Pi^4*(1 - 2*zb + 2*zb^2))/3 + (695 - 13450*zb + 10746*zb^2)/96 + 
         ((-111 + 650*zb - 610*zb^2)*Zeta[3])/6) + L[{1, 0}, zb]*
        ((Pi^2*(-61 + 554*zb - 554*zb^2))/36 + (223 - 2024*zb + 1838*zb^2)/12 + 
         (-110/3 + 96*zb - 84*zb^2)*Zeta[3]) + L[{2, 1}, zb]*
        ((Pi^2*(-19 + 40*zb - 16*zb^2))/9 + (856 - 643*zb + 112*zb^2)/3 + 
         (14*(5 - 6*zb + 2*zb^2)*Zeta[3])/3) + L[{0, 1}, zb]*
        ((Pi^2*(-39 + 416*zb - 496*zb^2))/36 + (359 - 2336*zb + 3032*zb^2)/24 - 
         44*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
       Pi^2*((251 - 3662*zb + 3286*zb^2)/144 - (86*(1 - 2*zb + 2*zb^2)*Zeta[3])/
          9) + L[{0, 0}, zb]*((-337 + 3202*zb - 3676*zb^2)/24 + 
         (Pi^2*(87 - 526*zb + 554*zb^2))/36 + 42*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
       L[{1, 1}, zb]*(-213 + zb^(-1) + (8929*zb)/24 - (491*zb^2)/3 + 
         (Pi^2*(139 - 1244*zb + 1120*zb^2))/72 + 
         (4*(21 - 71*zb + 59*zb^2)*Zeta[3])/3) + 
       L[{1}, zb]*((-9727 + 20258*zb - 10746*zb^2)/96 + 
         (Pi^4*(-221 + 480*zb - 388*zb^2))/540 + 
         (Pi^2*(34 - 1547*zb + 1613*zb^2))/72 + ((11 - 610*zb + 610*zb^2)*
           Zeta[3])/6) - (23*(1 - 2*zb + 2*zb^2)*Zeta[5])/3))/Nc^2 + 
   Nc^2*(((-47*Pi^2*(1 - 2*zb + 2*zb^2))/6 + (2859 - 27243*zb + 46506*zb^2 - 
         23482*zb^3)/(72 - 72*zb) + ((91 - 1002*zb + 1624*zb^2 - 777*zb^3)*
         L[{0}, zb])/(3*(-1 + zb)) + ((631 - 4143*zb + 6372*zb^2 - 2924*zb^3)*
         L[{1}, zb])/(12 - 12*zb) + 52*(1 - 2*zb + 2*zb^2)*L[{0, 0}, zb] - 
       38*(1 - 2*zb + 2*zb^2)*L[{0, 1}, zb] + (121 - 50*zb - 64*zb^2)*
        L[{1, 0}, zb] + (-281/2 + 101*zb + 28*zb^2)*L[{1, 1}, zb] - 
       12*(5 - 6*zb + 2*zb^2)*L[{2, 1}, zb])*plusL[2, t/mu2] + 
     ((71 - 771*zb + 1256*zb^2 - 604*zb^3)/(9*(-1 + zb)) + 
       14*(1 - 2*zb + 2*zb^2)*L[{0}, zb] - 4*(-8 + 4*zb + 3*zb^2)*L[{1}, zb])*
      plusL[3, t/mu2] + (5/2 - 5*zb + 5*zb^2)*plusL[4, t/mu2] + 
     plusL[1, t/mu2]*((Pi^2*(329 - 4101*zb + 6704*zb^2 - 3204*zb^3))/
        (36 - 36*zb) + (13961 + 66471*zb - 90556*zb^2 + 39916*zb^3)/
        (216*(-1 + zb)) + ((-56*Pi^2*(1 - 2*zb + 2*zb^2))/3 + 
         (3683 - 28059*zb + 47210*zb^2 - 23778*zb^3)/(36 - 36*zb))*L[{0}, zb] + 
       (Pi^2*(-83/2 + 15*zb + (76*zb^2)/3) + (21787 - 63189*zb + 66247*zb^2 - 
           24429*zb^3)/(18*(-1 + zb)))*L[{1}, zb] + 
       ((191 - 2187*zb + 3536*zb^2 - 1684*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
       (2*(-31 + 362*zb - 586*zb^2 + 279*zb^3)*L[{0, 1}, zb])/(-1 + zb) + 
       ((1403 - 7107*zb + 9976*zb^2 - 4400*zb^3)*L[{1, 0}, zb])/(6 - 6*zb) - 
       (2*(108 - 874*zb + 739*zb^2)*L[{1, 1}, zb])/3 + 
       ((1374 - 3262*zb + 2632*zb^2 - 680*zb^3)*L[{2, 1}, zb])/(3 - 3*zb) + 
       110*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0}, zb] - 112*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1}, zb] - 108*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0}, zb] + 
       74*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1}, zb] - 4*(-62 + 16*zb + 49*zb^2)*
        L[{1, 0, 0}, zb] + 2*(-141 + 66*zb + 64*zb^2)*L[{1, 0, 1}, zb] + 
       (-469 + 306*zb + 112*zb^2)*L[{1, 1, 0}, zb] - 4*(-76 + 72*zb + 9*zb^2)*
        L[{1, 1, 1}, zb] + 4*(41 - 54*zb + 8*zb^2)*L[{1, 2, 1}, zb] - 
       32*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0}, zb] + 48*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 1}, zb] - 48*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1}, zb] + 
       96*(1 - 2*zb + 2*zb^2)*Zeta[3]) + plusL[0, t/mu2]*
      ((317*Pi^4*(1 - 2*zb + 2*zb^2))/360 + 
       (Pi^2*(3263 - 28629*zb + 49898*zb^2 - 25620*zb^3))/(216*(-1 + zb)) + 
       (-178159 + 7329921*zb - 12524020*zb^2 + 6381538*zb^3)/(2592*(-1 + zb)) + 
       (-19*Pi^2*(1 - 2*zb + 2*zb^2) + (3647 - 26859*zb + 45434*zb^2 - 
           22958*zb^3)/(36 - 36*zb))*L[{0, 0}, zb] + 
       ((52*Pi^2*(1 - 2*zb + 2*zb^2))/3 + (3683 - 28059*zb + 47882*zb^2 - 
           24242*zb^3)/(36*(-1 + zb)))*L[{0, 1}, zb] + 
       ((Pi^2*(-273 + 74*zb + 212*zb^2))/6 + (23479 - 64128*zb + 65544*zb^2 - 
           24063*zb^3)/(18*(-1 + zb)))*L[{1, 0}, zb] + 
       ((Pi^2*(493 - 314*zb - 152*zb^2))/6 + (85919 - 160241*zb + 90458*zb^2)/
          36)*L[{1, 1}, zb] + ((14*Pi^2*(5 - 6*zb + 2*zb^2))/3 + 
         (2792 - 5374*zb + 4048*zb^2 - 978*zb^3)/(9 - 9*zb))*L[{2, 1}, zb] + 
       ((191 - 2160*zb + 3476*zb^2 - 1651*zb^3)*L[{0, 0, 0}, zb])/
        (3*(-1 + zb)) + ((226 - 2472*zb + 3976*zb^2 - 1890*zb^3)*
         L[{0, 0, 1}, zb])/(3 - 3*zb) + 
       (2*(-91 + 1170*zb - 1900*zb^2 + 901*zb^3)*L[{0, 1, 0}, zb])/
        (3*(-1 + zb)) + ((256 - 2919*zb + 4630*zb^2 - 2159*zb^3)*
         L[{0, 1, 1}, zb])/(3*(-1 + zb)) + 
       ((1573 - 7971*zb + 11152*zb^2 - 4914*zb^3)*L[{1, 0, 0}, zb])/
        (6 - 6*zb) + ((1735 - 7959*zb + 10676*zb^2 - 4580*zb^3)*
         L[{1, 0, 1}, zb])/(6*(-1 + zb)) - (4*(466 - 1171*zb + 774*zb^2)*
         L[{1, 1, 0}, zb])/3 + ((-15 - 7564*zb + 6140*zb^2)*L[{1, 1, 1}, zb])/
        12 - (4*(401 - 680*zb + 311*zb^2)*L[{1, 2, 1}, zb])/3 + 
       ((2158 - 4798*zb + 3628*zb^2 - 892*zb^3)*L[{2, 1, 0}, zb])/(3 - 3*zb) - 
       (2*(-1783 + 4113*zb - 3228*zb^2 + 818*zb^3)*L[{2, 1, 1}, zb])/
        (3*(-1 + zb)) + (2*(-583 + 1295*zb - 962*zb^2 + 234*zb^3)*
         L[{2, 2, 1}, zb])/(3*(-1 + zb)) + 104*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 0}, zb] - 122*(1 - 2*zb + 2*zb^2)*L[{0, 0, 0, 1}, zb] - 
       122*(1 - 2*zb + 2*zb^2)*L[{0, 0, 1, 0}, zb] + 122*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1, 1}, zb] - 118*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 0}, zb] + 
       112*(1 - 2*zb + 2*zb^2)*L[{0, 1, 0, 1}, zb] + 130*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 0}, zb] - 82*(1 - 2*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb] + 
       16*(1 - 2*zb + 2*zb^2)*L[{0, 1, 2, 1}, zb] + (231 - 30*zb - 232*zb^2)*
        L[{1, 0, 0, 0}, zb] + 4*(-70 + 20*zb + 53*zb^2)*L[{1, 0, 0, 1}, zb] + 
       4*(-70 + 20*zb + 53*zb^2)*L[{1, 0, 1, 0}, zb] + 
       (437 - 274*zb - 108*zb^2)*L[{1, 0, 1, 1}, zb] + 
       4*(-134 + 74*zb + 53*zb^2)*L[{1, 1, 0, 0}, zb] + 
       (493 - 306*zb - 144*zb^2)*L[{1, 1, 0, 1}, zb] + 
       (584 - 408*zb - 132*zb^2)*L[{1, 1, 1, 0}, zb] + 
       (-659/2 + 371*zb + 36*zb^2)*L[{1, 1, 1, 1}, zb] - 
       4*(29 - 54*zb + 8*zb^2)*L[{1, 1, 2, 1}, zb] + 4*(93 - 118*zb + 32*zb^2)*
        L[{1, 2, 1, 0}, zb] - 8*(65 - 84*zb + 18*zb^2)*L[{1, 2, 1, 1}, zb] + 
       4*(81 - 102*zb + 32*zb^2)*L[{1, 2, 2, 1}, zb] - 32*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 0, 0}, zb] + 32*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1}, zb] + 
       104*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0}, zb] - 84*(5 - 6*zb + 2*zb^2)*
        L[{2, 1, 1, 1}, zb] + 48*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1}, zb] - 
       96*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0}, zb] + 128*(5 - 6*zb + 2*zb^2)*
        L[{2, 2, 1, 1}, zb] - 48*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1}, zb] + 
       ((533 - 11031*zb + 18224*zb^2 - 8542*zb^3)*Zeta[3])/(18*(-1 + zb)) + 
       L[{0}, zb]*((Pi^2*(373 - 4605*zb + 7444*zb^2 - 3516*zb^3))/
          (36 - 36*zb) + (16257 + 75615*zb - 89340*zb^2 + 27260*zb^3)/
          (216*(-1 + zb)) + 104*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
       L[{1}, zb]*((324579 - 766533*zb + 613460*zb^2 - 166386*zb^3)/
          (108*(-1 + zb)) + (Pi^2*(1303 - 6747*zb + 9632*zb^2 - 4316*zb^3))/
          (36*(-1 + zb)) - 8*(-32 + 13*zb + 19*zb^2)*Zeta[3])) + 
     delta[t]*((Pi^4*(1218 - 11820*zb + 18729*zb^2 - 8863*zb^3))/
        (1620*(-1 + zb)) + (3291399 + 159494727*zb - 245345934*zb^2 + 
         117647200*zb^3)/(46656*(-1 + zb)) + (Pi^2*(-8 + 3*zb + 4*zb^2 + zb^3)*
         L[{r}, zb])/(4*Sqrt[1 - zb]*Sqrt[3 + zb]) + Pi^2*(-6 - zb/2)*
        L[{r, r}, zb] + ((-313*Pi^2*(1 - 2*zb + 2*zb^2))/18 + 
         (-9757 + 75321*zb - 128794*zb^2 + 65486*zb^3)/(108*(-1 + zb)))*
        L[{0, 0, 0}, zb] + ((181*Pi^2*(1 - 2*zb + 2*zb^2))/9 + 
         (13661 - 81297*zb + 134114*zb^2 - 66766*zb^3)/(108*(-1 + zb)))*
        L[{0, 0, 1}, zb] + ((59*Pi^2*(1 - 2*zb + 2*zb^2))/3 + 
         (10549 - 79197*zb + 137206*zb^2 - 70494*zb^3)/(108*(-1 + zb)))*
        L[{0, 1, 0}, zb] + ((-185*Pi^2*(1 - 2*zb + 2*zb^2))/9 + 
         (-15253 + 29901*zb - 49072*zb^2 + 24936*zb^3)/(108*(-1 + zb)))*
        L[{0, 1, 1}, zb] + Pi^2*(3/2 - 3*zb + 3*zb^2)*L[{0, r, r}, zb] + 
       (Pi^2*(-817/18 + (31*zb)/3 + 39*zb^2) + (72449 - 189828*zb + 
           189496*zb^2 - 68837*zb^3)/(54*(-1 + zb)))*L[{1, 0, 0}, zb] + 
       (Pi^2*(1091/18 - 27*zb - (280*zb^2)/9) + 
         (34885 - 98127*zb + 101715*zb^2 - 37225*zb^3)/(27 - 27*zb))*
        L[{1, 0, 1}, zb] + ((-2*Pi^2*(-433 + 236*zb + 187*zb^2))/9 + 
         (238973 - 446671*zb + 258074*zb^2)/108)*L[{1, 1, 0}, zb] + 
       ((-824403 + 1491784*zb - 820160*zb^2)/216 + 
         (Pi^2*(-3829 + 2682*zb + 1124*zb^2))/36)*L[{1, 1, 1}, zb] + 
       ((-4*Pi^2*(119 - 150*zb + 36*zb^2))/9 - (2*(2702 - 5095*zb + 3206*zb^2))/
          27)*L[{1, 2, 1}, zb] + Pi^2*(-11 + 10*zb - 2*zb^2)*L[{1, r, r}, zb] + 
       ((52*Pi^2*(5 - 6*zb + 2*zb^2))/9 + (2*(-4757 + 9630*zb - 7896*zb^2 + 
            2059*zb^3))/(27*(-1 + zb)))*L[{2, 1, 0}, zb] + 
       ((-49*Pi^2*(5 - 6*zb + 2*zb^2))/3 + (7640 - 10585*zb + 7342*zb^2 - 
           1653*zb^3)/(27*(-1 + zb)))*L[{2, 1, 1}, zb] + 
       ((38*Pi^2*(5 - 6*zb + 2*zb^2))/3 + (2*(-2611 + 5457*zb - 4464*zb^2 + 
            1118*zb^3))/(27*(-1 + zb)))*L[{2, 2, 1}, zb] - 
       (3*(-8 + 3*zb + 4*zb^2 + zb^3)*L[{r, 0, 1}, zb])/
        (2*Sqrt[1 - zb]*Sqrt[3 + zb]) + ((8 - 3*zb - 4*zb^2 - zb^3)*
         L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       ((1123 - 11859*zb + 18952*zb^2 - 9000*zb^3)*L[{0, 0, 0, 0}, zb])/
        (18*(-1 + zb)) + ((622 - 7203*zb + 11488*zb^2 - 5403*zb^3)*
         L[{0, 0, 0, 1}, zb])/(9 - 9*zb) + 
       ((674 - 7449*zb + 11921*zb^2 - 5642*zb^3)*L[{0, 0, 1, 0}, zb])/
        (9 - 9*zb) + ((629 - 6498*zb + 10580*zb^2 - 5103*zb^3)*
         L[{0, 0, 1, 1}, zb])/(9*(-1 + zb)) + 
       ((542 - 6897*zb + 11156*zb^2 - 5281*zb^3)*L[{0, 1, 0, 0}, zb])/
        (9 - 9*zb) + ((677 - 7947*zb + 12812*zb^2 - 6078*zb^3)*
         L[{0, 1, 0, 1}, zb])/(9*(-1 + zb)) + 
       ((655 - 8604*zb + 13744*zb^2 - 6307*zb^3)*L[{0, 1, 1, 0}, zb])/
        (9*(-1 + zb)) + ((1061 - 10770*zb + 16937*zb^2 - 7884*zb^3)*
         L[{0, 1, 1, 1}, zb])/(9 - 9*zb) + 
       (4*(-9 + 117*zb - 156*zb^2 + 64*zb^3)*L[{0, 1, 2, 1}, zb])/
        (9*(-1 + zb)) + ((1974 - 10983*zb + 15883*zb^2 - 7130*zb^3)*
         L[{1, 0, 0, 0}, zb])/(9 - 9*zb) + 
       ((7559 - 32445*zb + 42276*zb^2 - 17870*zb^3)*L[{1, 0, 0, 1}, zb])/
        (18*(-1 + zb)) + ((1979 - 8941*zb + 11886*zb^2 - 5084*zb^3)*
         L[{1, 0, 1, 0}, zb])/(6*(-1 + zb)) + ((14489 - 30010*zb + 17582*zb^2)*
         L[{1, 0, 1, 1}, zb])/18 + ((-7936 + 18197*zb - 11515*zb^2)*
         L[{1, 1, 0, 0}, zb])/9 + ((6061 - 14765*zb + 9430*zb^2)*
         L[{1, 1, 0, 1}, zb])/9 + ((11987 - 28660*zb + 17732*zb^2)*
         L[{1, 1, 1, 0}, zb])/12 + (8327/36 + (4552*zb)/9 - 472*zb^2)*
        L[{1, 1, 1, 1}, zb] + (2*(3389 - 5482*zb + 2438*zb^2)*
         L[{1, 1, 2, 1}, zb])/9 - (2*(1307 - 1998*zb + 862*zb^2)*
         L[{1, 2, 1, 0}, zb])/3 + (2*(5740 - 9272*zb + 4099*zb^2)*
         L[{1, 2, 1, 1}, zb])/9 - (2*(709 - 1118*zb + 476*zb^2)*
         L[{1, 2, 2, 1}, zb])/3 + (2*(-3973 + 8613*zb - 6342*zb^2 + 1526*zb^3)*
         L[{2, 1, 0, 0}, zb])/(9*(-1 + zb)) - 
       (2*(-1399 + 3003*zb - 2176*zb^2 + 516*zb^3)*L[{2, 1, 0, 1}, zb])/
        (3*(-1 + zb)) - (2*(-2663 + 5885*zb - 4410*zb^2 + 1076*zb^3)*
         L[{2, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((18283 - 41845*zb + 32530*zb^2 - 8176*zb^3)*L[{2, 1, 1, 1}, zb])/
        (9 - 9*zb) - (4*(-929 + 2010*zb - 1434*zb^2 + 337*zb^3)*
         L[{2, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
       ((6314 - 13338*zb + 9324*zb^2 - 2140*zb^3)*L[{2, 2, 1, 0}, zb])/
        (9 - 9*zb) + ((996 - 2296*zb + 1778*zb^2 - 446*zb^3)*
         L[{2, 2, 1, 1}, zb])/(-1 + zb) + 
       ((3262 - 6606*zb + 4320*zb^2 - 944*zb^3)*L[{2, 2, 2, 1}, zb])/
        (9 - 9*zb) + 3*(12 + zb)*L[{r, r, 0, 1}, zb] + 
       2*(12 + zb)*L[{r, r, 1, 1}, zb] + 90*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 0, 0}, zb] - 108*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 0, 1}, zb] - 116*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 0, 1, 0}, zb] + (394*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 0, 1, 1}, zb])/3 - 114*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1, 0, 0}, zb] + 134*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1, 0, 1}, zb] + 140*(1 - 2*zb + 2*zb^2)*
        L[{0, 0, 1, 1, 0}, zb] - (460*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 1, 1, 1}, zb])/3 - (8*(1 - 2*zb + 2*zb^2)*
         L[{0, 0, 1, 2, 1}, zb])/3 - 112*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 0, 0, 0}, zb] + 128*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 0, 0, 1}, zb] + (376*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 0, 1, 0}, zb])/3 - (346*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 0, 1, 1}, zb])/3 + (452*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 1, 0, 0}, zb])/3 - 123*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 0, 1}, zb] - 176*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 1, 0}, zb] + (250*(1 - 2*zb + 2*zb^2)*
         L[{0, 1, 1, 1, 1}, zb])/3 - 12*(1 - 2*zb + 2*zb^2)*
        L[{0, 1, 1, 2, 1}, zb] + 8*(1 - 2*zb + 2*zb^2)*L[{0, 1, 2, 1, 0}, zb] - 
       (52*(1 - 2*zb + 2*zb^2)*L[{0, 1, 2, 1, 1}, zb])/3 - 
       9*(1 - 2*zb + 2*zb^2)*L[{0, r, r, 0, 1}, zb] - 6*(1 - 2*zb + 2*zb^2)*
        L[{0, r, r, 1, 1}, zb] + (197 - 2*zb - 236*zb^2)*
        L[{1, 0, 0, 0, 0}, zb] + ((-797 + 82*zb + 848*zb^2)*
         L[{1, 0, 0, 0, 1}, zb])/3 + ((-797 + 106*zb + 812*zb^2)*
         L[{1, 0, 0, 1, 0}, zb])/3 + ((485 + 238*zb - 892*zb^2)*
         L[{1, 0, 0, 1, 1}, zb])/3 + ((-781 + 122*zb + 756*zb^2)*
         L[{1, 0, 1, 0, 0}, zb])/3 - (2*(-469 + 134*zb + 358*zb^2)*
         L[{1, 0, 1, 0, 1}, zb])/3 + ((1129 - 378*zb - 740*zb^2)*
         L[{1, 0, 1, 1, 0}, zb])/3 + (-1489/3 + 286*zb + 156*zb^2)*
        L[{1, 0, 1, 1, 1}, zb] + (-40 + 48*zb - (64*zb^2)/3)*
        L[{1, 0, 1, 2, 1}, zb] + ((-1607 + 782*zb + 824*zb^2)*
         L[{1, 1, 0, 0, 0}, zb])/3 - (2*(-947 + 526*zb + 358*zb^2)*
         L[{1, 1, 0, 0, 1}, zb])/3 - (8*(-202 + 103*zb + 95*zb^2)*
         L[{1, 1, 0, 1, 0}, zb])/3 + (40*(-38 + 23*zb + 9*zb^2)*
         L[{1, 1, 0, 1, 1}, zb])/3 + (695 - (1106*zb)/3 - 304*zb^2)*
        L[{1, 1, 1, 0, 0}, zb] + (4*(-462 + 290*zb + 157*zb^2)*
         L[{1, 1, 1, 0, 1}, zb])/3 + ((-4223 + 3134*zb + 928*zb^2)*
         L[{1, 1, 1, 1, 0}, zb])/6 + (1969/6 - (1229*zb)/3 - 52*zb^2)*
        L[{1, 1, 1, 1, 1}, zb] + (84 - (712*zb)/3 + 48*zb^2)*
        L[{1, 1, 1, 2, 1}, zb] - (4*(295 - 418*zb + 124*zb^2)*
         L[{1, 1, 2, 1, 0}, zb])/3 + (2*(769 - 1126*zb + 238*zb^2)*
         L[{1, 1, 2, 1, 1}, zb])/3 - (8*(115 - 166*zb + 55*zb^2)*
         L[{1, 1, 2, 2, 1}, zb])/3 + (4*(363 - 458*zb + 136*zb^2)*
         L[{1, 2, 1, 0, 0}, zb])/3 - (8*(168 - 214*zb + 67*zb^2)*
         L[{1, 2, 1, 0, 1}, zb])/3 + (-1138 + 1428*zb - (1252*zb^2)/3)*
        L[{1, 2, 1, 1, 0}, zb] + (20*(145 - 186*zb + 44*zb^2)*
         L[{1, 2, 1, 1, 1}, zb])/3 - (4*(217 - 278*zb + 96*zb^2)*
         L[{1, 2, 1, 2, 1}, zb])/3 + (736 - 912*zb + (952*zb^2)/3)*
        L[{1, 2, 2, 1, 0}, zb] - (8*(337 - 422*zb + 123*zb^2)*
         L[{1, 2, 2, 1, 1}, zb])/3 + (328 - 416*zb + (472*zb^2)/3)*
        L[{1, 2, 2, 2, 1}, zb] + (66 - 60*zb + 12*zb^2)*L[{1, r, r, 0, 1}, 
         zb] + (44 - 40*zb + 8*zb^2)*L[{1, r, r, 1, 1}, zb] - 
       (80*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 0, 0}, zb])/3 + 
       (116*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 0, 1}, zb])/3 + 
       36*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1, 0}, zb] - 
       (88*(5 - 6*zb + 2*zb^2)*L[{2, 1, 0, 1, 1}, zb])/3 + 
       (392*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0, 0}, zb])/3 - 
       112*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 0, 1}, zb] - 
       (584*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 0}, zb])/3 + 
       (368*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 1, 1}, zb])/3 - 
       (232*(5 - 6*zb + 2*zb^2)*L[{2, 1, 1, 2, 1}, zb])/3 + 
       120*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1, 0}, zb] - 
       126*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 1, 1}, zb] + 
       60*(5 - 6*zb + 2*zb^2)*L[{2, 1, 2, 2, 1}, zb] - 
       (368*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0, 0}, zb])/3 + 
       (428*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 0, 1}, zb])/3 + 
       250*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1, 0}, zb] - 
       242*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 1, 1}, zb] + 
       (188*(5 - 6*zb + 2*zb^2)*L[{2, 2, 1, 2, 1}, zb])/3 - 
       124*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1, 0}, zb] + 
       (380*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 1, 1}, zb])/3 - 
       (148*(5 - 6*zb + 2*zb^2)*L[{2, 2, 2, 2, 1}, zb])/3 + 
       ((1451 - 15159*zb + 27548*zb^2 - 13904*zb^3)*Zeta[3])/(27 - 27*zb) + 
       L[{1, 0}, zb]*((1070829 - 2433105*zb + 1839920*zb^2 - 450508*zb^3)/
          (324*(-1 + zb)) + (Pi^2*(4883 - 24549*zb + 34284*zb^2 - 15098*zb^3))/
          (108*(-1 + zb)) + ((799 - 262*zb - 584*zb^2)*Zeta[3])/3) + 
       L[{2, 1}, zb]*((73246 - 148180*zb + 105721*zb^2 - 25243*zb^3)/
          (81 - 81*zb) - (2*Pi^2*(-1369 + 3114*zb - 2424*zb^2 + 611*zb^3))/
          (27*(-1 + zb)) - 20*(5 - 6*zb + 2*zb^2)*Zeta[3]) + 
       L[{0, 1}, zb]*((Pi^2*(1099 - 15459*zb + 24832*zb^2 - 11528*zb^3))/
          (108*(-1 + zb)) + (48319 + 263817*zb - 365300*zb^2 + 153756*zb^3)/
          (648 - 648*zb) - 82*(1 - 2*zb + 2*zb^2)*Zeta[3]) + 
       Pi^2*(-1/3888*(44891 + 124935*zb - 98740*zb^2 + 18274*zb^3)/(-1 + zb) - 
         (160*(1 - 2*zb + 2*zb^2)*Zeta[3])/9) + L[{0, 0}, zb]*
        ((Pi^2*(-1127 + 13761*zb - 22052*zb^2 + 10330*zb^3))/(108*(-1 + zb)) + 
         (48277 + 270573*zb - 312122*zb^2 + 84704*zb^3)/(648*(-1 + zb)) + 
         (304*(1 - 2*zb + 2*zb^2)*Zeta[3])/3) + L[{1, 1}, zb]*
        ((Pi^2*(22145 - 55576*zb + 37424*zb^2))/216 + 
         (3507172 - 5229463*zb + 2274732*zb^2)/648 + 
         ((-1463 + 974*zb + 404*zb^2)*Zeta[3])/3) + 
       L[{1}, zb]*((Pi^4*(2769 - 770*zb - 2058*zb^2))/1080 + 
         (52192005 - 136300443*zb + 128052268*zb^2 - 43284374*zb^3)/
          (7776*(-1 + zb)) + (Pi^2*(-40609 + 115646*zb - 124059*zb^2 + 
            47358*zb^3))/(216*(-1 + zb)) + ((4583 - 20019*zb + 26488*zb^2 - 
            11276*zb^3)*Zeta[3])/(18 - 18*zb)) + 
       L[{0}, zb]*((323*Pi^4*(1 - 2*zb + 2*zb^2))/360 + 
         (Pi^2*(9911 - 81387*zb + 140444*zb^2 - 71256*zb^3))/(648*(-1 + zb)) + 
         (-458381 + 23882571*zb - 40083668*zb^2 + 19873478*zb^3)/
          (7776*(-1 + zb)) + ((767 - 12291*zb + 19928*zb^2 - 9252*zb^3)*
           Zeta[3])/(18*(-1 + zb))) + (176*(1 - 2*zb + 2*zb^2)*Zeta[5])/3)), 
 MC[g, q[i_], 3][zb_, t_, mu2_] :> 
  nf*(((-46*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (1375 - 642*zb + 4297*zb^2 - 
         496*zb^3)/(27*(-1 + zb)) + ((374 + 360*zb + 554*zb^2 + 64*zb^3)*
         L[{0}, zb])/(9 - 9*zb) + (4*(-203 + 426*zb + 27*zb^2 + 56*zb^3)*
         L[{1}, zb])/(9*(-1 + zb)) + (40*(1 + zb^2)*L[{0, 0}, zb])/
        (3*(-1 + zb)) - (24*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) - 
       (8*(6 - zb + 3*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
       (8*(23 - 12*zb + 5*zb^2)*L[{1, 1}, zb])/(3*(-1 + zb)) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb) - 
       8*(1 + zb)*L[{1, 1, 0}, zb] + 24*(1 + zb)*L[{1, 1, 1}, zb])*
      plusL[1, t/mu2] + ((85 + 128*zb + 103*zb^2 + 16*zb^3)/(3 - 3*zb) + 
       (40*(1 + zb^2)*L[{0}, zb])/(3*(-1 + zb)) + 
       ((112 - 60*zb + 52*zb^2)*L[{1}, zb])/(3 - 3*zb) - 
       4*(1 + zb)*L[{1, 1}, zb])*plusL[2, t/mu2] + 
     (64*(1 + zb^2)*plusL[3, t/mu2])/(9*(-1 + zb)) + 
     plusL[0, t/mu2]*((20143 + 16776*zb + 77965*zb^2 - 8992*zb^3)/
        (324 - 324*zb) + (2*Pi^2*(101 + 111*zb + 125*zb^2 + 18*zb^3))/
        (27*(-1 + zb)) + ((-20*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + 
         (523 - 1062*zb + 3235*zb^2 - 296*zb^3)/(27*(-1 + zb)))*L[{0}, zb] + 
       ((4*Pi^2*(23 - 7*zb + 10*zb^2))/(9*(-1 + zb)) + 
         (2807 - 1002*zb + 3877*zb^2 - 280*zb^3)/(27 - 27*zb))*L[{1}, zb] + 
       ((322 + 120*zb + 514*zb^2 + 48*zb^3)*L[{0, 0}, zb])/(9 - 9*zb) + 
       (2*(197 + 168*zb + 263*zb^2 + 32*zb^3)*L[{0, 1}, zb])/(9*(-1 + zb)) + 
       (8*(-78 + 150*zb + 35*zb^2 + 18*zb^3)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
       ((4*Pi^2*(1 + zb))/3 + (2170 - 3228*zb + 410*zb^2 - 336*zb^3)/
          (9*(-1 + zb)))*L[{1, 1}, zb] - (8*(41 - 45*zb + 12*zb^2 + 2*zb^3)*
         L[{2, 1}, zb])/(9*(-1 + zb)) + (8*(1 + zb^2)*L[{0, 0, 0}, zb])/
        (3*(-1 + zb)) - (4*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) - 
       (32*(1 + zb^2)*L[{0, 1, 0}, zb])/(3*(-1 + zb)) + 
       (80*(1 + zb^2)*L[{0, 1, 1}, zb])/(3*(-1 + zb)) - 
       (8*(9 + 3*zb + 2*zb^2)*L[{1, 0, 0}, zb])/(3*(-1 + zb)) + 
       (8*(14 - 3*zb + 3*zb^2)*L[{1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (8*(13 + 8*zb + 3*zb^2)*L[{1, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((156 - 116*zb + 8*zb^2)*L[{1, 1, 1}, zb])/(3 - 3*zb) + 
       ((96 - 64*zb)*L[{1, 2, 1}, zb])/(3 - 3*zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(3*(-1 + zb)) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(3*(-1 + zb)) - 
       8*(1 + zb)*L[{1, 1, 0, 0}, zb] + 8*(1 + zb)*L[{1, 1, 0, 1}, zb] + 
       24*(1 + zb)*L[{1, 1, 1, 0}, zb] - 44*(1 + zb)*L[{1, 1, 1, 1}, zb] + 
       (224*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + 
     delta[t]*((14*Pi^4*(1 + zb^2))/(135*(-1 + zb)) + 
       (1569045 - 2197356*zb + 7175781*zb^2 - 1328984*zb^3)/(29160*(-1 + zb)) + 
       (Pi^2*(18370 - 54610*zb + 128050*zb^2 - 101670*zb^3 + 9755*zb^4 - 
          27*zb^5))/(4860*(-1 + zb)^2) + ((-4*Pi^2*(1 + zb^2))/(27*(-1 + zb)) + 
         (477 - 4026*zb + 8085*zb^2 - 488*zb^3)/(81*(-1 + zb)))*L[{0, 0}, zb] + 
       ((52*Pi^2*(1 + zb^2))/(27*(-1 + zb)) + (1651 - 3534*zb + 9643*zb^2 - 
           888*zb^3)/(81 - 81*zb))*L[{0, 1}, zb] + 
       ((2*Pi^2*(51 + 26*zb + zb^2))/(27*(-1 + zb)) - 
         (-691 + 2946*zb + 6117*zb^2 + 360*zb^3)/(81*(-1 + zb)))*
        L[{1, 0}, zb] + ((-16*Pi^2*(5 - 4*zb + zb^2))/(27*(-1 + zb)) - 
         (29116 - 64840*zb + 47760*zb^2 - 12800*zb^3 + 605*zb^4 + 27*zb^5)/
          (405*(-1 + zb)^2))*L[{2, 1}, zb] - 
       (2*(435 - 6*zb + 693*zb^2 + 64*zb^3)*L[{0, 0, 0}, zb])/(27*(-1 + zb)) + 
       (2*(459 - 90*zb + 783*zb^2 + 64*zb^3)*L[{0, 0, 1}, zb])/(27*(-1 + zb)) + 
       (2*(593 + 210*zb + 749*zb^2 + 80*zb^3)*L[{0, 1, 0}, zb])/
        (27*(-1 + zb)) - (2*(677 + 12*zb + 959*zb^2 + 8*zb^3)*L[{0, 1, 1}, zb])/
        (27*(-1 + zb)) + (2*(-807 + 1314*zb + 539*zb^2 + 144*zb^3)*
         L[{1, 0, 0}, zb])/(27*(-1 + zb)) - 
       (8*(-250 + 393*zb + 68*zb^2 + 52*zb^3)*L[{1, 0, 1}, zb])/
        (27*(-1 + zb)) + ((4*Pi^2*(1 + zb))/3 + (4926 - 7388*zb + 54*zb^2 - 
           592*zb^3)/(27*(-1 + zb)))*L[{1, 1, 0}, zb] + 
       (-4*Pi^2*(1 + zb) + (9173 - 11696*zb + 1507*zb^2 - 1216*zb^3)/
          (27 - 27*zb))*L[{1, 1, 1}, zb] + (4*(221 - 128*zb + 6*zb^2 + 20*zb^3)*
         L[{1, 2, 1}, zb])/(27*(-1 + zb)) - (8*(79 - 107*zb + 32*zb^2 + 6*zb^3)*
         L[{2, 1, 0}, zb])/(27*(-1 + zb)) + 
       (8*(236 - 257*zb + 71*zb^2 + 10*zb^3)*L[{2, 1, 1}, zb])/(27*(-1 + zb)) - 
       (8*(35 - 79*zb + 28*zb^2 + 6*zb^3)*L[{2, 2, 1}, zb])/(27*(-1 + zb)) - 
       (16*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(3*(-1 + zb)) + 
       (16*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (32*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(9*(-1 + zb)) - 
       (56*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(9*(-1 + zb)) + 
       (4*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       (56*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(9*(-1 + zb)) + 
       (116*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(9*(-1 + zb)) - 
       (260*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(9*(-1 + zb)) - 
       (32*(1 + zb^2)*L[{0, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
       ((80 + 120*zb - 96*zb^2)*L[{1, 0, 0, 0}, zb])/(9 - 9*zb) + 
       ((84 + 200*zb - 68*zb^2)*L[{1, 0, 0, 1}, zb])/(9*(-1 + zb)) + 
       (8*(33 - 7*zb + 2*zb^2)*L[{1, 0, 1, 0}, zb])/(9*(-1 + zb)) - 
       (8*(16 + 7*zb + zb^2)*L[{1, 0, 1, 1}, zb])/(9*(-1 + zb)) + 
       (16*(1 + 29*zb - 9*zb^2)*L[{1, 1, 0, 0}, zb])/(9*(-1 + zb)) + 
       (16*(-8 - 19*zb + 9*zb^2)*L[{1, 1, 0, 1}, zb])/(9*(-1 + zb)) + 
       ((332 + 148*zb + 96*zb^2)*L[{1, 1, 1, 0}, zb])/(9 - 9*zb) - 
       (4*(-101 + 108*zb + 17*zb^2)*L[{1, 1, 1, 1}, zb])/(9*(-1 + zb)) - 
       (32*(-11 + 8*zb)*L[{1, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
       (16*(1 + zb)*L[{1, 2, 1, 0}, zb])/3 - (8*(-45 + 28*zb + 3*zb^2)*
         L[{1, 2, 1, 1}, zb])/(9*(-1 + zb)) + 
       (32*(2 - 2*zb + zb^2)*L[{1, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(9*(-1 + zb)) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(9*(-1 + zb)) - 
       (4*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(9*(-1 + zb)) + 
       (128*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(9*(-1 + zb)) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (64*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(9*(-1 + zb)) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (64*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(9*(-1 + zb)) - 
       8*(1 + zb)*L[{1, 1, 0, 0, 0}, zb] + 8*(1 + zb)*L[{1, 1, 0, 0, 1}, zb] + 
       8*(1 + zb)*L[{1, 1, 0, 1, 0}, zb] - 8*(1 + zb)*L[{1, 1, 0, 1, 1}, zb] + 
       24*(1 + zb)*L[{1, 1, 1, 0, 0}, zb] - 24*(1 + zb)*L[{1, 1, 1, 0, 1}, 
         zb] - 44*(1 + zb)*L[{1, 1, 1, 1, 0}, zb] + 
       60*(1 + zb)*L[{1, 1, 1, 1, 1}, zb] - 
       (2*(757 + 294*zb + 913*zb^2 + 76*zb^3)*Zeta[3])/(27*(-1 + zb)) + 
       L[{1, 1}, zb]*((-4*Pi^2*(47 + 22*zb + 3*zb^2))/(27*(-1 + zb)) + 
         (2637 + 50337*zb + 27197*zb^2 - 2528*zb^3 + 27*zb^4)/(405*(-1 + zb)) - 
         (16*(1 + zb)*Zeta[3])/3) + L[{0}, zb]*
        ((2*Pi^2*(251 + 78*zb + 386*zb^2 + 38*zb^3))/(81*(-1 + zb)) + 
         (-9883 + 22168*zb - 73985*zb^2 + 12576*zb^3)/(324*(-1 + zb)) + 
         (16*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1}, zb]*(-1/81*(Pi^2*(-864 + 1708*zb + 431*zb^2 + 228*zb^3))/
           (-1 + zb) - (21931 + 59736*zb - 1484955*zb^2 + 129444*zb^3)/
          (4860*(-1 + zb)) + ((276 + 64*zb + 52*zb^2)*Zeta[3])/(9 - 9*zb)))) + 
   (nf*(((8*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (189 + 902*zb - 959*zb^2 + 
          152*zb^3)/(18*(-1 + zb)) + ((87 + 12*zb + 237*zb^2 + 16*zb^3)*
          L[{0}, zb])/(9*(-1 + zb)) - (2*(-311 + 270*zb + 9*zb^2 + 24*zb^3)*
          L[{1}, zb])/(9*(-1 + zb)) - (4*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
        (16*(1 + zb^2)*L[{0, 1}, zb])/(3*(-1 + zb)) + 
        (4*(3 + 9*zb + 2*zb^2)*L[{1, 0}, zb])/(3*(-1 + zb)) + 
        (4*(11 - 24*zb + 9*zb^2)*L[{1, 1}, zb])/(3*(-1 + zb)) + 
        4*(1 + zb)*L[{1, 1, 0}, zb] - 12*(1 + zb)*L[{1, 1, 1}, zb])*
       plusL[1, t/mu2] + ((-45 + 24*zb + 129*zb^2 + 16*zb^3)/(18*(-1 + zb)) - 
        (10*(1 + zb^2)*L[{0}, zb])/(3*(-1 + zb)) + 
        ((6 - 18*zb + 4*zb^2)*L[{1}, zb])/(3 - 3*zb) + 
        2*(1 + zb)*L[{1, 1}, zb])*plusL[2, t/mu2] + 
      plusL[0, t/mu2]*((-4653 + 13512*zb + 47409*zb^2 - 784*zb^3)/
         (648*(-1 + zb)) + (Pi^2*(97 + 132*zb + 145*zb^2 + 24*zb^3))/
         (54 - 54*zb) + ((2*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + 
          (427 - 3390*zb + 3727*zb^2 - 456*zb^3)/(54 - 54*zb))*L[{0}, zb] + 
        ((Pi^2*(28 - 6*zb + 6*zb^2))/(9 - 9*zb) + (3171 - 6210*zb + 4379*zb^2 - 
            712*zb^3)/(54*(-1 + zb)))*L[{1}, zb] + 
        ((69 + 195*zb^2 + 16*zb^3)*L[{0, 0}, zb])/(9*(-1 + zb)) + 
        ((97 + 223*zb^2 + 16*zb^3)*L[{0, 1}, zb])/(9 - 9*zb) - 
        (4*(-139 + 156*zb + 24*zb^2 + 12*zb^3)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
        ((-2*Pi^2*(1 + zb))/3 + (1321 - 1446*zb + 205*zb^2 - 64*zb^3)/
           (9 - 9*zb))*L[{1, 1}, zb] + (4*(-8 - 42*zb + 15*zb^2 + 4*zb^3)*
          L[{2, 1}, zb])/(9*(-1 + zb)) + ((4 + 4*zb^2)*L[{0, 0, 0}, zb])/
         (3 - 3*zb) + (4*(1 + zb^2)*L[{0, 0, 1}, zb])/(3*(-1 + zb)) + 
        (8*(1 + zb^2)*L[{0, 1, 0}, zb])/(3*(-1 + zb)) - 
        (10*(1 + zb^2)*L[{0, 1, 1}, zb])/(3*(-1 + zb)) - 
        (4*(-2 - 9*zb + zb^2)*L[{1, 0, 0}, zb])/(3*(-1 + zb)) - 
        (4*(1 + 3*zb)*L[{1, 0, 1}, zb])/(-1 + zb) + 
        (8*(2 - 12*zb + 3*zb^2)*L[{1, 1, 0}, zb])/(3*(-1 + zb)) + 
        ((46 - 102*zb + 40*zb^2)*L[{1, 1, 1}, zb])/(3 - 3*zb) - 
        (8*(-1 + 3*zb^2)*L[{1, 2, 1}, zb])/(3*(-1 + zb)) + 
        4*(1 + zb)*L[{1, 1, 0, 0}, zb] - 4*(1 + zb)*L[{1, 1, 0, 1}, zb] - 
        12*(1 + zb)*L[{1, 1, 1, 0}, zb] + 22*(1 + zb)*L[{1, 1, 1, 1}, zb] - 
        (26*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
      delta[t]*((26*Pi^4*(1 + zb^2))/(405*(-1 + zb)) + 
        (Pi^2*(1599 - 8106*zb + 8085*zb^2 - 1516*zb^3))/(972*(-1 + zb)) + 
        (12951 + 242568*zb - 1164555*zb^2 + 125680*zb^3)/(11664*(-1 + zb)) + 
        ((Pi^2*(2 + 2*zb^2))/(9 - 9*zb) + (-1765 + 12666*zb - 11257*zb^2 + 
            1368*zb^3)/(162*(-1 + zb)))*L[{0, 0}, zb] + 
        ((-4*Pi^2*(1 + zb^2))/(27*(-1 + zb)) + (533 - 3658*zb + 3705*zb^2 - 
            456*zb^3)/(54*(-1 + zb)))*L[{0, 1}, zb] + 
        ((2*Pi^2*(-35 + 9*zb + 2*zb^2))/(27*(-1 + zb)) + 
          (11483 - 19794*zb + 15811*zb^2 - 2136*zb^3)/(162*(-1 + zb)))*
         L[{1, 0}, zb] + (2*(-3784 + 5514*zb - 1959*zb^2 + 74*zb^3)*
          L[{2, 1}, zb])/(81*(-1 + zb)) + ((47 + 30*zb + 365*zb^2 + 48*zb^3)*
          L[{0, 0, 0}, zb])/(27*(-1 + zb)) + 
        ((203 - 72*zb + 533*zb^2 + 48*zb^3)*L[{0, 0, 1}, zb])/(27 - 27*zb) + 
        ((247 - 48*zb + 577*zb^2 + 48*zb^3)*L[{0, 1, 0}, zb])/(27 - 27*zb) + 
        ((279 + 216*zb + 477*zb^2 + 64*zb^3)*L[{0, 1, 1}, zb])/(27*(-1 + zb)) - 
        (4*(-464 + 507*zb + 26*zb^2 + 36*zb^3)*L[{1, 0, 0}, zb])/
         (27*(-1 + zb)) + (4*(-427 + 483*zb + 55*zb^2 + 36*zb^3)*
          L[{1, 0, 1}, zb])/(27*(-1 + zb)) + ((-2*Pi^2*(1 + zb))/3 + 
          (3835 - 4686*zb + 407*zb^2 - 192*zb^3)/(27 - 27*zb))*
         L[{1, 1, 0}, zb] + (2*Pi^2*(1 + zb) + (10147 - 10668*zb + 1033*zb^2 - 
            416*zb^3)/(54*(-1 + zb)))*L[{1, 1, 1}, zb] - 
        (4*(27 - 48*zb - 33*zb^2 + 20*zb^3)*L[{1, 2, 1}, zb])/(27*(-1 + zb)) + 
        (4*(-8 - 42*zb + 15*zb^2 + 4*zb^3)*L[{2, 1, 0}, zb])/(9*(-1 + zb)) - 
        (20*(-8 - 42*zb + 15*zb^2 + 4*zb^3)*L[{2, 1, 1}, zb])/(27*(-1 + zb)) + 
        (4*(-8 - 42*zb + 15*zb^2 + 4*zb^3)*L[{2, 2, 1}, zb])/(9*(-1 + zb)) + 
        ((2 + 2*zb^2)*L[{0, 0, 0, 0}, zb])/(9 - 9*zb) + 
        ((4 + 4*zb^2)*L[{0, 0, 0, 1}, zb])/(3 - 3*zb) + 
        ((8 + 8*zb^2)*L[{0, 0, 1, 0}, zb])/(9 - 9*zb) + 
        (2*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(9*(-1 + zb)) + 
        (4*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(9*(-1 + zb)) + 
        ((8 + 8*zb^2)*L[{0, 1, 0, 1}, zb])/(9 - 9*zb) - 
        (14*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(9*(-1 + zb)) + 
        (8*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(3*(-1 + zb)) - 
        (2*(-5 - 54*zb + 23*zb^2)*L[{1, 0, 0, 0}, zb])/(9*(-1 + zb)) + 
        ((8 + 108*zb - 44*zb^2)*L[{1, 0, 0, 1}, zb])/(9 - 9*zb) + 
        (4*(-5 - 27*zb + 8*zb^2)*L[{1, 0, 1, 0}, zb])/(9*(-1 + zb)) + 
        (2*(55 + 6*zb + zb^2)*L[{1, 0, 1, 1}, zb])/(9*(-1 + zb)) + 
        (4*(13 - 72*zb + 29*zb^2)*L[{1, 1, 0, 0}, zb])/(9*(-1 + zb)) + 
        ((44 - 288*zb + 100*zb^2)*L[{1, 1, 0, 1}, zb])/(9 - 9*zb) + 
        ((50 - 306*zb + 88*zb^2)*L[{1, 1, 1, 0}, zb])/(9 - 9*zb) + 
        (2*(59 - 144*zb + 61*zb^2)*L[{1, 1, 1, 1}, zb])/(9*(-1 + zb)) + 
        (8*(-9 + 8*zb + 3*zb^2)*L[{1, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
        (8*(-1 + 3*zb^2)*L[{1, 2, 1, 0}, zb])/(3*(-1 + zb)) + 
        (40*(-1 + 3*zb^2)*L[{1, 2, 1, 1}, zb])/(9*(-1 + zb)) - 
        (8*(-1 + 3*zb^2)*L[{1, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
        4*(1 + zb)*L[{1, 1, 0, 0, 0}, zb] - 4*(1 + zb)*L[{1, 1, 0, 0, 1}, zb] - 
        4*(1 + zb)*L[{1, 1, 0, 1, 0}, zb] + 4*(1 + zb)*L[{1, 1, 0, 1, 1}, zb] - 
        12*(1 + zb)*L[{1, 1, 1, 0, 0}, zb] + 12*(1 + zb)*L[{1, 1, 1, 0, 1}, 
          zb] + 22*(1 + zb)*L[{1, 1, 1, 1, 0}, zb] - 
        30*(1 + zb)*L[{1, 1, 1, 1, 1}, zb] + 
        (2*(93 + 534*zb - 90*zb^2 + 44*zb^3)*Zeta[3])/(27*(-1 + zb)) + 
        L[{1, 1}, zb]*((-4*Pi^2*(-23 - 6*zb + 8*zb^2))/(27*(-1 + zb)) + 
          (1602 - 1749*zb - 4169*zb^2 + 2432*zb^3)/(162*(-1 + zb)) + 
          (8*(1 + zb)*Zeta[3])/3) + L[{0}, zb]*
         ((10645 + 7944*zb + 153031*zb^2 - 2352*zb^3)/(1944*(-1 + zb)) + 
          (Pi^2*(203 + 324*zb + 299*zb^2 + 72*zb^3))/(162 - 162*zb) - 
          (14*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + 
        L[{1}, zb]*((Pi^2*(-813 + 1026*zb + 23*zb^2 + 92*zb^3))/
           (81*(-1 + zb)) - (-88861 + 10212*zb + 172061*zb^2 + 5616*zb^3)/
           (1944*(-1 + zb)) + (2*(195 - 132*zb + 59*zb^2)*Zeta[3])/
           (9*(-1 + zb))))))/Nc^2 + 
   Nc^2*nf*(((38*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + 
       (3317 + 1422*zb + 5717*zb^2 - 536*zb^3)/(54 - 54*zb) + 
       ((287 + 348*zb + 317*zb^2 + 48*zb^3)*L[{0}, zb])/(9*(-1 + zb)) - 
       (2*(-95 + 582*zb + 45*zb^2 + 88*zb^3)*L[{1}, zb])/(9*(-1 + zb)) - 
       (28*(1 + zb^2)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
       (56*(1 + zb^2)*L[{0, 1}, zb])/(3*(-1 + zb)) + 
       (4*(33 - 15*zb + 16*zb^2)*L[{1, 0}, zb])/(3*(-1 + zb)) + 
       ((228 - 192*zb + 76*zb^2)*L[{1, 1}, zb])/(3 - 3*zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb) + 
       4*(1 + zb)*L[{1, 1, 0}, zb] - 12*(1 + zb)*L[{1, 1, 1}, zb])*
      plusL[1, t/mu2] + ((555 + 744*zb + 489*zb^2 + 80*zb^3)/(18*(-1 + zb)) - 
       (10*(1 + zb^2)*L[{0}, zb])/(-1 + zb) + 
       (2*(59 - 39*zb + 28*zb^2)*L[{1}, zb])/(3*(-1 + zb)) + 
       2*(1 + zb)*L[{1, 1}, zb])*plusL[2, t/mu2] - 
     (64*(1 + zb^2)*plusL[3, t/mu2])/(9*(-1 + zb)) + 
     plusL[0, t/mu2]*((44939 + 20040*zb + 108521*zb^2 - 17200*zb^3)/
        (648*(-1 + zb)) + (Pi^2*(307 + 312*zb + 355*zb^2 + 48*zb^3))/
        (54 - 54*zb) + ((2*Pi^2*(1 + zb^2))/(-1 + zb) + 
         (619 + 1266*zb + 2743*zb^2 - 136*zb^3)/(54 - 54*zb))*L[{0}, zb] + 
       ((Pi^2*(64 - 22*zb + 34*zb^2))/(9 - 9*zb) + 
         (2443 + 4206*zb + 3375*zb^2 + 152*zb^3)/(54*(-1 + zb)))*L[{1}, zb] + 
       ((253 + 120*zb + 319*zb^2 + 32*zb^3)*L[{0, 0}, zb])/(9*(-1 + zb)) + 
       ((99 + 112*zb + 101*zb^2 + 16*zb^3)*L[{0, 1}, zb])/(3 - 3*zb) - 
       (4*(-17 + 144*zb + 46*zb^2 + 24*zb^3)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
       ((-2*Pi^2*(1 + zb))/3 + (849 - 1782*zb + 205*zb^2 - 272*zb^3)/
          (9 - 9*zb))*L[{1, 1}, zb] + (4*(30 - 16*zb + 3*zb^2)*L[{2, 1}, zb])/
        (3*(-1 + zb)) + ((4 + 4*zb^2)*L[{0, 0, 0}, zb])/(3 - 3*zb) + 
       (8*(1 + zb^2)*L[{0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (8*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
       (70*(1 + zb^2)*L[{0, 1, 1}, zb])/(3*(-1 + zb)) + 
       (4*(16 - 3*zb + 5*zb^2)*L[{1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((100 - 60*zb + 24*zb^2)*L[{1, 0, 1}, zb])/(3 - 3*zb) - 
       (8*(15 - 4*zb + 6*zb^2)*L[{1, 1, 0}, zb])/(3*(-1 + zb)) + 
       (2*(101 - 109*zb + 24*zb^2)*L[{1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (8*(11 - 8*zb + 3*zb^2)*L[{1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(3*(-1 + zb)) + 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(3*(-1 + zb)) + 
       4*(1 + zb)*L[{1, 1, 0, 0}, zb] - 4*(1 + zb)*L[{1, 1, 0, 1}, zb] - 
       12*(1 + zb)*L[{1, 1, 1, 0}, zb] + 22*(1 + zb)*L[{1, 1, 1, 1}, zb] - 
       (146*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + 
     delta[t]*((-68*Pi^4*(1 + zb^2))/(405*(-1 + zb)) + 
       (-3202845 + 3181872*zb - 8528787*zb^2 + 2029568*zb^3)/
        (58320*(-1 + zb)) + (Pi^2*(-10375 + 6085*zb - 47095*zb^2 + 53665*zb^3 - 
          2175*zb^4 + 27*zb^5))/(4860*(-1 + zb)^2) + 
       ((10*Pi^2*(1 + zb^2))/(27*(-1 + zb)) - (-811 + 4614*zb + 4913*zb^2 + 
           392*zb^3)/(162*(-1 + zb)))*L[{0, 0}, zb] + 
       ((-16*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (1703 + 3906*zb + 8171*zb^2 - 
           408*zb^3)/(162*(-1 + zb)))*L[{0, 1}, zb] + 
       ((Pi^2*(32 + 70*zb + 6*zb^2))/(27 - 27*zb) + 
         (-12865 + 25686*zb - 3577*zb^2 + 2856*zb^3)/(162*(-1 + zb)))*
        L[{1, 0}, zb] + ((16*Pi^2*(5 - 4*zb + zb^2))/(27*(-1 + zb)) + 
         (-2908 + 9380*zb - 8990*zb^2 + 2510*zb^3 - 45*zb^4 + 9*zb^5)/
          (135*(-1 + zb)^2))*L[{2, 1}, zb] + 
       ((823 - 42*zb + 1021*zb^2 + 80*zb^3)*L[{0, 0, 0}, zb])/(27*(-1 + zb)) + 
       ((715 - 108*zb + 1033*zb^2 + 80*zb^3)*L[{0, 0, 1}, zb])/(27 - 27*zb) + 
       ((939 + 468*zb + 921*zb^2 + 112*zb^3)*L[{0, 1, 0}, zb])/(27 - 27*zb) + 
       ((1075 - 192*zb + 1441*zb^2 - 48*zb^3)*L[{0, 1, 1}, zb])/
        (27*(-1 + zb)) + ((242 + 600*zb + 974*zb^2 + 144*zb^3)*
         L[{1, 0, 0}, zb])/(27 - 27*zb) + (4*(-73 + 303*zb + 81*zb^2 + 68*zb^3)*
         L[{1, 0, 1}, zb])/(27*(-1 + zb)) + ((-2*Pi^2*(1 + zb))/3 + 
         (-1091 + 2702*zb + 353*zb^2 + 400*zb^3)/(27*(-1 + zb)))*
        L[{1, 1, 0}, zb] + (2*Pi^2*(1 + zb) + (8199 - 12724*zb + 1981*zb^2 - 
           2016*zb^3)/(54*(-1 + zb)))*L[{1, 1, 1}, zb] - 
       (4*(194 - 80*zb + 39*zb^2)*L[{1, 2, 1}, zb])/(27*(-1 + zb)) + 
       (4*(182 - 88*zb + 19*zb^2)*L[{2, 1, 0}, zb])/(27*(-1 + zb)) - 
       (4*(512 - 304*zb + 67*zb^2)*L[{2, 1, 1}, zb])/(27*(-1 + zb)) + 
       (4*(94 - 32*zb + 11*zb^2)*L[{2, 2, 1}, zb])/(27*(-1 + zb)) + 
       (50*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(9*(-1 + zb)) - 
       (4*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
       ((8 + 8*zb^2)*L[{0, 0, 1, 0}, zb])/(3 - 3*zb) + 
       (6*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) - 
       (16*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(9*(-1 + zb)) - 
       (16*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(3*(-1 + zb)) - 
       (34*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       (236*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(9*(-1 + zb)) + 
       (32*(1 + zb^2)*L[{0, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
       ((70 + 12*zb - 50*zb^2)*L[{1, 0, 0, 0}, zb])/(9*(-1 + zb)) + 
       ((76 + 92*zb - 24*zb^2)*L[{1, 0, 0, 1}, zb])/(9 - 9*zb) + 
       ((244 - 164*zb + 48*zb^2)*L[{1, 0, 1, 0}, zb])/(9 - 9*zb) + 
       (2*(9 + 22*zb + 3*zb^2)*L[{1, 0, 1, 1}, zb])/(9*(-1 + zb)) + 
       ((68 + 176*zb - 28*zb^2)*L[{1, 1, 0, 0}, zb])/(9 - 9*zb) - 
       (4*(-43 - 4*zb + 11*zb^2)*L[{1, 1, 0, 1}, zb])/(9*(-1 + zb)) + 
       (2*(191 - 79*zb + 92*zb^2)*L[{1, 1, 1, 0}, zb])/(9*(-1 + zb)) + 
       ((-58 + 80*zb - 6*zb^2)*L[{1, 1, 1, 1}, zb])/(-1 + zb) - 
       (8*(17 - 8*zb + 9*zb^2)*L[{1, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
       (8*(1 + zb^2)*L[{1, 2, 1, 0}, zb])/(3*(-1 + zb)) - 
       (32*(10 - 7*zb + 3*zb^2)*L[{1, 2, 1, 1}, zb])/(9*(-1 + zb)) - 
       (8*(9 - 8*zb + zb^2)*L[{1, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(9*(-1 + zb)) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(9*(-1 + zb)) + 
       (4*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(9*(-1 + zb)) - 
       (128*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(9*(-1 + zb)) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       (64*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(9*(-1 + zb)) - 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (64*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(9*(-1 + zb)) + 
       4*(1 + zb)*L[{1, 1, 0, 0, 0}, zb] - 4*(1 + zb)*L[{1, 1, 0, 0, 1}, zb] - 
       4*(1 + zb)*L[{1, 1, 0, 1, 0}, zb] + 4*(1 + zb)*L[{1, 1, 0, 1, 1}, zb] - 
       12*(1 + zb)*L[{1, 1, 1, 0, 0}, zb] + 12*(1 + zb)*L[{1, 1, 1, 0, 1}, 
         zb] + 22*(1 + zb)*L[{1, 1, 1, 1, 0}, zb] - 
       30*(1 + zb)*L[{1, 1, 1, 1, 1}, zb] + 
       (2*(664 - 240*zb + 1003*zb^2 + 32*zb^3)*Zeta[3])/(27*(-1 + zb)) + 
       L[{1, 1}, zb]*((4*Pi^2*(24 + 16*zb + 11*zb^2))/(27*(-1 + zb)) + 
         (4428 + 30643*zb + 11183*zb^2 + 2368*zb^3 + 18*zb^4)/(270 - 270*zb) + 
         (8*(1 + zb)*Zeta[3])/3) + L[{0}, zb]*
        ((48653 - 140952*zb + 290879*zb^2 - 73104*zb^3)/(1944*(-1 + zb)) + 
         (Pi^2*(801 - 12*zb + 1245*zb^2 + 80*zb^3))/(162 - 162*zb) - 
         (34*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + 
       L[{1}, zb]*((Pi^2*(-51 + 682*zb + 408*zb^2 + 136*zb^3))/(81*(-1 + zb)) + 
         (-400443 + 170532*zb - 2109605*zb^2 + 286968*zb^3)/(9720*(-1 + zb)) + 
         ((114 - 328*zb + 66*zb^2)*Zeta[3])/(9 - 9*zb)))) + 
   Nc^3*(((55*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + 
       (10035 + 20904*zb + 10869*zb^2 - 992*zb^3)/(72 - 72*zb) + 
       (2*(51 + 549*zb - 84*zb^2 + 44*zb^3)*L[{0}, zb])/(3*(-1 + zb)) + 
       ((502 - 2583*zb + 809*zb^2 - 336*zb^3)*L[{1}, zb])/(6*(-1 + zb)) - 
       (88*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + (74*(1 + zb^2)*L[{0, 1}, zb])/
        (-1 + zb) + (2*(145 - 132*zb + 67*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
       ((487 - 600*zb + 241*zb^2)*L[{1, 1}, zb])/(2 - 2*zb) - 
       (24*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[2, t/mu2] + 
     ((2*(113 + 594*zb - 31*zb^2 + 48*zb^3))/(9*(-1 + zb)) - 
       (32*(1 + zb^2)*L[{0}, zb])/(-1 + zb) + 
       (4*(25 - 24*zb + 11*zb^2)*L[{1}, zb])/(-1 + zb))*plusL[3, t/mu2] - 
     (10*(1 + zb^2)*plusL[4, t/mu2])/(-1 + zb) + plusL[1, t/mu2]*
      ((41699 - 40578*zb + 133727*zb^2 - 48416*zb^3)/(216*(-1 + zb)) + 
       (Pi^2*(253 + 2394*zb - 335*zb^2 + 192*zb^3))/(18 - 18*zb) + 
       ((98*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (6797 + 17328*zb + 8351*zb^2 - 
           992*zb^3)/(36 - 36*zb))*L[{0}, zb] + 
       ((Pi^2*(315 - 288*zb + 145*zb^2))/(3 - 3*zb) + 
         (14503 - 27654*zb + 4311*zb^2 - 2384*zb^3)/(18 - 18*zb))*L[{1}, zb] + 
       ((79 + 2214*zb - 473*zb^2 + 176*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
       ((197 + 2142*zb - 355*zb^2 + 176*zb^3)*L[{0, 1}, zb])/(3 - 3*zb) + 
       ((700 - 3015*zb + 995*zb^2 - 336*zb^3)*L[{1, 0}, zb])/(3*(-1 + zb)) + 
       ((266 - 1656*zb + 878*zb^2 - 336*zb^3)*L[{1, 1}, zb])/(3 - 3*zb) - 
       (2*(-781 + 498*zb - 129*zb^2 + 32*zb^3)*L[{2, 1}, zb])/(3*(-1 + zb)) - 
       (176*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
       (156*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       (164*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
       (112*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
       ((598 - 528*zb + 282*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       ((-546 + 528*zb - 230*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
       ((-631 + 712*zb - 305*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
       ((247 - 416*zb + 201*zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) + 
       (12*(13 - 12*zb + 7*zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) - 
       (40*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) + 
       (64*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) - 
       (56*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) - 
       (212*(1 + zb^2)*Zeta[3])/(-1 + zb)) + plusL[0, t/mu2]*
      ((-31*Pi^4*(1 + zb^2))/(18*(-1 + zb)) + 
       (Pi^2*(7261 + 18324*zb + 10555*zb^2 - 1168*zb^3))/(216*(-1 + zb)) - 
       (523673 + 6852144*zb - 1629217*zb^2 + 1106240*zb^3)/(2592*(-1 + zb)) + 
       ((32*Pi^2*(1 + zb^2))/(-1 + zb) + (6235 + 13572*zb + 9175*zb^2 - 
           1552*zb^3)/(36 - 36*zb))*L[{0, 0}, zb] + 
       ((-32*Pi^2*(1 + zb^2))/(-1 + zb) + (2319 + 5312*zb + 3073*zb^2 - 
           496*zb^3)/(12*(-1 + zb)))*L[{0, 1}, zb] + 
       ((Pi^2*(362 - 328*zb + 162*zb^2))/(3 - 3*zb) + 
         (15807 - 25512*zb + 2575*zb^2 - 1400*zb^3)/(18 - 18*zb))*
        L[{1, 0}, zb] + ((Pi^2*(743 - 832*zb + 369*zb^2))/(6*(-1 + zb)) - 
         (2*(-9529 + 13839*zb - 3764*zb^2 + 1614*zb^3))/(9*(-1 + zb)))*
        L[{1, 1}, zb] + ((8*Pi^2*(5 - 4*zb + zb^2))/(-1 + zb) - 
         (4*(-272 + 389*zb - 232*zb^2 + 60*zb^3))/(3*(-1 + zb)))*
        L[{2, 1}, zb] + ((23 - 2346*zb + 605*zb^2 - 184*zb^3)*L[{0, 0, 0}, zb])/
        (3 - 3*zb) - (4*(-7 + 564*zb - 148*zb^2 + 44*zb^3)*L[{0, 0, 1}, zb])/
        (3*(-1 + zb)) - (2*(7 + 406*zb - 93*zb^2 + 32*zb^3)*L[{0, 1, 0}, zb])/
        (-1 + zb) + ((551 + 4638*zb - 697*zb^2 + 384*zb^3)*L[{0, 1, 1}, zb])/
        (6*(-1 + zb)) - (2*(-549 + 1851*zb - 668*zb^2 + 188*zb^3)*
         L[{1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((979 - 3219*zb + 1296*zb^2 - 352*zb^3)*L[{1, 0, 1}, zb])/(3 - 3*zb) + 
       (2*(-973 + 2198*zb - 885*zb^2 + 240*zb^3)*L[{1, 1, 0}, zb])/
        (3*(-1 + zb)) + ((460 + 1607*zb - 2211*zb^2 + 672*zb^3)*
         L[{1, 1, 1}, zb])/(6 - 6*zb) + (2*(-797 + 812*zb - 255*zb^2 + 80*zb^3)*
         L[{1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (2*(-1163 + 946*zb - 283*zb^2 + 48*zb^3)*L[{2, 1, 0}, zb])/
        (3*(-1 + zb)) + (4*(-960 + 686*zb - 191*zb^2 + 40*zb^3)*
         L[{2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (2*(-393 + 302*zb - 77*zb^2 + 16*zb^3)*L[{2, 2, 1}, zb])/(3*(-1 + zb)) - 
       (188*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) + 
       (176*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
       (192*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) - 
       (162*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) + 
       (194*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) - 
       (168*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) - 
       (168*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) + 
       (78*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
       ((642 - 552*zb + 310*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) - 
       (4*(149 - 132*zb + 69*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) - 
       (8*(80 - 72*zb + 37*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
       ((615 - 600*zb + 257*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) - 
       (4*(201 - 214*zb + 97*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
       ((637 - 712*zb + 307*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
       ((563 - 776*zb + 341*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
       ((77 - 411*zb)*L[{1, 1, 1, 1}, zb])/2 + 
       ((12 - 76*zb^2)*L[{1, 1, 2, 1}, zb])/(-1 + zb) + 
       (4*(85 - 76*zb + 27*zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) - 
       (16*(27 - 25*zb + 12*zb^2)*L[{1, 2, 1, 1}, zb])/(-1 + zb) + 
       (4*(71 - 60*zb + 17*zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) - 
       (40*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) + 
       (40*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) + 
       (112*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) - 
       (96*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) + 
       (72*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) - 
       (120*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) + 
       (160*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) - 
       (72*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((1273 + 14274*zb - 2111*zb^2 + 1104*zb^3)*Zeta[3])/(18*(-1 + zb)) + 
       L[{0}, zb]*((15853 - 83322*zb + 125299*zb^2 - 46224*zb^3)/
          (216*(-1 + zb)) + (Pi^2*(51 + 1320*zb - 309*zb^2 + 104*zb^3))/
          (9 - 9*zb) - (198*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
       L[{1}, zb]*((Pi^2*(996 - 3841*zb + 1297*zb^2 - 384*zb^3))/(18 - 18*zb) + 
         (-662031 + 760056*zb - 454233*zb^2 + 132688*zb^3)/(216*(-1 + zb)) + 
         ((611 - 552*zb + 285*zb^2)*Zeta[3])/(-1 + zb))) + 
     delta[t]*((2437601 - 65407528*zb + 39757263*zb^2 - 18102016*zb^3)/
        (15552*(-1 + zb)) + (Pi^4*(809 + 13773*zb - 3049*zb^2 + 1120*zb^3))/
        (1620*(-1 + zb)) + (Pi^2*(23 - 15*zb - 8*zb^2)*L[{r}, zb])/
        (4*Sqrt[1 - zb]*Sqrt[3 + zb]) + (Pi^2*(11 + 13*zb)*L[{r, r}, zb])/4 + 
       (Pi^2*(1 + zb^2)*L[{0, 0, -1}, zb])/(3*(-1 + zb)) + 
       ((304*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (9755 + 14571*zb + 16664*zb^2 - 
           3624*zb^3)/(54 - 54*zb))*L[{0, 0, 0}, zb] + 
       ((-35*Pi^2*(1 + zb^2))/(-1 + zb) + (17803 + 31776*zb + 30895*zb^2 - 
           6704*zb^3)/(108*(-1 + zb)))*L[{0, 0, 1}, zb] + 
       ((-325*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (22827 + 34128*zb + 35823*zb^2 - 
           7904*zb^3)/(108*(-1 + zb)))*L[{0, 1, 0}, zb] + 
       ((671*Pi^2*(1 + zb^2))/(18*(-1 + zb)) + 
         (5*(-5213 + 4704*zb - 11525*zb^2 + 3216*zb^3))/(108*(-1 + zb)))*
        L[{0, 1, 1}, zb] + (Pi^2*(3 + 3*zb^2)*L[{0, r, r}, zb])/(2 - 2*zb) + 
       ((Pi^2*(1230 - 1100*zb + 550*zb^2))/(9 - 9*zb) + 
         (-38435 + 59940*zb + 2236*zb^2 + 584*zb^3)/(54*(-1 + zb)))*
        L[{1, 0, 0}, zb] + ((Pi^2*(1345 - 1276*zb + 551*zb^2))/(9*(-1 + zb)) + 
         (45438 - 67599*zb + 8313*zb^2 - 3968*zb^3)/(54*(-1 + zb)))*
        L[{1, 0, 1}, zb] + ((2*Pi^2*(747 - 792*zb + 353*zb^2))/(9*(-1 + zb)) + 
         (85844 - 135145*zb + 23171*zb^2 - 10272*zb^3)/(54*(-1 + zb)))*
        L[{1, 1, 0}, zb] + ((Pi^2*(1144 - 1468*zb + 696*zb^2))/(9 - 9*zb) + 
         (-800133 + 1033480*zb - 311779*zb^2 + 125376*zb^3)/(216*(-1 + zb)))*
        L[{1, 1, 1}, zb] + ((Pi^2*(468 - 416*zb + 168*zb^2))/(9 - 9*zb) + 
         (4*(-1880 + 4858*zb - 2469*zb^2 + 900*zb^3))/(27*(-1 + zb)))*
        L[{1, 2, 1}, zb] - 2*Pi^2*(-5 + zb)*L[{1, r, r}, zb] + 
       ((80*Pi^2*(5 - 4*zb + zb^2))/(9*(-1 + zb)) - 
         (4*(-3101 + 3749*zb - 2339*zb^2 + 680*zb^3))/(27*(-1 + zb)))*
        L[{2, 1, 0}, zb] + ((-191*Pi^2*(5 - 4*zb + zb^2))/(9*(-1 + zb)) + 
         (12132 - 21509*zb + 14897*zb^2 - 4096*zb^3)/(27 - 27*zb))*
        L[{2, 1, 1}, zb] + ((146*Pi^2*(5 - 4*zb + zb^2))/(9*(-1 + zb)) - 
         (2*(-3812 + 5033*zb - 2939*zb^2 + 800*zb^3))/(27*(-1 + zb)))*
        L[{2, 2, 1}, zb] + (3*(-23 + 15*zb + 8*zb^2)*L[{r, 0, 1}, zb])/
        (2*Sqrt[1 - zb]*Sqrt[3 + zb]) + ((-23 + 15*zb + 8*zb^2)*
         L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       ((745 - 15258*zb + 4417*zb^2 - 1168*zb^3)*L[{0, 0, 0, 0}, zb])/
        (18 - 18*zb) - (2*(-63 + 1309*zb - 409*zb^2 + 100*zb^3)*
         L[{0, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((123 - 2650*zb + 764*zb^2 - 200*zb^3)*L[{0, 0, 1, 0}, zb])/
        (3*(-1 + zb)) + ((381 - 3934*zb + 1063*zb^2 - 304*zb^3)*
         L[{0, 0, 1, 1}, zb])/(6 - 6*zb) + 
       ((337 - 8508*zb + 2335*zb^2 - 648*zb^3)*L[{0, 1, 0, 0}, zb])/
        (9*(-1 + zb)) + ((12 - 7278*zb + 1743*zb^2 - 568*zb^3)*
         L[{0, 1, 0, 1}, zb])/(9 - 9*zb) + 
       ((73 + 5614*zb - 1225*zb^2 + 416*zb^3)*L[{0, 1, 1, 0}, zb])/
        (6*(-1 + zb)) + ((1070 + 6324*zb - 352*zb^2 + 552*zb^3)*
         L[{0, 1, 1, 1}, zb])/(9 - 9*zb) + ((140 + 552*zb + 56*zb^2 + 64*zb^3)*
         L[{0, 1, 2, 1}, zb])/(9 - 9*zb) + 
       ((9489 - 26934*zb + 10417*zb^2 - 2608*zb^3)*L[{1, 0, 0, 0}, zb])/
        (18*(-1 + zb)) + (2*(-2358 + 6655*zb - 2559*zb^2 + 620*zb^3)*
         L[{1, 0, 0, 1}, zb])/(9*(-1 + zb)) + 
       (4*(-1166 + 3271*zb - 1305*zb^2 + 330*zb^3)*L[{1, 0, 1, 0}, zb])/
        (9*(-1 + zb)) + ((14703 - 25114*zb + 9447*zb^2 - 2288*zb^3)*
         L[{1, 0, 1, 1}, zb])/(18*(-1 + zb)) + 
       (2*(-5435 + 10483*zb - 4214*zb^2 + 972*zb^3)*L[{1, 1, 0, 0}, zb])/
        (9*(-1 + zb)) + ((14723 - 31082*zb + 14023*zb^2 - 2800*zb^3)*
         L[{1, 1, 0, 1}, zb])/(18*(-1 + zb)) + 
       ((18687 - 37355*zb + 16924*zb^2 - 4352*zb^3)*L[{1, 1, 1, 0}, zb])/
        (18*(-1 + zb)) + ((2087 - 924*zb - 2379*zb^2 + 576*zb^3)*
         L[{1, 1, 1, 1}, zb])/(6*(-1 + zb)) + 
       ((6398 - 7408*zb + 2610*zb^2 - 640*zb^3)*L[{1, 1, 2, 1}, zb])/
        (9*(-1 + zb)) + ((2502 - 2972*zb + 982*zb^2 - 224*zb^3)*
         L[{1, 2, 1, 0}, zb])/(3 - 3*zb) + 
       ((10007 - 9794*zb + 2799*zb^2 - 992*zb^3)*L[{1, 2, 1, 1}, zb])/
        (9*(-1 + zb)) + (8*(-120 + 161*zb - 58*zb^2 + 12*zb^3)*
         L[{1, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((8482 - 7420*zb + 2290*zb^2 - 352*zb^3)*L[{2, 1, 0, 0}, zb])/
        (9*(-1 + zb)) + (4*(-2396 + 2179*zb - 661*zb^2 + 84*zb^3)*
         L[{2, 1, 0, 1}, zb])/(9*(-1 + zb)) + 
       ((16193 - 13492*zb + 4015*zb^2 - 672*zb^3)*L[{2, 1, 1, 0}, zb])/
        (9 - 9*zb) + ((19951 - 14978*zb + 4175*zb^2 - 792*zb^3)*
         L[{2, 1, 1, 1}, zb])/(9*(-1 + zb)) + 
       (4*(-704 + 633*zb - 156*zb^2 + 16*zb^3)*L[{2, 1, 2, 1}, zb])/
        (9*(-1 + zb)) - (4*(-1257 + 1235*zb - 350*zb^2 + 40*zb^3)*
         L[{2, 2, 1, 0}, zb])/(9*(-1 + zb)) + 
       (2*(-983 + 615*zb - 135*zb^2 + 48*zb^3)*L[{2, 2, 1, 1}, zb])/
        (3*(-1 + zb)) - (4*(-500 + 572*zb - 155*zb^2 + 8*zb^3)*
         L[{2, 2, 2, 1}, zb])/(9*(-1 + zb)) - 
       (3*(11 + 13*zb)*L[{r, r, 0, 1}, zb])/2 + (-11 - 13*zb)*
        L[{r, r, 1, 1}, zb] - (4*(1 + zb^2)*L[{0, 0, -1, 0, 1}, zb])/
        (-1 + zb) - (210*(1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) + 
       (192*(1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(-1 + zb) + 
       (220*(1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(-1 + zb) - 
       (604*(1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
       (704*(1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(3*(-1 + zb)) - 
       (212*(1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) - 
       (234*(1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) + 
       (596*(1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (64*(1 + zb^2)*L[{0, 0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       (234*(1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(-1 + zb) - 
       (616*(1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) - 
       (676*(1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       (538*(1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(3*(-1 + zb)) - 
       (724*(1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       (533*(1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (562*(1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(3*(-1 + zb)) - 
       (36*(1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(-1 + zb) - 
       (52*(1 + zb^2)*L[{0, 1, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       (32*(1 + zb^2)*L[{0, 1, 2, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((4 + 4*zb^2)*L[{0, 1, 2, 1, 1}, zb])/(3 - 3*zb) + 
       (56*(1 + zb^2)*L[{0, 1, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       (9*(1 + zb^2)*L[{0, r, r, 0, 1}, zb])/(-1 + zb) + 
       (6*(1 + zb^2)*L[{0, r, r, 1, 1}, zb])/(-1 + zb) + 
       ((699 - 584*zb + 349*zb^2)*L[{1, 0, 0, 0, 0}, zb])/(-1 + zb) - 
       (4*(535 - 462*zb + 250*zb^2)*L[{1, 0, 0, 0, 1}, zb])/(3*(-1 + zb)) - 
       (4*(529 - 450*zb + 259*zb^2)*L[{1, 0, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((1345 - 1120*zb + 751*zb^2)*L[{1, 0, 0, 1, 1}, zb])/(3*(-1 + zb)) - 
       (4*(564 - 486*zb + 275*zb^2)*L[{1, 0, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       (2*(981 - 840*zb + 479*zb^2)*L[{1, 0, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((2103 - 1960*zb + 1001*zb^2)*L[{1, 0, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((1678 - 1552*zb + 830*zb^2)*L[{1, 0, 1, 1, 1}, zb])/(3 - 3*zb) + 
       ((88 - 96*zb + 56*zb^2)*L[{1, 0, 1, 2, 1}, zb])/(3 - 3*zb) + 
       ((2937 - 2992*zb + 1447*zb^2)*L[{1, 1, 0, 0, 0}, zb])/(3 - 3*zb) + 
       (2*(1333 - 1404*zb + 621*zb^2)*L[{1, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (2*(1263 - 1364*zb + 621*zb^2)*L[{1, 1, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((1466 - 1728*zb + 698*zb^2)*L[{1, 1, 0, 1, 1}, zb])/(3 - 3*zb) + 
       (2*(1385 - 1692*zb + 787*zb^2)*L[{1, 1, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((2107 - 2552*zb + 1285*zb^2)*L[{1, 1, 1, 0, 1}, zb])/(3 - 3*zb) + 
       ((3001 - 5176*zb + 2367*zb^2)*L[{1, 1, 1, 1, 0}, zb])/(6 - 6*zb) + 
       ((737 + 464*zb - 1393*zb^2)*L[{1, 1, 1, 1, 1}, zb])/(6 - 6*zb) + 
       (4*(-123 + 100*zb + 47*zb^2)*L[{1, 1, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((876 - 784*zb + 340*zb^2)*L[{1, 1, 2, 1, 0}, zb])/(3 - 3*zb) + 
       (4*(233 - 226*zb + 164*zb^2)*L[{1, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       ((780 - 608*zb + 236*zb^2)*L[{1, 1, 2, 2, 1}, zb])/(3 - 3*zb) + 
       (4*(367 - 324*zb + 97*zb^2)*L[{1, 2, 1, 0, 0}, zb])/(3*(-1 + zb)) - 
       (4*(345 - 312*zb + 83*zb^2)*L[{1, 2, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((3300 - 2888*zb + 900*zb^2)*L[{1, 2, 1, 1, 0}, zb])/(3 - 3*zb) + 
       (4*(619 - 576*zb + 242*zb^2)*L[{1, 2, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       ((964 - 832*zb + 180*zb^2)*L[{1, 2, 1, 2, 1}, zb])/(3 - 3*zb) + 
       (4*(619 - 520*zb + 113*zb^2)*L[{1, 2, 2, 1, 0}, zb])/(3*(-1 + zb)) - 
       (8*(310 - 263*zb + 85*zb^2)*L[{1, 2, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (4*(361 - 300*zb + 55*zb^2)*L[{1, 2, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       12*(-5 + zb)*L[{1, r, r, 0, 1}, zb] + 8*(-5 + zb)*
        L[{1, r, r, 1, 1}, zb] - (136*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 0}, zb])/
        (3*(-1 + zb)) + (44*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 1}, zb])/
        (-1 + zb) + (160*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 0}, zb])/
        (3*(-1 + zb)) - (172*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 1}, zb])/
        (3*(-1 + zb)) + (464*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 0}, zb])/
        (3*(-1 + zb)) - (368*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 1}, zb])/
        (3*(-1 + zb)) - (652*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 0}, zb])/
        (3*(-1 + zb)) + (392*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 1}, zb])/
        (3*(-1 + zb)) - (104*(5 - 4*zb + zb^2)*L[{2, 1, 1, 2, 1}, zb])/
        (-1 + zb) + (188*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 0}, zb])/(-1 + zb) - 
       (610*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (328*(5 - 4*zb + zb^2)*L[{2, 1, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
       (168*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 0}, zb])/(-1 + zb) + 
       (572*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (342*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 0}, zb])/(-1 + zb) - 
       (322*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 1}, zb])/(-1 + zb) + 
       (104*(5 - 4*zb + zb^2)*L[{2, 2, 1, 2, 1}, zb])/(-1 + zb) - 
       (628*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 0}, zb])/(3*(-1 + zb)) + 
       (586*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (344*(5 - 4*zb + zb^2)*L[{2, 2, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((16285 + 5832*zb + 30541*zb^2 - 5440*zb^3)*Zeta[3])/(54 - 54*zb) + 
       L[{0, 0}, zb]*((19931 - 212394*zb + 340889*zb^2 - 121712*zb^3)/
          (648*(-1 + zb)) + (Pi^2*(43 - 8766*zb + 2545*zb^2 - 680*zb^3))/
          (54*(-1 + zb)) - (616*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       Pi^2*((-55061 + 152430*zb - 367607*zb^2 + 136336*zb^3)/
          (3888*(-1 + zb)) + (338*(1 + zb^2)*Zeta[3])/(9*(-1 + zb))) + 
       L[{0, 1}, zb]*((Pi^2*(138 + 10008*zb - 2835*zb^2 + 776*zb^3))/
          (54*(-1 + zb)) + (-45761 + 179238*zb - 316391*zb^2 + 148320*zb^3)/
          (648*(-1 + zb)) + (220*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
       L[{2, 1}, zb]*((79778 - 62442*zb + 25848*zb^2 - 7060*zb^3)/
          (81*(-1 + zb)) + (Pi^2*(3049 - 2260*zb + 658*zb^2 - 136*zb^3))/
          (27 - 27*zb) - (184*(5 - 4*zb + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1, 0}, zb]*((Pi^2*(2565 - 7432*zb + 2751*zb^2 - 668*zb^3))/
          (27 - 27*zb) + (-2105127 + 2376744*zb - 1320443*zb^2 + 356912*zb^3)/
          (648*(-1 + zb)) + ((2217 - 1952*zb + 1027*zb^2)*Zeta[3])/
          (3*(-1 + zb))) + L[{1, 1}, zb]*
        ((Pi^2*(8373 - 18500*zb + 7403*zb^2 - 1752*zb^3))/(54*(-1 + zb)) + 
         (648 + 3357916*zb - 4605555*zb^2 + 2405967*zb^3 - 752320*zb^4)/
          (648*(-1 + zb)*zb) + ((2478 - 2720*zb + 1210*zb^2)*Zeta[3])/
          (3 - 3*zb)) + L[{1}, zb]*((Pi^4*(4053 - 3712*zb + 1747*zb^2))/
          (540*(-1 + zb)) + (Pi^2*(17748 - 33056*zb + 327*zb^2 - 1636*zb^3))/
          (162*(-1 + zb)) + (-55030399 + 80143956*zb - 32145821*zb^2 + 
           10109184*zb^3)/(7776*(-1 + zb)) + 
         ((13417 - 31778*zb + 11421*zb^2 - 2720*zb^3)*Zeta[3])/
          (18*(-1 + zb))) + L[{0}, zb]*((-433*Pi^4*(1 + zb^2))/
          (270*(-1 + zb)) + (Pi^2*(6597 + 13024*zb + 11645*zb^2 - 2080*zb^3))/
          (216*(-1 + zb)) - (730847 + 22566384*zb - 6988015*zb^2 + 
           3318528*zb^3)/(7776*(-1 + zb)) + 
         ((77 + 16158*zb - 4375*zb^2 + 1216*zb^3)*Zeta[3])/(18*(-1 + zb))) - 
       (122*(1 + zb^2)*Zeta[5])/(3*(-1 + zb)))) + 
   (((-9 + 11*zb)/8 + (Pi^2*(1 + zb^2))/(3 - 3*zb) + (-3 - zb)*L[{0}, zb] + 
       (3/2 + zb)*L[{1}, zb] + (4*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) - 
       (2*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) - 2*(1 + zb)*L[{1, 0}, zb] + 
       ((1 + zb)*L[{1, 1}, zb])/2)*plusL[2, t/mu2] + 
     plusL[1, t/mu2]*((51 - 130*zb - 25*zb^2)/(8 - 8*zb) + 
       (Pi^2*(3 - 4*zb - 5*zb^2))/(6 - 6*zb) + 
       ((45 - 68*zb + 3*zb^2)/(4 - 4*zb) + (Pi^2*(4 + 4*zb^2))/(3 - 3*zb))*
        L[{0}, zb] + ((-35 - 11*zb)/2 + (4*Pi^2*zb^2)/(3*(-1 + zb)))*
        L[{1}, zb] - (3*(1 + 2*zb + 5*zb^2)*L[{0, 0}, zb])/(-1 + zb) + 
       ((-3 + 6*zb + 9*zb^2)*L[{0, 1}, zb])/(-1 + zb) + 
       (1 + 12*zb)*L[{1, 0}, zb] + 2*(-4 + zb)*L[{1, 1}, zb] - 
       (4*(10 - 9*zb + 2*zb^2)*L[{2, 1}, zb])/(-1 + zb) + 
       (12*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) - 
       (12*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) - 
       (12*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
       (4*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) - 
       (2*(1 + 7*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       (2*(-1 + 5*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
       9*(1 + zb)*L[{1, 1, 0}, zb] + (-7 + zb)*L[{1, 1, 1}, zb] - 
       4*(-3 + zb)*L[{1, 2, 1}, zb] - (4*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/
        (-1 + zb) + (8*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
       (10*(1 + zb^2)*Zeta[3])/(-1 + zb)) + plusL[0, t/mu2]*
      ((331 - 1488*zb - 331*zb^2)/(32*(-1 + zb)) + (Pi^4*(1 + zb^2))/
        (24*(-1 + zb)) + (Pi^2*(69 - 232*zb + 135*zb^2))/(24*(-1 + zb)) + 
       ((27 - 88*zb - 41*zb^2)/(4 - 4*zb) + (Pi^2*(4 + 4*zb^2))/(3 - 3*zb))*
        L[{0, 0}, zb] + ((61 - 124*zb - 13*zb^2)/(4*(-1 + zb)) + 
         (Pi^2*(1 + zb^2))/(-1 + zb))*L[{0, 1}, zb] + 
       ((Pi^2*(5 - 4*zb + 7*zb^2))/(3*(-1 + zb)) + (5 - 16*zb + 21*zb^2)/
          (2 - 2*zb))*L[{1, 0}, zb] + (98 - (123*zb)/2 + 
         (Pi^2*(11 - 16*zb + 13*zb^2))/(6 - 6*zb))*L[{1, 1}, zb] + 
       ((Pi^2*(5 - 4*zb + zb^2))/(-1 + zb) + (2*(96 - 121*zb + 37*zb^2))/
          (-1 + zb))*L[{2, 1}, zb] - (3*(3 + 2*zb + 7*zb^2)*L[{0, 0, 0}, zb])/
        (-1 + zb) + ((9 + 8*zb + 25*zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       (6*(1 + zb + 3*zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
       ((3 + 18*zb - 9*zb^2)*L[{0, 1, 1}, zb])/(2 - 2*zb) + 
       ((7 - 10*zb + 27*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       ((-8 + 19*zb - 23*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
       (-3 - 13*zb)*L[{1, 1, 0}, zb] + (31/2 - 15*zb)*L[{1, 1, 1}, zb] + 
       (2*(51 - 52*zb + 7*zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) - 
       (4*(10 - 9*zb + 2*zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) + 
       (4*(34 - 33*zb + 8*zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) - 
       (4*(38 - 39*zb + 10*zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
       (12*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) - 
       (16*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) - 
       (12*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) + 
       (6*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) - 
       (14*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) + 
       (12*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) + 
       (12*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) - 
       (4*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
       (12*(1 + zb^2)*L[{0, 1, 2, 1}, zb])/(-1 + zb) - 
       (6*(1 + 3*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
       (4*(1 + 5*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
       (6*(1 + 3*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
       ((-7 + 8*zb - 9*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
       (4*(-1 + 5*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
       ((7 - 15*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
       (-19 - 11*zb)*L[{1, 1, 1, 0}, zb] + ((31 - 9*zb)*L[{1, 1, 1, 1}, zb])/
        2 + 4*(-11 + zb)*L[{1, 1, 2, 1}, zb] - 4*(-3 + zb)*
        L[{1, 2, 1, 0}, zb] + (4*(13 - 14*zb + 3*zb^2)*L[{1, 2, 1, 1}, zb])/
        (-1 + zb) - (4*(17 - 16*zb + 3*zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) - 
       (4*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) + 
       (6*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) - 
       (12*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) - 
       (20*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((39 + 16*zb - zb^2)*Zeta[3])/(2 - 2*zb) + 
       L[{0}, zb]*((Pi^2*(9 + 10*zb + 5*zb^2))/(6*(-1 + zb)) + 
         (51 - 254*zb + 205*zb^2)/(8*(-1 + zb)) - (2*(1 + zb^2)*Zeta[3])/
          (-1 + zb)) + L[{1}, zb]*((Pi^2*(33 - 43*zb + 16*zb^2))/(6 - 6*zb) + 
         (473 - 568*zb + 199*zb^2)/(8 - 8*zb) - (4*(5 - 3*zb + 3*zb^2)*Zeta[3])/
          (-1 + zb))) + delta[t]*(-1/1080*(Pi^4*(119 + 82*zb + 123*zb^2))/
         (-1 + zb) + (-25485 + 191032*zb + 110493*zb^2 + 288*zb^3)/
        (2880*(-1 + zb)) + ((6 - 51*zb - 115*zb^2)/(6 - 6*zb) + 
         (Pi^2*(7 + 7*zb^2))/(9 - 9*zb))*L[{0, 0, 0}, zb] + 
       ((51 - 344*zb - 265*zb^2)/(12*(-1 + zb)) + (Pi^2*(1 + zb^2))/(-1 + zb))*
        L[{0, 0, 1}, zb] + ((147 - 456*zb - 77*zb^2)/(12*(-1 + zb)) + 
         (10*Pi^2*(1 + zb^2))/(9*(-1 + zb)))*L[{0, 1, 0}, zb] + 
       ((Pi^2*(1 + zb^2))/(9 - 9*zb) + (169 - 652*zb + 345*zb^2)/(12 - 12*zb))*
        L[{0, 1, 1}, zb] + ((Pi^2*(23 - 20*zb + 21*zb^2))/(9*(-1 + zb)) + 
         (165 - 182*zb + 170*zb^2)/(6 - 6*zb))*L[{1, 0, 0}, zb] + 
       ((Pi^2*(4 - 4*zb + 6*zb^2))/(3 - 3*zb) + (63 - 64*zb + 115*zb^2)/
          (6*(-1 + zb)))*L[{1, 0, 1}, zb] + 
       ((Pi^2*(36 - 44*zb + 32*zb^2))/(9 - 9*zb) + (204 - 391*zb + 172*zb^2)/
          (3 - 3*zb))*L[{1, 1, 0}, zb] + ((-3139 + 2237*zb)/24 + 
         (Pi^2*(83 - 104*zb + 45*zb^2))/(18*(-1 + zb)))*L[{1, 1, 1}, zb] + 
       ((Pi^2*(45 - 32*zb + 5*zb^2))/(9 - 9*zb) + (694 - 732*zb + 110*zb^2)/
          (3 - 3*zb))*L[{1, 2, 1}, zb] + ((Pi^2*(5 - 4*zb + zb^2))/(-1 + zb) + 
         (2*(96 - 121*zb + 37*zb^2))/(-1 + zb))*L[{2, 1, 0}, zb] + 
       ((-11*Pi^2*(5 - 4*zb + zb^2))/(9*(-1 + zb)) + 
         (1136 - 1370*zb + 406*zb^2)/(3 - 3*zb))*L[{2, 1, 1}, zb] + 
       ((Pi^2*(5 - 4*zb + zb^2))/(9*(-1 + zb)) + (2*(448 - 519*zb + 149*zb^2))/
          (3*(-1 + zb)))*L[{2, 2, 1}, zb] + ((49 + 42*zb + 101*zb^2)*
         L[{0, 0, 0, 0}, zb])/(6 - 6*zb) + (4*(11 + 4*zb + 27*zb^2)*
         L[{0, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((51 + 10*zb + 71*zb^2)*L[{0, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((87 + 58*zb + 11*zb^2)*L[{0, 0, 1, 1}, zb])/(6 - 6*zb) + 
       ((37 + 6*zb + 65*zb^2)*L[{0, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((19 + 12*zb + 83*zb^2)*L[{0, 1, 0, 1}, zb])/(3 - 3*zb) + 
       ((27 + 18*zb - zb^2)*L[{0, 1, 1, 0}, zb])/(2 - 2*zb) + 
       ((3 + 10*zb - 9*zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) - 
       (4*(-3 + 2*zb + 25*zb^2)*L[{0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((35 - 6*zb + 187*zb^2)*L[{1, 0, 0, 0}, zb])/(6*(-1 + zb)) + 
       ((57 - 62*zb + 131*zb^2)*L[{1, 0, 0, 1}, zb])/(3 - 3*zb) + 
       ((36 - 34*zb + 88*zb^2)*L[{1, 0, 1, 0}, zb])/(3 - 3*zb) + 
       ((163 - 166*zb + 39*zb^2)*L[{1, 0, 1, 1}, zb])/(6*(-1 + zb)) + 
       ((10 - 30*zb + 92*zb^2)*L[{1, 1, 0, 0}, zb])/(3 - 3*zb) + 
       ((8 - 22*zb + 26*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
       ((52 + 7*zb)*L[{1, 1, 1, 0}, zb])/6 + (-55/3 + 25*zb)*
        L[{1, 1, 1, 1}, zb] + ((514 - 520*zb + 42*zb^2)*L[{1, 1, 2, 1}, zb])/
        (3 - 3*zb) + (2*(51 - 52*zb + 7*zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) + 
       ((714 - 736*zb + 130*zb^2)*L[{1, 2, 1, 1}, zb])/(3 - 3*zb) + 
       (2*(325 - 348*zb + 77*zb^2)*L[{1, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
       (4*(10 - 9*zb + 2*zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) + 
       (4*(10 - 9*zb + 2*zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) + 
       (4*(34 - 33*zb + 8*zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) + 
       ((502 - 488*zb + 118*zb^2)*L[{2, 1, 1, 1}, zb])/(3 - 3*zb) + 
       (4*(141 - 145*zb + 37*zb^2)*L[{2, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (4*(38 - 39*zb + 10*zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) + 
       (4*(240 - 245*zb + 62*zb^2)*L[{2, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (12*(22 - 23*zb + 6*zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
       (10*(1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) - 
       (50*(1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(3*(-1 + zb)) - 
       (26*(1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       (16*(1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(3*(-1 + zb)) - 
       (8*(1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(-1 + zb) + 
       (16*(1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) + 
       (2*(1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) - 
       (4*(1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(-1 + zb) + 
       (52*(1 + zb^2)*L[{0, 0, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (34*(1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(3*(-1 + zb)) + 
       (50*(1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (10*(1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(-1 + zb) - 
       (10*(1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
       (14*(1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(-1 + zb) - 
       (12*(1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(-1 + zb) - 
       (12*(1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(-1 + zb) + 
       (4*(1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(-1 + zb) - 
       (68*(1 + zb^2)*L[{0, 1, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       (12*(1 + zb^2)*L[{0, 1, 2, 1, 0}, zb])/(-1 + zb) - 
       (20*(1 + zb^2)*L[{0, 1, 2, 1, 1}, zb])/(-1 + zb) + 
       (12*(1 + zb^2)*L[{0, 1, 2, 2, 1}, zb])/(-1 + zb) + 
       ((23 + 49*zb^2)*L[{1, 0, 0, 0, 0}, zb])/(3 - 3*zb) + 
       (8*(2 + zb + 9*zb^2)*L[{1, 0, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (2*(13 - 4*zb + 27*zb^2)*L[{1, 0, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((37 - 40*zb + 39*zb^2)*L[{1, 0, 0, 1, 1}, zb])/(3 - 3*zb) + 
       (28*(1 + 2*zb^2)*L[{1, 0, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((4 + 8*zb + 60*zb^2)*L[{1, 0, 1, 0, 1}, zb])/(3 - 3*zb) + 
       ((57 - 32*zb + 47*zb^2)*L[{1, 0, 1, 1, 0}, zb])/(3 - 3*zb) + 
       (2*(15 - 16*zb + 13*zb^2)*L[{1, 0, 1, 1, 1}, zb])/(3*(-1 + zb)) - 
       (4*(-5 + 12*zb + 11*zb^2)*L[{1, 0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((1 + 23*zb^2)*L[{1, 1, 0, 0, 0}, zb])/(-1 + zb) - 
       (2*(-5 + 41*zb^2)*L[{1, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((4 + 68*zb^2)*L[{1, 1, 0, 1, 0}, zb])/(3 - 3*zb) + 
       (2*(9 - 12*zb + 7*zb^2)*L[{1, 1, 0, 1, 1}, zb])/(-1 + zb) - 
       (8*(-2 + zb + 3*zb^2)*L[{1, 1, 1, 0, 0}, zb])/(-1 + zb) + 
       ((-17 + 8*zb + 17*zb^2)*L[{1, 1, 1, 0, 1}, zb])/(-1 + zb) + 
       ((61 + 21*zb)*L[{1, 1, 1, 1, 0}, zb])/2 + 
       ((-133 + 43*zb)*L[{1, 1, 1, 1, 1}, zb])/6 + (292/3 - 4*zb)*
        L[{1, 1, 1, 2, 1}, zb] + 4*(-11 + zb)*L[{1, 1, 2, 1, 0}, zb] - 
       (4*(83 - 86*zb + 9*zb^2)*L[{1, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (4*(83 - 80*zb + 9*zb^2)*L[{1, 1, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
       4*(-3 + zb)*L[{1, 2, 1, 0, 0}, zb] + 4*(-3 + zb)*L[{1, 2, 1, 0, 1}, 
         zb] + (4*(13 - 14*zb + 3*zb^2)*L[{1, 2, 1, 1, 0}, zb])/(-1 + zb) + 
       ((206 - 216*zb + 46*zb^2)*L[{1, 2, 1, 1, 1}, zb])/(3 - 3*zb) + 
       (8*(35 - 32*zb + 6*zb^2)*L[{1, 2, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (4*(17 - 16*zb + 3*zb^2)*L[{1, 2, 2, 1, 0}, zb])/(-1 + zb) + 
       (4*(119 - 110*zb + 21*zb^2)*L[{1, 2, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (4*(31 - 28*zb + 5*zb^2)*L[{1, 2, 2, 2, 1}, zb])/(-1 + zb) - 
       (4*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 1}, zb])/(-1 + zb) - 
       (4*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 0}, zb])/(-1 + zb) + 
       (4*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 1}, zb])/(-1 + zb) + 
       (6*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 0}, zb])/(-1 + zb) - 
       (20*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (68*(5 - 4*zb + zb^2)*L[{2, 1, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (12*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 0}, zb])/(-1 + zb) + 
       (80*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (20*(5 - 4*zb + zb^2)*L[{2, 1, 2, 2, 1}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 0}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 1}, zb])/(-1 + zb) - 
       (20*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 0}, zb])/(-1 + zb) + 
       (74*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 1}, zb])/(3*(-1 + zb)) - 
       (20*(5 - 4*zb + zb^2)*L[{2, 2, 1, 2, 1}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 0}, zb])/(-1 + zb) - 
       (36*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 1}, zb])/(-1 + zb) + 
       (24*(5 - 4*zb + zb^2)*L[{2, 2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((188 + 422*zb - 239*zb^2)*Zeta[3])/(6*(-1 + zb)) + 
       L[{0}, zb]*((101*Pi^4*(1 + zb^2))/(1080*(-1 + zb)) + 
         (Pi^2*(75 - 652*zb + 331*zb^2))/(72*(-1 + zb)) + 
         (131 - 2176*zb + 5109*zb^2)/(96 - 96*zb) + 
         ((89 + 44*zb - 151*zb^2)*Zeta[3])/(6 - 6*zb)) + 
       L[{0, 0}, zb]*((Pi^2*(22 + 17*zb))/(9*(-1 + zb)) + 
         (137 - 1158*zb + 791*zb^2)/(24*(-1 + zb)) - (28*(1 + zb^2)*Zeta[3])/
          (3*(-1 + zb))) + Pi^2*((5385 - 53175*zb + 88065*zb^2 - 40115*zb^3 - 
           90*zb^4 + 18*zb^5)/(2160*(-1 + zb)^2) + ((1 + zb^2)*Zeta[3])/
          (2*(-1 + zb))) + L[{0, 1}, zb]*((Pi^2*(7 + 6*zb + 3*zb^2))/
          (6 - 6*zb) + (109 - 422*zb + 147*zb^2)/(8 - 8*zb) + 
         (22*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + L[{2, 1}, zb]*
        ((Pi^2*(41 - 48*zb + 13*zb^2))/(9 - 9*zb) + 
         (38552 - 91440*zb + 69630*zb^2 - 16750*zb^3 - 45*zb^4 + 9*zb^5)/
          (90*(-1 + zb)^2) - (14*(5 - 4*zb + zb^2)*Zeta[3])/(-1 + zb)) + 
       L[{1, 0}, zb]*((Pi^2*(20 - 17*zb + 9*zb^2))/(3 - 3*zb) + 
         (533 - 1528*zb + 1001*zb^2)/(24 - 24*zb) + 
         ((54 - 68*zb + 2*zb^2)*Zeta[3])/(3 - 3*zb)) + 
       L[{1, 1}, zb]*((Pi^2*(203 - 242*zb + 57*zb^2))/(18*(-1 + zb)) + 
         (103204 - 174971*zb + 76339*zb^2 + 144*zb^3 - 36*zb^4)/
          (360*(-1 + zb)) + ((179 - 172*zb + 53*zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1}, zb]*((Pi^4*(-43 + 76*zb - 123*zb^2))/(1080*(-1 + zb)) + 
         (Pi^2*(393 - 356*zb + 5*zb^2))/(36*(-1 + zb)) + 
         (102731 - 96244*zb + 59625*zb^2 + 144*zb^3)/(1440*(-1 + zb)) + 
         ((497 - 390*zb + 55*zb^2)*Zeta[3])/(6*(-1 + zb))) - 
       (11*(1 + zb^2)*Zeta[5])/(-1 + zb)))/Nc^3 + 
   (((11*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (299 - 544*zb + 85*zb^2)/
        (8*(-1 + zb)) + (2*(23 + 63*zb + 50*zb^2 + 4*zb^3)*L[{0}, zb])/
        (3*(-1 + zb)) + ((-44 - 143*zb - 16*zb^2)*L[{1}, zb])/6 - 
       (32*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) + (22*(1 + zb^2)*L[{0, 1}, zb])/
        (-1 + zb) + ((22 - 24*zb + 34*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
       ((-11 - 35*zb)*L[{1, 1}, zb])/2)*plusL[2, t/mu2] + 
     (2*(3 + zb) - (8*(1 + zb^2)*L[{0}, zb])/(-1 + zb) + 4*(1 + zb)*L[{1}, zb])*
      plusL[3, t/mu2] + plusL[1, t/mu2]*
      ((Pi^2*(61 + 258*zb + 181*zb^2 + 16*zb^3))/(18 - 18*zb) + 
       (4761 - 11014*zb - 2723*zb^2 + 672*zb^3)/(72 - 72*zb) + 
       ((34*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (195 + 6840*zb + 1689*zb^2 - 
           128*zb^3)/(36 - 36*zb))*L[{0}, zb] + 
       ((Pi^2*(23 - 24*zb + 37*zb^2))/(3 - 3*zb) + 
         (1529 - 1854*zb - 99*zb^2 + 64*zb^3)/(18 - 18*zb))*L[{1}, zb] + 
       ((177 + 234*zb + 297*zb^2 + 16*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
       ((79 + 258*zb + 199*zb^2 + 16*zb^3)*L[{0, 1}, zb])/(3 - 3*zb) + 
       ((122 - 27*zb + 257*zb^2 + 48*zb^3)*L[{1, 0}, zb])/(3 - 3*zb) + 
       2*(57 + 15*zb + 8*zb^2)*L[{1, 1}, zb] + 
       (6*(15 - 14*zb + 3*zb^2)*L[{2, 1}, zb])/(-1 + zb) - 
       (64*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) + 
       (68*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       (68*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
       (40*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
       ((66 - 48*zb + 94*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       ((-46 + 48*zb - 74*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
       ((-53 + 104*zb - 83*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
       (-17 + 31*zb)*L[{1, 1, 1}, zb] + 12*(-3 + zb)*L[{1, 2, 1}, zb] - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) - 
       (24*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) - 
       (32*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
     nf^2*(((100*(1 + zb^2))/(27*(-1 + zb)) + (40*(1 + zb^2)*L[{1}, zb])/
          (9*(-1 + zb)) + (8*(1 + zb^2)*L[{1, 1}, zb])/(3*(-1 + zb)))*
        plusL[0, t/mu2] + ((-40*(1 + zb^2))/(9*(-1 + zb)) + 
         ((8 + 8*zb^2)*L[{1}, zb])/(3 - 3*zb))*plusL[1, t/mu2] + 
       (4*(1 + zb^2)*plusL[2, t/mu2])/(3*(-1 + zb)) + 
       delta[t]*((500 - 72*zb + 500*zb^2)/(243 - 243*zb) + 
         (8*(2 - 5*zb + 2*zb^2)*L[{0}, zb])/(27*(-1 + zb)) - 
         (100*(1 + zb^2)*L[{1}, zb])/(27*(-1 + zb)) + 
         (8*(4 - 3*zb + 4*zb^2)*L[{0, 0}, zb])/(27*(-1 + zb)) - 
         (40*(1 + zb^2)*L[{1, 1}, zb])/(9*(-1 + zb)) + 
         (4*(1 + zb^2)*L[{0, 0, 0}, zb])/(9*(-1 + zb)) + 
         ((8 + 8*zb^2)*L[{1, 1, 1}, zb])/(3 - 3*zb) + ((8 + 8*zb^2)*Zeta[3])/
          (9 - 9*zb))) + plusL[0, t/mu2]*((Pi^4*(4 + 4*zb^2))/(5 - 5*zb) + 
       (Pi^2*(31 + 8412*zb + 745*zb^2 - 128*zb^3))/(216*(-1 + zb)) - 
       (-25033 + 64944*zb + 6417*zb^2 + 1216*zb^3)/(288*(-1 + zb)) + 
       ((12*Pi^2*(1 + zb^2))/(-1 + zb) + (645 + 9012*zb + 1425*zb^2 + 160*zb^3)/
          (36 - 36*zb))*L[{0, 0}, zb] + ((-32*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + 
         (67 + 7656*zb + 1717*zb^2 - 128*zb^3)/(36*(-1 + zb)))*L[{0, 1}, zb] + 
       ((Pi^2*(38 - 24*zb + 54*zb^2))/(3 - 3*zb) + 
         (441 + 720*zb + 321*zb^2 - 16*zb^3)/(6*(-1 + zb)))*L[{1, 0}, zb] + 
       ((-1718 + 451*zb + 96*zb^2)/9 + (Pi^2*(75 - 120*zb + 101*zb^2))/
          (6*(-1 + zb)))*L[{1, 1}, zb] - (4*(62 - 59*zb + 13*zb^2)*
         L[{2, 1}, zb])/(-1 + zb) + ((247 + 102*zb + 397*zb^2 + 8*zb^3)*
         L[{0, 0, 0}, zb])/(3*(-1 + zb)) - (4*(49 + 60*zb + 82*zb^2 + 4*zb^3)*
         L[{0, 0, 1}, zb])/(3*(-1 + zb)) + ((182 + 240*zb + 314*zb^2 + 16*zb^3)*
         L[{0, 1, 0}, zb])/(3 - 3*zb) + ((101 + 534*zb + 377*zb^2 + 32*zb^3)*
         L[{0, 1, 1}, zb])/(6*(-1 + zb)) + ((408 - 270*zb + 458*zb^2 + 40*zb^3)*
         L[{1, 0, 0}, zb])/(3 - 3*zb) + ((197 - 87*zb + 306*zb^2 + 48*zb^3)*
         L[{1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (2*(-90 + 123*zb + 75*zb^2 + 56*zb^3)*L[{1, 1, 0}, zb])/(3*(-1 + zb)) + 
       (-269 + (45*zb)/2 - (112*zb^2)/3)*L[{1, 1, 1}, zb] - 
       (2*(65 - 70*zb + 17*zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) + 
       (6*(25 - 22*zb + 5*zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) - 
       (28*(10 - 9*zb + 2*zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) + 
       (6*(35 - 30*zb + 7*zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) - 
       (52*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) + 
       (64*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) + 
       (64*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) - 
       (70*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) + 
       (70*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) - 
       (64*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) - 
       (72*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) + 
       (46*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) - 
       (16*(1 + zb^2)*L[{0, 1, 2, 1}, zb])/(-1 + zb) + 
       ((54 - 24*zb + 98*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) - 
       (4*(17 - 12*zb + 25*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) - 
       (4*(17 - 12*zb + 25*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
       ((39 - 48*zb + 73*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) - 
       (4*(19 - 26*zb + 31*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
       ((63 - 104*zb + 97*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
       (-71 + 89*zb)*L[{1, 1, 1, 0}, zb] + ((87 - 49*zb)*L[{1, 1, 1, 1}, zb])/
        2 - 16*(-5 + zb)*L[{1, 1, 2, 1}, zb] + 
       (4*(19 - 20*zb + 5*zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) - 
       (4*(41 - 44*zb + 11*zb^2)*L[{1, 2, 1, 1}, zb])/(-1 + zb) + 
       (12*(13 - 12*zb + 3*zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) + 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) + 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) - 
       (36*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) + 
       (24*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) - 
       (24*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) + 
       (56*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) - 
       (24*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((73 + 102*zb + 373*zb^2)*Zeta[3])/(6*(-1 + zb)) + 
       L[{0}, zb]*((Pi^2*(80 + 120*zb + 146*zb^2 + 8*zb^3))/(9 - 9*zb) + 
         (5707 + 72378*zb + 16309*zb^2 + 80*zb^3)/(216*(-1 + zb)) - 
         (46*(1 + zb^2)*Zeta[3])/(-1 + zb)) + L[{1}, zb]*
        ((Pi^2*(242 - 135*zb + 273*zb^2 + 48*zb^3))/(18*(-1 + zb)) + 
         (46927 - 48888*zb - 15671*zb^2 + 3952*zb^3)/(216*(-1 + zb)) + 
         ((7 + 57*zb^2)*Zeta[3])/(-1 + zb))) + 
     delta[t]*((-2110975 + 7661368*zb + 155487*zb^2 - 143808*zb^3)/
        (25920*(-1 + zb)) + (Pi^4*(667 + 2157*zb + 1423*zb^2 + 120*zb^3))/
        (1620*(-1 + zb)) + (Pi^2*(-5 + 3*zb + 2*zb^2)*L[{r}, zb])/
        (4*Sqrt[1 - zb]*Sqrt[3 + zb]) + (Pi^2*(-5 - zb)*L[{r, r}, zb])/4 + 
       ((92*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (493 + 17313*zb + 292*zb^2 + 
           1088*zb^3)/(54 - 54*zb))*L[{0, 0, 0}, zb] + 
       ((-12*Pi^2*(1 + zb^2))/(-1 + zb) + (2933 + 30384*zb + 6233*zb^2 + 
           480*zb^3)/(108*(-1 + zb)))*L[{0, 0, 1}, zb] + 
       ((-113*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (1477 + 32712*zb + 4273*zb^2 + 
           480*zb^3)/(108*(-1 + zb)))*L[{0, 1, 0}, zb] + 
       ((65*Pi^2*(1 + zb^2))/(6*(-1 + zb)) + (243 - 9008*zb - 661*zb^2 + 
           128*zb^3)/(36*(-1 + zb)))*L[{0, 1, 1}, zb] + 
       (3*Pi^2*(1 + zb^2)*L[{0, r, r}, zb])/(2*(-1 + zb)) + 
       ((-4*Pi^2*(25 - 9*zb + 43*zb^2))/(9*(-1 + zb)) + 
         (2627 + 15036*zb - 572*zb^2 + 1152*zb^3)/(54*(-1 + zb)))*
        L[{1, 0, 0}, zb] + ((8*Pi^2*(12 - 9*zb + 20*zb^2))/(9*(-1 + zb)) + 
         (3820 + 9093*zb + 3191*zb^2 - 144*zb^3)/(54 - 54*zb))*
        L[{1, 0, 1}, zb] + ((Pi^2*(153 - 172*zb + 223*zb^2))/(9*(-1 + zb)) + 
         (1600 + 10965*zb + 1001*zb^2 - 912*zb^3)/(54 - 54*zb))*
        L[{1, 1, 0}, zb] + ((-4*Pi^2*(44 - 74*zb + 45*zb^2))/(9*(-1 + zb)) + 
         (27883 - 35304*zb + 4573*zb^2 + 7168*zb^3)/(216 - 216*zb))*
        L[{1, 1, 1}, zb] + ((-14*Pi^2*(-3 + zb))/9 + 
         (4*(625 - 545*zb + 64*zb^2))/(9*(-1 + zb)))*L[{1, 2, 1}, zb] + 
       Pi^2*(-1 - zb)*L[{1, r, r}, zb] + 
       ((4*Pi^2*(5 - 4*zb + zb^2))/(9*(-1 + zb)) + (884 - 800*zb + 172*zb^2)/
          (3 - 3*zb))*L[{2, 1, 0}, zb] + 
       ((-26*Pi^2*(5 - 4*zb + zb^2))/(9*(-1 + zb)) + 
         (1580 - 1377*zb + 273*zb^2)/(3*(-1 + zb)))*L[{2, 1, 1}, zb] + 
       ((8*Pi^2*(5 - 4*zb + zb^2))/(3*(-1 + zb)) + (1048 - 926*zb + 198*zb^2)/
          (3 - 3*zb))*L[{2, 2, 1}, zb] - (3*(-5 + 3*zb + 2*zb^2)*
         L[{r, 0, 1}, zb])/(2*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       ((5 - 3*zb - 2*zb^2)*L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       ((1945 - 570*zb + 3025*zb^2 - 16*zb^3)*L[{0, 0, 0, 0}, zb])/
        (18*(-1 + zb)) + ((278 + 70*zb + 448*zb^2 + 8*zb^3)*
         L[{0, 0, 0, 1}, zb])/(3 - 3*zb) + 
       ((913 + 132*zb + 1396*zb^2 + 24*zb^3)*L[{0, 0, 1, 0}, zb])/(9 - 9*zb) + 
       ((1343 + 222*zb + 2333*zb^2 - 96*zb^3)*L[{0, 0, 1, 1}, zb])/
        (18*(-1 + zb)) + ((883 + 222*zb + 1387*zb^2 + 24*zb^3)*
         L[{0, 1, 0, 0}, zb])/(9 - 9*zb) + 
       ((602 + 654*zb + 1073*zb^2 + 48*zb^3)*L[{0, 1, 0, 1}, zb])/
        (9*(-1 + zb)) + ((1081 + 366*zb + 2443*zb^2 - 96*zb^3)*
         L[{0, 1, 1, 0}, zb])/(18*(-1 + zb)) + 
       ((58 + 76*zb + 260*zb^2 - 16*zb^3)*L[{0, 1, 1, 1}, zb])/(3 - 3*zb) + 
       (4*(-1 + 6*zb + 10*zb^2)*L[{0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((4661 - 4254*zb + 4309*zb^2 + 48*zb^3)*L[{1, 0, 0, 0}, zb])/
        (18 - 18*zb) + (4*(335 - 240*zb + 376*zb^2 + 30*zb^3)*
         L[{1, 0, 0, 1}, zb])/(9*(-1 + zb)) + 
       (2*(748 - 579*zb + 731*zb^2 + 60*zb^3)*L[{1, 0, 1, 0}, zb])/
        (9*(-1 + zb)) + ((2399 - 2442*zb + 2263*zb^2 + 96*zb^3)*
         L[{1, 0, 1, 1}, zb])/(18 - 18*zb) + 
       (2*(463 - 369*zb + 704*zb^2 + 156*zb^3)*L[{1, 1, 0, 0}, zb])/
        (9*(-1 + zb)) - ((-463 + 1092*zb + 1483*zb^2 + 672*zb^3)*
         L[{1, 1, 0, 1}, zb])/(18*(-1 + zb)) + 
       ((4159 - 5229*zb + 782*zb^2 - 1248*zb^3)*L[{1, 1, 1, 0}, zb])/
        (18*(-1 + zb)) + (2525/6 - (431*zb)/6 + (560*zb^2)/9)*
        L[{1, 1, 1, 1}, zb] + (2*(243 - 254*zb + 47*zb^2)*L[{1, 1, 2, 1}, zb])/
        (3*(-1 + zb)) + ((554 - 544*zb + 134*zb^2)*L[{1, 2, 1, 0}, zb])/
        (3 - 3*zb) + ((1031 - 1048*zb + 269*zb^2)*L[{1, 2, 1, 1}, zb])/
        (3*(-1 + zb)) - (8*(95 - 90*zb + 22*zb^2)*L[{1, 2, 2, 1}, zb])/
        (3*(-1 + zb)) + (2*(289 - 254*zb + 61*zb^2)*L[{2, 1, 0, 0}, zb])/
        (3*(-1 + zb)) + ((440 - 384*zb + 88*zb^2)*L[{2, 1, 0, 1}, zb])/
        (3 - 3*zb) + ((1205 - 1050*zb + 241*zb^2)*L[{2, 1, 1, 0}, zb])/
        (3 - 3*zb) + ((1273 - 1134*zb + 245*zb^2)*L[{2, 1, 1, 1}, zb])/
        (3*(-1 + zb)) + ((628 - 540*zb + 128*zb^2)*L[{2, 1, 2, 1}, zb])/
        (3 - 3*zb) + (4*(187 - 160*zb + 39*zb^2)*L[{2, 2, 1, 0}, zb])/
        (3*(-1 + zb)) + ((1454 - 1250*zb + 288*zb^2)*L[{2, 2, 1, 1}, zb])/
        (3 - 3*zb) + (4*(208 - 183*zb + 47*zb^2)*L[{2, 2, 2, 1}, zb])/
        (3*(-1 + zb)) + (3*(5 + zb)*L[{r, r, 0, 1}, zb])/2 + 
       (5 + zb)*L[{r, r, 1, 1}, zb] - (30*(1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/
        (-1 + zb) + (60*(1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(-1 + zb) + 
       (44*(1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(-1 + zb) - 
       (140*(1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
       (136*(1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(3*(-1 + zb)) - 
       (66*(1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) - 
       (62*(1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) + 
       (160*(1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(3*(-1 + zb)) - 
       (40*(1 + zb^2)*L[{0, 0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       (54*(1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(-1 + zb) - 
       (230*(1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) - 
       (188*(1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       (172*(1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(3*(-1 + zb)) - 
       (236*(1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       (79*(1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(-1 + zb) + 
       (250*(1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(3*(-1 + zb)) - 
       (172*(1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (28*(1 + zb^2)*L[{0, 1, 1, 2, 1}, zb])/(-1 + zb) - 
       (16*(1 + zb^2)*L[{0, 1, 2, 1, 0}, zb])/(-1 + zb) + 
       (80*(1 + zb^2)*L[{0, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (16*(1 + zb^2)*L[{0, 1, 2, 2, 1}, zb])/(-1 + zb) - 
       (9*(1 + zb^2)*L[{0, r, r, 0, 1}, zb])/(-1 + zb) - 
       (6*(1 + zb^2)*L[{0, r, r, 1, 1}, zb])/(-1 + zb) + 
       ((21 + 8*zb + 83*zb^2)*L[{1, 0, 0, 0, 0}, zb])/(-1 + zb) + 
       ((194 - 72*zb + 350*zb^2)*L[{1, 0, 0, 0, 1}, zb])/(3 - 3*zb) - 
       (8*(22 - 9*zb + 40*zb^2)*L[{1, 0, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((81 - 48*zb + 275*zb^2)*L[{1, 0, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
       ((168 - 72*zb + 316*zb^2)*L[{1, 0, 1, 0, 0}, zb])/(3 - 3*zb) + 
       (2*(99 - 72*zb + 157*zb^2)*L[{1, 0, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((31 - 48*zb + 289*zb^2)*L[{1, 0, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((30 + 48*zb - 178*zb^2)*L[{1, 0, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (8*(5 + 7*zb^2)*L[{1, 0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((159 - 176*zb + 401*zb^2)*L[{1, 1, 0, 0, 0}, zb])/(3 - 3*zb) + 
       (8*(29 - 37*zb + 53*zb^2)*L[{1, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (2*(135 - 164*zb + 209*zb^2)*L[{1, 1, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((194 - 296*zb + 294*zb^2)*L[{1, 1, 0, 1, 1}, zb])/(3 - 3*zb) + 
       (4*(73 - 128*zb + 115*zb^2)*L[{1, 1, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((259 - 480*zb + 341*zb^2)*L[{1, 1, 1, 0, 1}, zb])/(3 - 3*zb) + 
       ((515 - 1256*zb + 549*zb^2)*L[{1, 1, 1, 1, 0}, zb])/(6 - 6*zb) + 
       ((-389 + 107*zb)*L[{1, 1, 1, 1, 1}, zb])/6 + 
       (4*(-95 + 13*zb)*L[{1, 1, 1, 2, 1}, zb])/3 + 
       ((348 - 368*zb + 68*zb^2)*L[{1, 1, 2, 1, 0}, zb])/(3 - 3*zb) + 
       (32*(23 - 25*zb + 5*zb^2)*L[{1, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       ((612 - 592*zb + 124*zb^2)*L[{1, 1, 2, 2, 1}, zb])/(3 - 3*zb) + 
       (4*(19 - 20*zb + 5*zb^2)*L[{1, 2, 1, 0, 0}, zb])/(-1 + zb) - 
       (8*(27 - 28*zb + 7*zb^2)*L[{1, 2, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((738 - 728*zb + 182*zb^2)*L[{1, 2, 1, 1, 0}, zb])/(3 - 3*zb) + 
       (2*(465 - 476*zb + 119*zb^2)*L[{1, 2, 1, 1, 1}, zb])/(3*(-1 + zb)) - 
       (12*(13 - 12*zb + 3*zb^2)*L[{1, 2, 1, 2, 1}, zb])/(-1 + zb) + 
       (8*(57 - 52*zb + 13*zb^2)*L[{1, 2, 2, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((1122 - 1048*zb + 262*zb^2)*L[{1, 2, 2, 1, 1}, zb])/(3 - 3*zb) + 
       (12*(13 - 12*zb + 3*zb^2)*L[{1, 2, 2, 2, 1}, zb])/(-1 + zb) + 
       6*(1 + zb)*L[{1, r, r, 0, 1}, zb] + 4*(1 + zb)*L[{1, r, r, 1, 1}, zb] - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 0}, zb])/(3*(-1 + zb)) + 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (16*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 0}, zb])/(3*(-1 + zb)) - 
       (8*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 0}, zb])/(-1 + zb) - 
       (94*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 1}, zb])/(3*(-1 + zb)) - 
       (176*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       (56*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 1}, zb])/(-1 + zb) - 
       (32*(5 - 4*zb + zb^2)*L[{2, 1, 1, 2, 1}, zb])/(-1 + zb) + 
       (20*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 0}, zb])/(-1 + zb) - 
       (178*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (80*(5 - 4*zb + zb^2)*L[{2, 1, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
       (56*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       (68*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (166*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 0}, zb])/(3*(-1 + zb)) - 
       (94*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 1}, zb])/(-1 + zb) + 
       (28*(5 - 4*zb + zb^2)*L[{2, 2, 1, 2, 1}, zb])/(-1 + zb) - 
       (44*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 0}, zb])/(3*(-1 + zb)) + 
       (200*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (52*(5 - 4*zb + zb^2)*L[{2, 2, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((883 - 4972*zb + 1151*zb^2 - 144*zb^3)*Zeta[3])/(18*(-1 + zb)) + 
       L[{0, 0}, zb]*((36781 + 226986*zb + 74911*zb^2 - 5296*zb^3)/
          (648*(-1 + zb)) + (Pi^2*(239 + 104*zb + 399*zb^2 + 8*zb^3))/
          (18 - 18*zb) - (116*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       Pi^2*(-1/6480*(-28645 - 423885*zb + 412795*zb^2 + 39655*zb^3 + 
            220*zb^4 + 36*zb^5)/(-1 + zb)^2 + (53*(1 + zb^2)*Zeta[3])/
          (9*(-1 + zb))) + L[{0, 1}, zb]*
        ((Pi^2*(512 + 684*zb + 971*zb^2 + 48*zb^3))/(54*(-1 + zb)) + 
         (4541 + 74210*zb + 24363*zb^2 + 80*zb^3)/(216 - 216*zb) + 
         (112*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + L[{2, 1}, zb]*
        ((Pi^2*(169 - 146*zb + 34*zb^2))/(9 - 9*zb) + 
         (-74342 + 153840*zb - 100470*zb^2 + 20980*zb^3 + 45*zb^4 - 9*zb^5)/
          (135*(-1 + zb)^2) + (32*(5 - 4*zb + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1, 0}, zb]*((Pi^2*(769 - 555*zb + 728*zb^2 + 60*zb^3))/
          (27*(-1 + zb)) - (-145687 + 317832*zb + 60853*zb^2 + 720*zb^3)/
          (648*(-1 + zb)) + ((101 - 24*zb + 239*zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1, 1}, zb]*((Pi^2*(265 + 33*zb + 650*zb^2 + 336*zb^3))/(54 - 54*zb) - 
         (3240 + 2024604*zb - 2254791*zb^2 + 125819*zb^3 + 64624*zb^4 - 
           216*zb^5)/(3240*(-1 + zb)*zb) + ((54 - 112*zb + 250*zb^2)*Zeta[3])/
          (3 - 3*zb)) + L[{0}, zb]*((-124*Pi^4*(1 + zb^2))/(135*(-1 + zb)) + 
         (Pi^2*(1637 + 30240*zb + 1805*zb^2 + 480*zb^3))/(648*(-1 + zb)) + 
         (5927 - 1553712*zb - 838999*zb^2 + 162304*zb^3)/(7776*(-1 + zb)) + 
         ((1063 + 30*zb + 1855*zb^2 + 16*zb^3)*Zeta[3])/(18*(-1 + zb))) + 
       L[{1}, zb]*((Pi^4*(597 - 360*zb + 691*zb^2))/(540*(-1 + zb)) + 
         (-208493 + 1978332*zb + 2840185*zb^2 - 122912*zb^3)/
          (38880*(-1 + zb)) + (Pi^2*(3110 + 3825*zb + 928*zb^2 - 72*zb^3))/
          (162 - 162*zb) + ((3477 - 4254*zb + 2549*zb^2 + 16*zb^3)*Zeta[3])/
          (18 - 18*zb)) - (22*(1 + zb^2)*Zeta[5])/(3*(-1 + zb))))/Nc + 
   Nc*(((-65*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (7263 + 25980*zb + 10005*zb^2 - 
         992*zb^3)/(72*(-1 + zb)) + ((157 + 1218*zb - 71*zb^2 + 96*zb^3)*
         L[{0}, zb])/(3 - 3*zb) + ((537 - 2481*zb + 688*zb^2 - 352*zb^3)*
         L[{1}, zb])/(6 - 6*zb) + (116*(1 + zb^2)*L[{0, 0}, zb])/(-1 + zb) - 
       (94*(1 + zb^2)*L[{0, 1}, zb])/(-1 + zb) - 
       (2*(157 - 144*zb + 83*zb^2)*L[{1, 0}, zb])/(-1 + zb) + 
       ((477 - 624*zb + 275*zb^2)*L[{1, 1}, zb])/(2*(-1 + zb)) + 
       (24*(5 - 4*zb + zb^2)*L[{2, 1}, zb])/(-1 + zb))*plusL[2, t/mu2] + 
     ((172 + 1224*zb - 44*zb^2 + 96*zb^3)/(9 - 9*zb) + 
       (40*(1 + zb^2)*L[{0}, zb])/(-1 + zb) - (48*(2 - 2*zb + zb^2)*L[{1}, zb])/
        (-1 + zb))*plusL[3, t/mu2] + (10*(1 + zb^2)*plusL[4, t/mu2])/
      (-1 + zb) + plusL[1, t/mu2]*((Pi^2*(323 + 2640*zb - 169*zb^2 + 208*zb^3))/
        (18*(-1 + zb)) + (-26039 + 4026*zb - 142571*zb^2 + 50432*zb^3)/
        (216*(-1 + zb)) + ((-128*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + 
         (7397 + 23556*zb + 10067*zb^2 - 1120*zb^3)/(36*(-1 + zb)))*
        L[{0}, zb] + ((2*Pi^2*(169 - 156*zb + 89*zb^2))/(3*(-1 + zb)) + 
         (15717 - 29292*zb + 4311*zb^2 - 2320*zb^3)/(18*(-1 + zb)))*
        L[{1}, zb] + ((247 + 2430*zb - 221*zb^2 + 192*zb^3)*L[{0, 0}, zb])/
        (3 - 3*zb) + ((95 + 794*zb - 61*zb^2 + 64*zb^3)*L[{0, 1}, zb])/
        (-1 + zb) + ((575 - 3021*zb + 774*zb^2 - 384*zb^3)*L[{1, 0}, zb])/
        (3 - 3*zb) - (2*(-292 + 939*zb - 415*zb^2 + 192*zb^3)*L[{1, 1}, zb])/
        (3*(-1 + zb)) + (4*(-428 + 285*zb - 72*zb^2 + 16*zb^3)*L[{2, 1}, zb])/
        (3*(-1 + zb)) + (228*(1 + zb^2)*L[{0, 0, 0}, zb])/(-1 + zb) - 
       (212*(1 + zb^2)*L[{0, 0, 1}, zb])/(-1 + zb) - 
       (220*(1 + zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) + 
       (148*(1 + zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
       ((-662 + 576*zb - 362*zb^2)*L[{1, 0, 0}, zb])/(-1 + zb) + 
       (6*(99 - 96*zb + 49*zb^2)*L[{1, 0, 1}, zb])/(-1 + zb) + 
       ((693 - 816*zb + 379*zb^2)*L[{1, 1, 0}, zb])/(-1 + zb) + 
       ((-271 + 472*zb - 233*zb^2)*L[{1, 1, 1}, zb])/(-1 + zb) - 
       (4*(45 - 44*zb + 23*zb^2)*L[{1, 2, 1}, zb])/(-1 + zb) + 
       (48*(5 - 4*zb + zb^2)*L[{2, 1, 0}, zb])/(-1 + zb) - 
       (76*(5 - 4*zb + zb^2)*L[{2, 1, 1}, zb])/(-1 + zb) + 
       (72*(5 - 4*zb + zb^2)*L[{2, 2, 1}, zb])/(-1 + zb) + 
       (234*(1 + zb^2)*Zeta[3])/(-1 + zb)) + 
     nf^2*(((-100*(1 + zb^2))/(27*(-1 + zb)) - (40*(1 + zb^2)*L[{1}, zb])/
          (9*(-1 + zb)) + ((8 + 8*zb^2)*L[{1, 1}, zb])/(3 - 3*zb))*
        plusL[0, t/mu2] + ((40*(1 + zb^2))/(9*(-1 + zb)) + 
         (8*(1 + zb^2)*L[{1}, zb])/(3*(-1 + zb)))*plusL[1, t/mu2] + 
       ((4 + 4*zb^2)*plusL[2, t/mu2])/(3 - 3*zb) + 
       delta[t]*((4*(125 - 18*zb + 125*zb^2))/(243*(-1 + zb)) - 
         (8*(2 - 5*zb + 2*zb^2)*L[{0}, zb])/(27*(-1 + zb)) + 
         (100*(1 + zb^2)*L[{1}, zb])/(27*(-1 + zb)) - 
         (8*(4 - 3*zb + 4*zb^2)*L[{0, 0}, zb])/(27*(-1 + zb)) + 
         (40*(1 + zb^2)*L[{1, 1}, zb])/(9*(-1 + zb)) + 
         ((4 + 4*zb^2)*L[{0, 0, 0}, zb])/(9 - 9*zb) + 
         (8*(1 + zb^2)*L[{1, 1, 1}, zb])/(3*(-1 + zb)) + (8*(1 + zb^2)*Zeta[3])/
          (9*(-1 + zb)))) + plusL[0, t/mu2]*
      ((893*Pi^4*(1 + zb^2))/(360*(-1 + zb)) + 
       (Pi^2*(7913 + 24648*zb + 12515*zb^2 - 1296*zb^3))/(216 - 216*zb) + 
       (271565 + 7557168*zb - 1544653*zb^2 + 1117184*zb^3)/(2592*(-1 + zb)) + 
       ((-128*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (7123 + 21792*zb + 10231*zb^2 - 
           1392*zb^3)/(36*(-1 + zb)))*L[{0, 0}, zb] + 
       ((125*Pi^2*(1 + zb^2))/(3*(-1 + zb)) + (7573 + 22476*zb + 10819*zb^2 - 
           1616*zb^3)/(36 - 36*zb))*L[{0, 1}, zb] + 
       ((Pi^2*(395 - 348*zb + 209*zb^2))/(3*(-1 + zb)) + 
         (14529 - 27816*zb + 1801*zb^2 - 1352*zb^3)/(18*(-1 + zb)))*
        L[{1, 0}, zb] + ((Pi^2*(807 - 936*zb + 457*zb^2))/(6 - 6*zb) + 
         (39788 - 56823*zb + 14659*zb^2 - 6264*zb^3)/(18 - 18*zb))*
        L[{1, 1}, zb] + ((-9*Pi^2*(5 - 4*zb + zb^2))/(-1 + zb) + 
         (920 - 1574*zb + 994*zb^2 - 240*zb^3)/(3 - 3*zb))*L[{2, 1}, zb] + 
       ((197 + 2430*zb - 271*zb^2 + 192*zb^3)*L[{0, 0, 0}, zb])/(3 - 3*zb) + 
       ((47 + 824*zb - 113*zb^2 + 64*zb^3)*L[{0, 0, 1}, zb])/(-1 + zb) + 
       (2*(103 + 1329*zb - 149*zb^2 + 104*zb^3)*L[{0, 1, 0}, zb])/
        (3*(-1 + zb)) + ((643 + 5118*zb - 293*zb^2 + 416*zb^3)*
         L[{0, 1, 1}, zb])/(6 - 6*zb) + ((711 - 3462*zb + 959*zb^2 - 416*zb^3)*
         L[{1, 0, 0}, zb])/(3 - 3*zb) + ((806 - 3189*zb + 1059*zb^2 - 400*zb^3)*
         L[{1, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((2117 - 4672*zb + 1659*zb^2 - 592*zb^3)*L[{1, 1, 0}, zb])/
        (3*(-1 + zb)) + ((1061 - 3173*zb + 2480*zb^2 - 896*zb^3)*
         L[{1, 1, 1}, zb])/(6 - 6*zb) - (2*(-839 + 866*zb - 285*zb^2 + 80*zb^3)*
         L[{1, 2, 1}, zb])/(3*(-1 + zb)) + 
       (4*(-664 + 545*zb - 158*zb^2 + 24*zb^3)*L[{2, 1, 0}, zb])/
        (3*(-1 + zb)) - (4*(-1068 + 776*zb - 209*zb^2 + 40*zb^3)*
         L[{2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (4*(-240 + 169*zb - 40*zb^2 + 8*zb^3)*L[{2, 2, 1}, zb])/(3*(-1 + zb)) + 
       (228*(1 + zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) - 
       (224*(1 + zb^2)*L[{0, 0, 0, 1}, zb])/(-1 + zb) - 
       (244*(1 + zb^2)*L[{0, 0, 1, 0}, zb])/(-1 + zb) + 
       (226*(1 + zb^2)*L[{0, 0, 1, 1}, zb])/(-1 + zb) - 
       (250*(1 + zb^2)*L[{0, 1, 0, 0}, zb])/(-1 + zb) + 
       (220*(1 + zb^2)*L[{0, 1, 0, 1}, zb])/(-1 + zb) + 
       (228*(1 + zb^2)*L[{0, 1, 1, 0}, zb])/(-1 + zb) - 
       (120*(1 + zb^2)*L[{0, 1, 1, 1}, zb])/(-1 + zb) + 
       (4*(1 + zb^2)*L[{0, 1, 2, 1}, zb])/(-1 + zb) - 
       (6*(115 - 96*zb + 65*zb^2)*L[{1, 0, 0, 0}, zb])/(-1 + zb) + 
       (4*(165 - 144*zb + 89*zb^2)*L[{1, 0, 0, 1}, zb])/(-1 + zb) + 
       (6*(117 - 104*zb + 63*zb^2)*L[{1, 0, 1, 0}, zb])/(-1 + zb) + 
       ((-647 + 640*zb - 321*zb^2)*L[{1, 0, 1, 1}, zb])/(-1 + zb) + 
       ((884 - 960*zb + 492*zb^2)*L[{1, 1, 0, 0}, zb])/(-1 + zb) + 
       ((-707 + 816*zb - 389*zb^2)*L[{1, 1, 0, 1}, zb])/(-1 + zb) + 
       ((-653 + 944*zb - 419*zb^2)*L[{1, 1, 1, 0}, zb])/(-1 + zb) + 
       ((-195 + 469*zb)*L[{1, 1, 1, 1}, zb])/2 + 
       (8*(3 - 6*zb + 11*zb^2)*L[{1, 1, 2, 1}, zb])/(-1 + zb) - 
       (4*(101 - 92*zb + 31*zb^2)*L[{1, 2, 1, 0}, zb])/(-1 + zb) + 
       (8*(68 - 65*zb + 28*zb^2)*L[{1, 2, 1, 1}, zb])/(-1 + zb) - 
       (4*(93 - 80*zb + 23*zb^2)*L[{1, 2, 2, 1}, zb])/(-1 + zb) + 
       (48*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0}, zb])/(-1 + zb) - 
       (48*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1}, zb])/(-1 + zb) - 
       (140*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0}, zb])/(-1 + zb) + 
       (126*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1}, zb])/(-1 + zb) - 
       (84*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1}, zb])/(-1 + zb) + 
       (136*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0}, zb])/(-1 + zb) - 
       (196*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1}, zb])/(-1 + zb) + 
       (80*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((1141 + 14436*zb - 983*zb^2 + 1104*zb^3)*Zeta[3])/(18 - 18*zb) + 
       L[{1}, zb]*((627875 - 726504*zb + 475277*zb^2 - 136640*zb^3)/
          (216*(-1 + zb)) + (Pi^2*(853 - 3835*zb + 1072*zb^2 - 432*zb^3))/
          (18*(-1 + zb)) + ((-598 + 540*zb - 330*zb^2)*Zeta[3])/(-1 + zb)) + 
       L[{0}, zb]*((Pi^2*(235 + 2850*zb - 341*zb^2 + 224*zb^3))/
          (18*(-1 + zb)) + (-22937 + 17802*zb - 147143*zb^2 + 46144*zb^3)/
          (216*(-1 + zb)) + (246*(1 + zb^2)*Zeta[3])/(-1 + zb))) + 
     delta[t]*(-1/3240*(Pi^4*(2595 + 31614*zb - 3621*zb^2 + 2480*zb^3))/
         (-1 + zb) + (-5166985 + 298895672*zb - 202236087*zb^2 + 90933728*zb^3)/
        (77760*(-1 + zb)) + (3*Pi^2*(-1 + zb)*Sqrt[3 + zb]*L[{r}, zb])/
        (2*Sqrt[1 - zb]) + Pi^2*(-3/2 - 3*zb)*L[{r, r}, zb] + 
       (Pi^2*(1 + zb^2)*L[{0, 0, -1}, zb])/(3 - 3*zb) + 
       ((-389*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (10302 + 31425*zb + 15921*zb^2 - 
           2536*zb^3)/(54*(-1 + zb)))*L[{0, 0, 0}, zb] + 
       ((46*Pi^2*(1 + zb^2))/(-1 + zb) + (21195 + 59064*zb + 34743*zb^2 - 
           6224*zb^3)/(108 - 108*zb))*L[{0, 0, 1}, zb] + 
       ((428*Pi^2*(1 + zb^2))/(9*(-1 + zb)) + (25627 + 62736*zb + 39403*zb^2 - 
           7424*zb^3)/(108 - 108*zb))*L[{0, 1, 0}, zb] + 
       ((-48*Pi^2*(1 + zb^2))/(-1 + zb) + (26857 - 2364*zb + 62713*zb^2 - 
           16464*zb^3)/(108*(-1 + zb)))*L[{0, 1, 1}, zb] + 
       ((Pi^2*(1307 - 1116*zb + 701*zb^2))/(9*(-1 + zb)) - 
         (-37293 + 76614*zb + 134*zb^2 + 1736*zb^3)/(54*(-1 + zb)))*
        L[{1, 0, 0}, zb] + ((Pi^2*(1429 - 1336*zb + 693*zb^2))/(9 - 9*zb) + 
         (42185 - 77268*zb + 6157*zb^2 - 3824*zb^3)/(54 - 54*zb))*
        L[{1, 0, 1}, zb] + ((Pi^2*(1611 - 1712*zb + 897*zb^2))/(9 - 9*zb) + 
         (40286 - 69536*zb + 9537*zb^2 - 4680*zb^3)/(27 - 27*zb))*
        L[{1, 1, 0}, zb] + ((Pi^2*(2557 - 3424*zb + 1707*zb^2))/
          (18*(-1 + zb)) + (799765 - 1020400*zb + 296219*zb^2 - 118208*zb^3)/
          (216*(-1 + zb)))*L[{1, 1, 1}, zb] + 
       ((Pi^2*(555 - 504*zb + 187*zb^2))/(9*(-1 + zb)) - 
         (2*(-3133 + 9740*zb - 5049*zb^2 + 1800*zb^3))/(27*(-1 + zb)))*
        L[{1, 2, 1}, zb] + 3*Pi^2*(-3 + zb)*L[{1, r, r}, zb] + 
       ((-31*Pi^2*(5 - 4*zb + zb^2))/(3*(-1 + zb)) + 
         (2*(-4816 + 7165*zb - 4903*zb^2 + 1360*zb^3))/(27*(-1 + zb)))*
        L[{2, 1, 0}, zb] + ((76*Pi^2*(5 - 4*zb + zb^2))/(3*(-1 + zb)) - 
         (2*(-4068 + 10723*zb - 8047*zb^2 + 2048*zb^3))/(27*(-1 + zb)))*
        L[{2, 1, 1}, zb] + ((-19*Pi^2*(5 - 4*zb + zb^2))/(-1 + zb) + 
         (2*(-3128 + 5537*zb - 3389*zb^2 + 800*zb^3))/(27*(-1 + zb)))*
        L[{2, 2, 1}, zb] - (9*(-1 + zb)*Sqrt[3 + zb]*L[{r, 0, 1}, zb])/
        Sqrt[1 - zb] - (6*(-1 + zb)*Sqrt[3 + zb]*L[{r, 1, 1}, zb])/
        Sqrt[1 - zb] + ((351 + 4854*zb - 565*zb^2 + 384*zb^3)*
         L[{0, 0, 0, 0}, zb])/(6 - 6*zb) + 
       (2*(54 + 1336*zb - 239*zb^2 + 104*zb^3)*L[{0, 0, 0, 1}, zb])/
        (3*(-1 + zb)) + ((391 + 8052*zb - 1109*zb^2 + 624*zb^3)*
         L[{0, 0, 1, 0}, zb])/(9*(-1 + zb)) + 
       ((61 - 11850*zb + 889*zb^2 - 816*zb^3)*L[{0, 0, 1, 1}, zb])/
        (18*(-1 + zb)) + ((145 + 2904*zb - 381*zb^2 + 224*zb^3)*
         L[{0, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       ((533 + 7896*zb - 919*zb^2 + 616*zb^3)*L[{0, 1, 0, 1}, zb])/(9 - 9*zb) + 
       ((1057 + 17046*zb - 1223*zb^2 + 1152*zb^3)*L[{0, 1, 1, 0}, zb])/
        (18 - 18*zb) + ((1217 + 6462*zb + 509*zb^2 + 504*zb^3)*
         L[{0, 1, 1, 1}, zb])/(9*(-1 + zb)) + 
       (4*(29 + 126*zb + 59*zb^2 + 16*zb^3)*L[{0, 1, 2, 1}, zb])/
        (9*(-1 + zb)) + ((4933 - 22698*zb + 6669*zb^2 - 2656*zb^3)*
         L[{1, 0, 0, 0}, zb])/(18 - 18*zb) + 
       ((3547 - 12536*zb + 4007*zb^2 - 1360*zb^3)*L[{1, 0, 0, 1}, zb])/
        (9*(-1 + zb)) - (2*(-1638 + 6014*zb - 2011*zb^2 + 720*zb^3)*
         L[{1, 0, 1, 0}, zb])/(9*(-1 + zb)) + 
       ((12793 - 23170*zb + 7301*zb^2 - 2384*zb^3)*L[{1, 0, 1, 1}, zb])/
        (18 - 18*zb) + ((9974 - 20318*zb + 7296*zb^2 - 2256*zb^3)*
         L[{1, 1, 0, 0}, zb])/(9*(-1 + zb)) + 
       ((7665 - 16285*zb + 6504*zb^2 - 1736*zb^3)*L[{1, 1, 0, 1}, zb])/
        (9 - 9*zb) + ((22690 - 42449*zb + 17727*zb^2 - 5600*zb^3)*
         L[{1, 1, 1, 0}, zb])/(18 - 18*zb) - 
       (2*(-246 + 1329*zb - 2275*zb^2 + 712*zb^3)*L[{1, 1, 1, 1}, zb])/
        (9*(-1 + zb)) + ((6314 - 7372*zb + 2766*zb^2 - 640*zb^3)*
         L[{1, 1, 2, 1}, zb])/(9 - 9*zb) - 
       (2*(-1375 + 1602*zb - 537*zb^2 + 112*zb^3)*L[{1, 2, 1, 0}, zb])/
        (3*(-1 + zb)) + (2*(-5479 + 5365*zb - 1608*zb^2 + 496*zb^3)*
         L[{1, 2, 1, 1}, zb])/(9*(-1 + zb)) - 
       (2*(-535 + 656*zb - 243*zb^2 + 48*zb^3)*L[{1, 2, 2, 1}, zb])/
        (3*(-1 + zb)) + (4*(-2464 + 2155*zb - 646*zb^2 + 88*zb^3)*
         L[{2, 1, 0, 0}, zb])/(9*(-1 + zb)) - 
       (4*(-2636 + 2386*zb - 709*zb^2 + 84*zb^3)*L[{2, 1, 0, 1}, zb])/
        (9*(-1 + zb)) - (2*(-9292 + 7727*zb - 2225*zb^2 + 336*zb^3)*
         L[{2, 1, 1, 0}, zb])/(9*(-1 + zb)) + 
       (4*(-5566 + 4229*zb - 1139*zb^2 + 198*zb^3)*L[{2, 1, 1, 1}, zb])/
        (9*(-1 + zb)) - (4*(-752 + 603*zb - 141*zb^2 + 16*zb^3)*
         L[{2, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
       (4*(-1476 + 1364*zb - 377*zb^2 + 40*zb^3)*L[{2, 2, 1, 0}, zb])/
        (9*(-1 + zb)) - (2*(-1230 + 750*zb - 155*zb^2 + 48*zb^3)*
         L[{2, 2, 1, 1}, zb])/(3*(-1 + zb)) + 
       (8*(-265 + 250*zb - 67*zb^2 + 4*zb^3)*L[{2, 2, 2, 1}, zb])/
        (9*(-1 + zb)) + (9 + 18*zb)*L[{r, r, 0, 1}, zb] + 
       (6 + 12*zb)*L[{r, r, 1, 1}, zb] + (4*(1 + zb^2)*L[{0, 0, -1, 0, 1}, zb])/
        (-1 + zb) + (230*(1 + zb^2)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) - 
       (706*(1 + zb^2)*L[{0, 0, 0, 0, 1}, zb])/(3*(-1 + zb)) - 
       (766*(1 + zb^2)*L[{0, 0, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       (728*(1 + zb^2)*L[{0, 0, 0, 1, 1}, zb])/(3*(-1 + zb)) - 
       (272*(1 + zb^2)*L[{0, 0, 1, 0, 0}, zb])/(-1 + zb) + 
       (262*(1 + zb^2)*L[{0, 0, 1, 0, 1}, zb])/(-1 + zb) + 
       (294*(1 + zb^2)*L[{0, 0, 1, 1, 0}, zb])/(-1 + zb) - 
       (248*(1 + zb^2)*L[{0, 0, 1, 1, 1}, zb])/(-1 + zb) - 
       (76*(1 + zb^2)*L[{0, 0, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (830*(1 + zb^2)*L[{0, 1, 0, 0, 0}, zb])/(3*(-1 + zb)) + 
       (796*(1 + zb^2)*L[{0, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (278*(1 + zb^2)*L[{0, 1, 0, 1, 0}, zb])/(-1 + zb) - 
       (700*(1 + zb^2)*L[{0, 1, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
       (306*(1 + zb^2)*L[{0, 1, 1, 0, 0}, zb])/(-1 + zb) - 
       (734*(1 + zb^2)*L[{0, 1, 1, 0, 1}, zb])/(3*(-1 + zb)) - 
       (776*(1 + zb^2)*L[{0, 1, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       (268*(1 + zb^2)*L[{0, 1, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (12*(1 + zb^2)*L[{0, 1, 1, 2, 1}, zb])/(-1 + zb) - 
       (20*(1 + zb^2)*L[{0, 1, 2, 1, 0}, zb])/(3*(-1 + zb)) - 
       (16*(1 + zb^2)*L[{0, 1, 2, 1, 1}, zb])/(3*(-1 + zb)) - 
       (44*(1 + zb^2)*L[{0, 1, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((2137 - 1728*zb + 1247*zb^2)*L[{1, 0, 0, 0, 0}, zb])/(3 - 3*zb) + 
       (2*(1159 - 964*zb + 639*zb^2)*L[{1, 0, 0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (2*(1133 - 932*zb + 651*zb^2)*L[{1, 0, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((-463 + 376*zb - 329*zb^2)*L[{1, 0, 0, 1, 1}, zb])/(-1 + zb) + 
       (4*(599 - 504*zb + 340*zb^2)*L[{1, 0, 1, 0, 0}, zb])/(3*(-1 + zb)) - 
       (4*(539 - 458*zb + 303*zb^2)*L[{1, 0, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       ((2077 - 1976*zb + 1243*zb^2)*L[{1, 0, 1, 1, 0}, zb])/(3 - 3*zb) + 
       (2*(809 - 784*zb + 491*zb^2)*L[{1, 0, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (4*(7 - 12*zb + 11*zb^2)*L[{1, 0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((1031 - 1056*zb + 593*zb^2)*L[{1, 1, 0, 0, 0}, zb])/(-1 + zb) - 
       (4*(727 - 776*zb + 396*zb^2)*L[{1, 1, 0, 0, 1}, zb])/(3*(-1 + zb)) - 
       (8*(349 - 382*zb + 199*zb^2)*L[{1, 1, 0, 1, 0}, zb])/(3*(-1 + zb)) + 
       (2*(803 - 976*zb + 475*zb^2)*L[{1, 1, 0, 1, 1}, zb])/(3*(-1 + zb)) + 
       ((3110 - 3920*zb + 1962*zb^2)*L[{1, 1, 1, 0, 0}, zb])/(3 - 3*zb) + 
       ((2417 - 3056*zb + 1575*zb^2)*L[{1, 1, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (3*(-411 + 317*zb)*L[{1, 1, 1, 1, 0}, zb])/2 + 
       ((215 + 1136*zb - 1543*zb^2)*L[{1, 1, 1, 1, 1}, zb])/(6*(-1 + zb)) - 
       (4*(-101 + 68*zb + 57*zb^2)*L[{1, 1, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
       (4*(91 - 84*zb + 33*zb^2)*L[{1, 1, 2, 1, 0}, zb])/(-1 + zb) + 
       ((1336 - 1360*zb + 780*zb^2)*L[{1, 1, 2, 1, 1}, zb])/(3 - 3*zb) + 
       (4*(265 - 220*zb + 81*zb^2)*L[{1, 1, 2, 2, 1}, zb])/(3*(-1 + zb)) + 
       ((1660 - 1488*zb + 436*zb^2)*L[{1, 2, 1, 0, 0}, zb])/(3 - 3*zb) + 
       (8*(195 - 178*zb + 47*zb^2)*L[{1, 2, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (2*(1941 - 1724*zb + 523*zb^2)*L[{1, 2, 1, 1, 0}, zb])/(3*(-1 + zb)) - 
       (40*(80 - 76*zb + 29*zb^2)*L[{1, 2, 1, 1, 1}, zb])/(3*(-1 + zb)) + 
       (16*(24 - 21*zb + 5*zb^2)*L[{1, 2, 1, 2, 1}, zb])/(-1 + zb) - 
       (8*(341 - 288*zb + 65*zb^2)*L[{1, 2, 2, 1, 0}, zb])/(3*(-1 + zb)) + 
       (2*(521 - 452*zb + 143*zb^2)*L[{1, 2, 2, 1, 1}, zb])/(-1 + zb) - 
       (4*(385 - 324*zb + 67*zb^2)*L[{1, 2, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
       18*(-3 + zb)*L[{1, r, r, 0, 1}, zb] - 12*(-3 + zb)*
        L[{1, r, r, 1, 1}, zb] + (48*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 0}, zb])/
        (-1 + zb) - (164*(5 - 4*zb + zb^2)*L[{2, 1, 0, 0, 1}, zb])/
        (3*(-1 + zb)) - (176*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 0}, zb])/
        (3*(-1 + zb)) + (64*(5 - 4*zb + zb^2)*L[{2, 1, 0, 1, 1}, zb])/
        (-1 + zb) - (548*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 0}, zb])/
        (3*(-1 + zb)) + (150*(5 - 4*zb + zb^2)*L[{2, 1, 1, 0, 1}, zb])/
        (-1 + zb) + (270*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 0}, zb])/(-1 + zb) - 
       (180*(5 - 4*zb + zb^2)*L[{2, 1, 1, 1, 1}, zb])/(-1 + zb) + 
       (340*(5 - 4*zb + zb^2)*L[{2, 1, 1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (196*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 0}, zb])/(-1 + zb) + 
       (236*(5 - 4*zb + zb^2)*L[{2, 1, 2, 1, 1}, zb])/(-1 + zb) - 
       (116*(5 - 4*zb + zb^2)*L[{2, 1, 2, 2, 1}, zb])/(-1 + zb) + 
       (536*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 0}, zb])/(3*(-1 + zb)) - 
       (616*(5 - 4*zb + zb^2)*L[{2, 2, 1, 0, 1}, zb])/(3*(-1 + zb)) - 
       (1132*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
       (1174*(5 - 4*zb + zb^2)*L[{2, 2, 1, 1, 1}, zb])/(3*(-1 + zb)) - 
       (112*(5 - 4*zb + zb^2)*L[{2, 2, 1, 2, 1}, zb])/(-1 + zb) + 
       (208*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 0}, zb])/(-1 + zb) - 
       (226*(5 - 4*zb + zb^2)*L[{2, 2, 2, 1, 1}, zb])/(-1 + zb) + 
       (108*(5 - 4*zb + zb^2)*L[{2, 2, 2, 2, 1}, zb])/(-1 + zb) + 
       ((11944 + 16950*zb + 29239*zb^2 - 5008*zb^3)*Zeta[3])/(54*(-1 + zb)) + 
       L[{0, 1}, zb]*((68213 + 9210*zb + 401387*zb^2 - 148080*zb^3)/
          (648*(-1 + zb)) + (Pi^2*(587 + 10638*zb - 1891*zb^2 + 824*zb^3))/
          (54 - 54*zb) - (794*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       Pi^2*(-1/19440*(409705 - 244375*zb + 2154385*zb^2 - 2999715*zb^3 + 
            680210*zb^4 + 54*zb^5)/(-1 + zb)^2 - (791*(1 + zb^2)*Zeta[3])/
          (18*(-1 + zb))) + L[{0, 0}, zb]*
        ((Pi^2*(271 + 4488*zb - 674*zb^2 + 352*zb^3))/(27*(-1 + zb)) + 
         (-20137 + 5558*zb - 145719*zb^2 + 42336*zb^3)/(216*(-1 + zb)) + 
         (760*(1 + zb^2)*Zeta[3])/(3*(-1 + zb))) + L[{2, 1}, zb]*
        ((Pi^2*(3679 - 2842*zb + 799*zb^2 - 136*zb^3))/(27*(-1 + zb)) + 
         (896864 - 1522280*zb + 859050*zb^2 - 304210*zb^3 + 70735*zb^4 - 
           27*zb^5)/(810*(-1 + zb)^2) + (194*(5 - 4*zb + zb^2)*Zeta[3])/
          (3*(-1 + zb))) + L[{1, 0}, zb]*
        ((1973831 - 2100168*zb + 1408323*zb^2 - 356192*zb^3)/(648*(-1 + zb)) - 
         (2*Pi^2*(-988 + 3515*zb - 1052*zb^2 + 364*zb^3))/(27*(-1 + zb)) - 
         (4*(566 - 477*zb + 316*zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1, 1}, zb]*((Pi^2*(8717 - 19259*zb + 6924*zb^2 - 2088*zb^3))/
          (54 - 54*zb) + (-15693812 + 22347723*zb - 12591067*zb^2 + 
           3824928*zb^3 + 108*zb^4)/(3240*(-1 + zb)) + 
         ((2353 - 2660*zb + 1407*zb^2)*Zeta[3])/(3*(-1 + zb))) + 
       L[{1}, zb]*((Pi^4*(-9257 + 8068*zb - 4753*zb^2))/(1080*(-1 + zb)) + 
         (272586751 - 400099524*zb + 156279045*zb^2 - 50426896*zb^3)/
          (38880*(-1 + zb)) + (Pi^2*(-32813 + 76966*zb + 1157*zb^2 + 
            3128*zb^3))/(324*(-1 + zb)) + ((11431 - 28694*zb + 9037*zb^2 - 
            2736*zb^3)*Zeta[3])/(18 - 18*zb)) + 
       L[{0}, zb]*((2623*Pi^4*(1 + zb^2))/(1080*(-1 + zb)) + 
         (Pi^2*(22103 + 63444*zb + 39719*zb^2 - 5760*zb^3))/(648 - 648*zb) + 
         (735531 + 23943840*zb - 5735187*zb^2 + 3156224*zb^3)/
          (7776*(-1 + zb)) + ((873 + 16056*zb - 2067*zb^2 + 1232*zb^3)*Zeta[3])/
          (18 - 18*zb)) + (59*(1 + zb^2)*Zeta[5])/(-1 + zb))), 
 MC[g, g, 3][zb_, t_, mu2_] :> 
  (nf^2*(((16*zb*(519 - 600*zb + 131*zb^2))/(81*(-1 + zb)) - 
        (8*zb*(38 - 38*zb + 11*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
        (8*(217 - 195*zb - 15*zb^2 + 33*zb^3)*L[{1}, zb])/(27*(-1 + zb)) - 
        (8*(33 - 42*zb + 13*zb^2)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
        (8*(81 - 108*zb + 35*zb^2)*L[{1, 1}, zb])/(9*(-1 + zb)) - 
        (16*(-2 + zb)*L[{1, 1, 0}, zb])/3 + 16*(-2 + zb)*L[{1, 1, 1}, zb])*
       plusL[0, t/mu2] + ((-8*zb*(213 - 231*zb + 58*zb^2))/(27*(-1 + zb)) + 
        (8*zb*(15 - 15*zb + 4*zb^2)*L[{0}, zb])/(9*(-1 + zb)) - 
        (8*(48 - 51*zb + 7*zb^2 + 4*zb^3)*L[{1}, zb])/(9*(-1 + zb)) + 
        (16*(-2 + zb)*L[{1, 0}, zb])/3 - 16*(-2 + zb)*L[{1, 1}, zb])*
       plusL[1, t/mu2] + ((8*zb*(15 - 15*zb + 4*zb^2))/(9*(-1 + zb)) + 
        (16*(-2 + zb)*L[{1}, zb])/3)*plusL[2, t/mu2] + 
      delta[t]*((8*Pi^2*zb*(60 - 60*zb + 23*zb^2))/(243*(-1 + zb)) - 
        (8*zb*(12921 - 15405*zb + 2954*zb^2))/(729*(-1 + zb)) + 
        ((8*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(81*(-1 + zb)) + 
          (4*zb*(3360 - 3684*zb + 1009*zb^2))/(243*(-1 + zb)))*L[{0}, zb] - 
        (4*zb*(165 - 111*zb + 70*zb^2)*L[{0, 0}, zb])/(81*(-1 + zb)) + 
        (16*zb*(60 - 60*zb + 23*zb^2)*L[{0, 1}, zb])/(81*(-1 + zb)) + 
        ((16*Pi^2*(-2 + zb))/27 + (8*(459 - 519*zb + 124*zb^2 + 35*zb^3))/
           (81*(-1 + zb)))*L[{1, 0}, zb] + ((-8*Pi^2*(-2 + zb))/27 - 
          (8*(1053 - 1299*zb + 320*zb^2 + 46*zb^3))/(81*(-1 + zb)))*
         L[{1, 1}, zb] - (20*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 0}, zb])/
         (27*(-1 + zb)) + (16*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 1}, zb])/
         (27*(-1 + zb)) + (16*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 0}, zb])/
         (27*(-1 + zb)) - (8*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 1}, zb])/
         (27*(-1 + zb)) + (8*(57 - 45*zb + 10*zb^2)*L[{1, 0, 0}, zb])/27 - 
        (8*(60 - 45*zb + 8*zb^2)*L[{1, 0, 1}, zb])/27 - 
        (8*(-159 + 231*zb - 92*zb^2 + 8*zb^3)*L[{1, 1, 0}, zb])/
         (27*(-1 + zb)) + (4*(-546 + 753*zb - 263*zb^2 + 8*zb^3)*
          L[{1, 1, 1}, zb])/(27*(-1 + zb)) - (40*(-2 + zb)*L[{1, 0, 0, 0}, zb])/
         9 + (32*(-2 + zb)*L[{1, 0, 0, 1}, zb])/9 + 
        (32*(-2 + zb)*L[{1, 0, 1, 0}, zb])/9 - 
        (16*(-2 + zb)*L[{1, 0, 1, 1}, zb])/9 + 
        (32*(-2 + zb)*L[{1, 1, 0, 0}, zb])/9 - 
        (16*(-2 + zb)*L[{1, 1, 0, 1}, zb])/9 + 
        (32*(-2 + zb)*L[{1, 1, 1, 0}, zb])/9 - 
        (136*(-2 + zb)*L[{1, 1, 1, 1}, zb])/9 - 
        (8*zb*(15 - 15*zb + 4*zb^2)*Zeta[3])/(9*(-1 + zb)) + 
        L[{1}, zb]*((-4*Pi^2*(60 - 45*zb + 8*zb^2))/81 - 
          (4*(5094 - 3765*zb - 1738*zb^2 + 1009*zb^3))/(243*(-1 + zb)) - 
          (16*(-2 + zb)*Zeta[3])/3))))/Nc + 
   Nc*nf^2*(((8*(-20 + 333*zb - 331*zb^2 + 104*zb^3))/(27*(-1 + zb)) + 
       (400/81 - (16*Pi^2)/27)*delta[zb] - (8*(-4 + 27*zb - 23*zb^2 + 8*zb^3)*
         L[{0}, zb])/(9*(-1 + zb)) + (8*(4 + 48*zb - 51*zb^2 + 3*zb^3 + 8*zb^4)*
         L[{1}, zb])/(9*(-1 + zb)*zb) - (16*(-2 + zb)*L[{1, 0}, zb])/3 + 
       16*(-2 + zb)*L[{1, 1}, zb] - (160*plusD[0, zb])/27 + 
       (32*plusD[1, zb])/9)*plusL[1, t/mu2] + 
     ((-8*(-2 + 21*zb - 19*zb^2 + 6*zb^3))/(9*(-1 + zb)) - (80*delta[zb])/27 - 
       (16*(-2 + zb)*L[{1}, zb])/3 + (16*plusD[0, zb])/9)*plusL[2, t/mu2] + 
     (16*delta[zb]*plusL[3, t/mu2])/27 + plusL[0, t/mu2]*
      ((16*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(27*(-1 + zb)) - 
       (2*(-200 + 6567*zb - 7087*zb^2 + 2124*zb^3))/(81*(-1 + zb)) + 
       (2*(-68 + 789*zb - 721*zb^2 + 264*zb^3)*L[{0}, zb])/(27*(-1 + zb)) - 
       (2*(80 + 947*zb - 726*zb^2 - 221*zb^3 + 264*zb^4)*L[{1}, zb])/
        (27*(-1 + zb)*zb) - (32*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/
        (9*(-1 + zb)) + (32*(1 - zb + zb^2)^2*L[{0, 1}, zb])/(9*(-1 + zb)*zb) + 
       (8*(4 + 25*zb - 30*zb^2 + 5*zb^3 + 4*zb^4)*L[{1, 0}, zb])/
        (9*(-1 + zb)*zb) - (8*(4 + 81*zb - 108*zb^2 + 31*zb^3 + 4*zb^4)*
         L[{1, 1}, zb])/(9*(-1 + zb)*zb) + (16*(-2 + zb)*L[{1, 1, 0}, zb])/3 - 
       16*(-2 + zb)*L[{1, 1, 1}, zb] + (400/81 - (16*Pi^2)/27)*plusD[0, zb] - 
       (160*plusD[1, zb])/27 + (16*plusD[2, zb])/9 + 
       delta[zb]*(-1856/729 + (80*Pi^2)/81 - (32*Zeta[3])/27)) + 
     delta[t]*((-4*Pi^2*(-16 + 111*zb - 95*zb^2 + 44*zb^3))/(81*(-1 + zb)) + 
       (-1856 + 160233*zb - 182299*zb^2 + 51348*zb^3)/(729*(-1 + zb)) + 
       ((696 - 22854*zb + 23769*zb^2 - 8429*zb^3)/(243*(-1 + zb)) + 
         (8*Pi^2*(-6 + 3*zb + 3*zb^2 + 2*zb^3))/(81*(-1 + zb)))*L[{0}, zb] + 
       (2*(-64 + 353*zb - 253*zb^2 + 144*zb^3)*L[{0, 0}, zb])/(27*(-1 + zb)) - 
       (8*(20 - 36*zb + 111*zb^2 - 95*zb^3 + 44*zb^4)*L[{0, 1}, zb])/
        (27*(-1 + zb)*zb) + ((-16*Pi^2*(-2 + zb))/27 - 
         (2*(80 + 584*zb - 583*zb^2 + 39*zb^3 + 144*zb^4))/(27*(-1 + zb)*zb))*
        L[{1, 0}, zb] + ((8*Pi^2*(-2 + zb))/27 + 
         (4*(40 + 773*zb - 898*zb^2 + 169*zb^3 + 88*zb^4))/(27*(-1 + zb)*zb))*
        L[{1, 1}, zb] - (4*(-24 - 3*zb + 27*zb^2 + 4*zb^3)*L[{0, 0, 0}, zb])/
        (27*(-1 + zb)) + (16*(6 - 12*zb + 3*zb^2 + 3*zb^3 + 2*zb^4)*
         L[{0, 0, 1}, zb])/(27*(-1 + zb)*zb) + 
       (16*(6 - 12*zb + 3*zb^2 + 3*zb^3 + 2*zb^4)*L[{0, 1, 0}, zb])/
        (27*(-1 + zb)*zb) - (8*(12 - 24*zb + 21*zb^2 - 9*zb^3 + 8*zb^4)*
         L[{0, 1, 1}, zb])/(27*(-1 + zb)*zb) + 
       (8*(12 + 17*zb - 42*zb^2 + 23*zb^3 + 2*zb^4)*L[{1, 0, 0}, zb])/
        (27*(-1 + zb)*zb) - (8*(12 + 28*zb - 57*zb^2 + 25*zb^3 + 4*zb^4)*
         L[{1, 0, 1}, zb])/(27*(-1 + zb)*zb) - 
       (8*(12 + 127*zb - 183*zb^2 + 64*zb^3 + 4*zb^4)*L[{1, 1, 0}, zb])/
        (27*(-1 + zb)*zb) + (4*(24 + 538*zb - 741*zb^2 + 235*zb^3 + 16*zb^4)*
         L[{1, 1, 1}, zb])/(27*(-1 + zb)*zb) + 
       (40*(-2 + zb)*L[{1, 0, 0, 0}, zb])/9 - 
       (32*(-2 + zb)*L[{1, 0, 0, 1}, zb])/9 - 
       (32*(-2 + zb)*L[{1, 0, 1, 0}, zb])/9 + 
       (16*(-2 + zb)*L[{1, 0, 1, 1}, zb])/9 - 
       (32*(-2 + zb)*L[{1, 1, 0, 0}, zb])/9 + 
       (16*(-2 + zb)*L[{1, 1, 0, 1}, zb])/9 - 
       (32*(-2 + zb)*L[{1, 1, 1, 0}, zb])/9 + 
       (136*(-2 + zb)*L[{1, 1, 1, 1}, zb])/9 + (400/81 - (16*Pi^2)/27)*
        plusD[1, zb] - (80*plusD[2, zb])/27 + (16*plusD[3, zb])/27 + 
       plusD[0, zb]*(-1856/729 + (80*Pi^2)/81 - (32*Zeta[3])/27) + 
       delta[zb]*(-256/6561 - (68*Pi^2)/81 + (62*Pi^4)/1215 - 
         (80*Zeta[3])/243) + (8*(-4 + 57*zb - 53*zb^2 + 16*zb^3)*Zeta[3])/
        (27*(-1 + zb)) + L[{1}, zb]*((-4*Pi^2*(12 + 28*zb - 57*zb^2 + 25*zb^3 + 
            4*zb^4))/(81*(-1 + zb)*zb) + (1056 + 24539*zb - 12507*zb^2 - 
           13093*zb^3 + 8429*zb^4)/(243*(-1 + zb)*zb) + (16*(-2 + zb)*Zeta[3])/
          3))) + (nf*(((4*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(9*(-1 + zb)) - 
        (2*zb*(214 - 229*zb + 48*zb^2))/(9*(-1 + zb)) + 
        (zb*(555 - 627*zb + 172*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
        ((8*Pi^2*(-2 + zb))/3 + (-91 + 437*zb - 172*zb^2)/9)*L[{1}, zb] - 
        (8*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
        (8*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1}, zb])/(3*(-1 + zb)) + 
        (8*(7 - 9*zb^2 + 4*zb^3)*L[{1, 0}, zb])/(3*(-1 + zb)) - 
        (2*(7 - 26*zb + 16*zb^2)*L[{1, 1}, zb])/3 - 16*(-2 + zb)*
         L[{1, 0, 0}, zb] + 16*(-2 + zb)*L[{1, 0, 1}, zb] + 
        20*(-2 + zb)*L[{1, 1, 0}, zb] - 12*(-2 + zb)*L[{1, 1, 1}, zb])*
       plusL[1, t/mu2] + ((-23*zb)/6 - (2*zb*(15 - 15*zb + 4*zb^2)*L[{0}, zb])/
         (3*(-1 + zb)) + (2*(7 - 11*zb + 4*zb^2)*L[{1}, zb])/3 + 
        (8 - 4*zb)*L[{1, 0}, zb] + 2*(-2 + zb)*L[{1, 1}, zb])*plusL[2, t/mu2] + 
      plusL[0, t/mu2]*(-1/54*(Pi^2*zb*(615 - 723*zb + 320*zb^2))/(-1 + zb) + 
        (zb*(7318 - 8917*zb + 2532*zb^2))/(54*(-1 + zb)) + 
        ((4*Pi^2*zb*(3 - 3*zb + 2*zb^2))/(9*(-1 + zb)) - 
          (zb*(2994 - 3723*zb + 1216*zb^2))/(27*(-1 + zb)))*L[{0}, zb] + 
        (zb*(1011 - 1119*zb + 320*zb^2)*L[{0, 0}, zb])/(9*(-1 + zb)) - 
        (zb*(1017 - 1125*zb + 320*zb^2)*L[{0, 1}, zb])/(9*(-1 + zb)) - 
        (4*(-1 + 195*zb - 249*zb^2 + 80*zb^3)*L[{1, 0}, zb])/(9*(-1 + zb)) + 
        ((2*Pi^2*(10 - 7*zb))/3 + (-1454 + 271*zb + 640*zb^2)/18)*
         L[{1, 1}, zb] - (268*(-2 + zb)*L[{2, 1}, zb])/3 - 
        (10*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 0}, zb])/(3*(-1 + zb)) + 
        (8*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 1}, zb])/(3*(-1 + zb)) + 
        (4*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 0}, zb])/(-1 + zb) - 
        (2*zb*(9 - 9*zb + 4*zb^2)*L[{0, 1, 1}, zb])/(-1 + zb) + 
        (2*(80 - 57*zb - 27*zb^2 + 20*zb^3)*L[{1, 0, 0}, zb])/(3*(-1 + zb)) - 
        (4*(48 - 45*zb - 3*zb^2 + 8*zb^3)*L[{1, 0, 1}, zb])/(3*(-1 + zb)) + 
        ((142 - 114*zb - 60*zb^2 + 48*zb^3)*L[{1, 1, 0}, zb])/(3 - 3*zb) + 
        (2*(-25 - zb + 20*zb^2)*L[{1, 1, 1}, zb])/3 - 
        (32*(-2 - 2*zb + zb^2)*L[{1, 2, 1}, zb])/3 - 
        (16*(4 - 6*zb + zb^3)*L[{2, 1, 1}, zb])/(3*(-1 + zb)) + 
        (32*(4 - 6*zb + zb^3)*L[{2, 2, 1}, zb])/(3*(-1 + zb)) - 
        20*(-2 + zb)*L[{1, 0, 0, 0}, zb] + 16*(-2 + zb)*L[{1, 0, 0, 1}, zb] + 
        24*(-2 + zb)*L[{1, 0, 1, 0}, zb] + (8 - 4*zb)*L[{1, 0, 1, 1}, zb] + 
        32*(-2 + zb)*L[{1, 1, 0, 0}, zb] - 28*(-2 + zb)*L[{1, 1, 0, 1}, zb] - 
        36*(-2 + zb)*L[{1, 1, 1, 0}, zb] + 22*(-2 + zb)*L[{1, 1, 1, 1}, zb] + 
        32*L[{1, 1, 2, 1}, zb] + 16*zb*L[{1, 2, 1, 1}, zb] - 
        32*zb*L[{1, 2, 2, 1}, zb] - (2*zb*(21 - 21*zb + 8*zb^2)*Zeta[3])/
         (-1 + zb) + L[{1}, zb]*((Pi^2*(80 - 90*zb + 18*zb^2 + 8*zb^3))/
           (9 - 9*zb) + (1276 + 3243*zb - 6555*zb^2 + 2432*zb^3)/
           (54*(-1 + zb)) - 12*(-2 + zb)*Zeta[3])) + 
      delta[t]*(-1/270*(Pi^4*zb*(-21 + 21*zb + 2*zb^2))/(-1 + zb) - 
        (zb*(143093 - 191663*zb + 58092*zb^2))/(810*(-1 + zb)) + 
        (Pi^2*zb*(-10920 + 25680*zb - 23985*zb^2 + 9205*zb^3 + 9*zb^4))/
         (810*(-1 + zb)^2) + ((Pi^2*zb*(-75 + 75*zb + 4*zb^2))/(27*(-1 + zb)) - 
          (zb*(4944 - 6021*zb + 2012*zb^2))/(27*(-1 + zb)))*L[{0, 0}, zb] + 
        ((-8*Pi^2*zb*(12 - 12*zb + 5*zb^2))/(27*(-1 + zb)) + 
          (zb*(5406 - 6201*zb + 1850*zb^2))/(27*(-1 + zb)))*L[{0, 1}, zb] + 
        ((8*Pi^2*(4 - 6*zb + zb^3))/(9*(-1 + zb)) + 
          (2*(-32528 + 81210*zb - 64905*zb^2 + 16270*zb^3 - 45*zb^4 + 9*zb^5))/
           (135*(-1 + zb)^2))*L[{2, 1}, zb] + (2*zb*(682 - 754*zb + 219*zb^2)*
          L[{0, 0, 0}, zb])/(9*(-1 + zb)) - (zb*(1201 - 1357*zb + 400*zb^2)*
          L[{0, 0, 1}, zb])/(9*(-1 + zb)) - (zb*(475 - 519*zb + 148*zb^2)*
          L[{0, 1, 0}, zb])/(3*(-1 + zb)) + (zb*(669 - 789*zb + 322*zb^2)*
          L[{0, 1, 1}, zb])/(9*(-1 + zb)) + 
        (Pi^2*(4 - 2*zb) + (260 + 762*zb - 1248*zb^2 + 438*zb^3)/(9 - 9*zb))*
         L[{1, 0, 0}, zb] + ((-8*Pi^2*(-2 + zb))/9 + 
          (2*(281 + 138*zb - 513*zb^2 + 200*zb^3))/(9*(-1 + zb)))*
         L[{1, 0, 1}, zb] + ((-8*Pi^2*(1 + zb))/9 + 
          (1868 - 1689*zb - 867*zb^2 + 888*zb^3)/(18*(-1 + zb)))*
         L[{1, 1, 0}, zb] + ((2*Pi^2*(-10 + 11*zb))/3 + 
          (2535 - 1195*zb - 732*zb^2)/18)*L[{1, 1, 1}, zb] + 
        ((-8*Pi^2*zb)/3 + (4*(-408 + 61*zb + 22*zb^2))/9)*L[{1, 2, 1}, zb] - 
        (268*(-2 + zb)*L[{2, 1, 0}, zb])/3 + 
        (4*(690 - 1041*zb + 326*zb^2 + 11*zb^3)*L[{2, 1, 1}, zb])/
         (9*(-1 + zb)) + ((1768 - 2700*zb + 732*zb^2 + 88*zb^3)*
          L[{2, 2, 1}, zb])/(9 - 9*zb) - (28*zb*(15 - 15*zb + 4*zb^2)*
          L[{0, 0, 0, 0}, zb])/(9*(-1 + zb)) + (2*zb*(213 - 213*zb + 52*zb^2)*
          L[{0, 0, 0, 1}, zb])/(9*(-1 + zb)) + (2*zb*(69 - 69*zb + 20*zb^2)*
          L[{0, 0, 1, 0}, zb])/(3*(-1 + zb)) - (2*zb*(-15 + 15*zb + 4*zb^2)*
          L[{0, 0, 1, 1}, zb])/(3*(-1 + zb)) + (14*zb*(15 - 15*zb + 4*zb^2)*
          L[{0, 1, 0, 0}, zb])/(3*(-1 + zb)) - 
        (16*(-2 + zb)^2*zb*L[{0, 1, 0, 1}, zb])/(-1 + zb) - 
        (2*zb*(51 - 51*zb + 20*zb^2)*L[{0, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
        (32*zb*(3 - 3*zb + 2*zb^2)*L[{0, 1, 1, 1}, zb])/(9*(-1 + zb)) - 
        (32*zb*(6 - 6*zb + zb^2)*L[{0, 1, 2, 1}, zb])/(3*(-1 + zb)) + 
        (2*(403 - 405*zb + 6*zb^2 + 56*zb^3)*L[{1, 0, 0, 0}, zb])/
         (9*(-1 + zb)) + ((652 - 642*zb - 18*zb^2 + 104*zb^3)*
          L[{1, 0, 0, 1}, zb])/(9 - 9*zb) + ((296 - 294*zb + 6*zb^2 + 40*zb^3)*
          L[{1, 0, 1, 0}, zb])/(3 - 3*zb) + 
        (2*(109 - 170*zb + 69*zb^2 + 4*zb^3)*L[{1, 0, 1, 1}, zb])/
         (3*(-1 + zb)) + ((300 - 310*zb - 14*zb^2 + 56*zb^3)*
          L[{1, 1, 0, 0}, zb])/(3 - 3*zb) + (2*(139 - 147*zb + 24*zb^3)*
          L[{1, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
        (2*(121 - 140*zb - zb^2 + 28*zb^3)*L[{1, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
        ((307 - 146*zb - 128*zb^2)*L[{1, 1, 1, 1}, zb])/9 + 
        (16*(-31 - 28*zb + 14*zb^2)*L[{1, 1, 2, 1}, zb])/9 - 
        (32*(-2 - 2*zb + zb^2)*L[{1, 2, 1, 0}, zb])/3 + 
        (8*(73 - 51*zb - 54*zb^2 + 26*zb^3)*L[{1, 2, 1, 1}, zb])/
         (9*(-1 + zb)) - (16*(15 - 17*zb - 4*zb^2 + 4*zb^3)*
          L[{1, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
        (16*(4 - 6*zb + zb^3)*L[{2, 1, 1, 0}, zb])/(3*(-1 + zb)) + 
        (64*(4 - 6*zb + zb^3)*L[{2, 1, 1, 1}, zb])/(9*(-1 + zb)) - 
        (128*(4 - 6*zb + zb^3)*L[{2, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
        (32*(4 - 6*zb + zb^3)*L[{2, 2, 1, 0}, zb])/(3*(-1 + zb)) - 
        (208*(4 - 6*zb + zb^3)*L[{2, 2, 1, 1}, zb])/(9*(-1 + zb)) + 
        (64*(4 - 6*zb + zb^3)*L[{2, 2, 2, 1}, zb])/(3*(-1 + zb)) - 
        (56*(-2 + zb)*L[{1, 0, 0, 0, 0}, zb])/3 + 20*(-2 + zb)*
         L[{1, 0, 0, 0, 1}, zb] + (52*(-2 + zb)*L[{1, 0, 0, 1, 0}, zb])/3 + 
        (28*(-2 + zb)*L[{1, 0, 0, 1, 1}, zb])/3 + 28*(-2 + zb)*
         L[{1, 0, 1, 0, 0}, zb] - (80*(-2 + zb)*L[{1, 0, 1, 0, 1}, zb])/3 - 
        (28*(-2 + zb)*L[{1, 0, 1, 1, 0}, zb])/3 - 32*(-2 + zb)*
         L[{1, 0, 1, 2, 1}, zb] + (112*(-2 + zb)*L[{1, 1, 0, 0, 0}, zb])/3 - 
        32*(-2 + zb)*L[{1, 1, 0, 0, 1}, zb] - 40*(-2 + zb)*
         L[{1, 1, 0, 1, 0}, zb] + (16*zb*L[{1, 1, 0, 1, 1}, zb])/3 - 
        (160*(-2 + zb)*L[{1, 1, 1, 0, 0}, zb])/3 + 44*(-2 + zb)*
         L[{1, 1, 1, 0, 1}, zb] + (154*(-2 + zb)*L[{1, 1, 1, 1, 0}, zb])/3 - 
        30*(-2 + zb)*L[{1, 1, 1, 1, 1}, zb] - 96*L[{1, 1, 1, 2, 1}, zb] + 
        32*L[{1, 1, 2, 1, 0}, zb] - (80*(2 + zb)*L[{1, 1, 2, 1, 1}, zb])/3 + 
        (32*(3 + 5*zb)*L[{1, 1, 2, 2, 1}, zb])/3 + 
        16*zb*L[{1, 2, 1, 1, 0}, zb] - (64*zb*L[{1, 2, 1, 1, 1}, zb])/3 + 
        (128*zb*L[{1, 2, 1, 2, 1}, zb])/3 - 32*zb*L[{1, 2, 2, 1, 0}, zb] + 
        (208*zb*L[{1, 2, 2, 1, 1}, zb])/3 - 64*zb*L[{1, 2, 2, 2, 1}, zb] + 
        (2*zb*(132 - 177*zb + 166*zb^2)*Zeta[3])/(9*(-1 + zb)) + 
        L[{1, 0}, zb]*((Pi^2*(290 - 501*zb + 231*zb^2 + 4*zb^3))/(27 - 27*zb) + 
          (1468 + 5367*zb - 9885*zb^2 + 4024*zb^3)/(54*(-1 + zb)) + 
          (56*(-2 + zb)*Zeta[3])/3) + L[{1, 1}, zb]*
         ((Pi^2*(293 - 429*zb + 168*zb^2 + 16*zb^3))/(27*(-1 + zb)) + 
          (69671 - 100424*zb + 14341*zb^2 + 18356*zb^3 + 36*zb^4)/
           (270 - 270*zb) + (56*zb*Zeta[3])/3) + L[{0}, zb]*
         (-1/54*(Pi^2*zb*(559 - 727*zb + 356*zb^2))/(-1 + zb) + 
          (zb*(34716 - 45939*zb + 14708*zb^2))/(162*(-1 + zb)) - 
          (8*zb*(-9 + 9*zb + zb^2)*Zeta[3])/(3*(-1 + zb))) + 
        L[{1}, zb]*((8*Pi^4*(-2 + zb))/135 + (29947 - 214248*zb + 243870*zb^2 - 
            73432*zb^3)/(810*(-1 + zb)) + (Pi^2*(83 + 187*zb - 342*zb^2 + 
             178*zb^3))/(27*(-1 + zb)) + (2*(61 - 95*zb + 54*zb^2 + 4*zb^3)*
            Zeta[3])/(3*(-1 + zb))))))/Nc^2 + 
   nf*((-1/3*(zb*(767 - 839*zb + 276*zb^2))/(-1 + zb) - 2*delta[zb] + 
       (8*zb*(15 - 15*zb + 4*zb^2)*L[{0}, zb])/(-1 + zb) + 
       ((336 - 252*zb - 68*zb^2 + 64*zb^3)*L[{1}, zb])/(3 - 3*zb) + 
       48*(-2 + zb)*L[{1, 0}, zb] + (120 - 84*zb)*L[{1, 1}, zb])*
      plusL[2, t/mu2] + ((8*zb*(15 - 15*zb + 4*zb^2))/(3*(-1 + zb)) + 
       16*(-2 + zb)*L[{1}, zb])*plusL[3, t/mu2] + 
     plusL[1, t/mu2]*((-26*Pi^2*zb*(15 - 15*zb + 4*zb^2))/(9*(-1 + zb)) + 
       (2*(-54 + 3864*zb - 5484*zb^2 + 1729*zb^3))/(27*(-1 + zb)) - 
       (2*zb*(2241 - 2457*zb + 812*zb^2)*L[{0}, zb])/(9*(-1 + zb)) + 
       ((-52*Pi^2*(-2 + zb))/3 + (2486 - 7368*zb + 6610*zb^2 - 2336*zb^3)/
          (9 - 9*zb))*L[{1}, zb] + (16*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0}, zb])/
        (-1 + zb) - (16*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1}, zb])/(-1 + zb) - 
       (16*(40 - 21*zb - 17*zb^2 + 10*zb^3)*L[{1, 0}, zb])/(3*(-1 + zb)) + 
       (4*(69 - 84*zb + 15*zb^2 + 8*zb^3)*L[{1, 1}, zb])/(-1 + zb) - 
       (16*(-2 + 3*zb - 9*zb^2 + 4*zb^3)*L[{2, 1}, zb])/(3*(-1 + zb)) + 
       96*(-2 + zb)*L[{1, 0, 0}, zb] - 96*(-2 + zb)*L[{1, 0, 1}, zb] + 
       (304 - 200*zb)*L[{1, 1, 0}, zb] + 32*(-6 + 7*zb)*L[{1, 1, 1}, zb] + 
       32*zb*L[{1, 2, 1}, zb] - 4*plusD[0, zb] + 
       delta[zb]*(55/3 - 16*Zeta[3])) + plusL[0, t/mu2]*
      ((2*Pi^2*zb*(1473 - 1590*zb + 491*zb^2))/(27*(-1 + zb)) - 
       (5*(-297 + 11289*zb - 11892*zb^2 + 5189*zb^3))/(81*(-1 + zb)) + 
       ((-2*Pi^2*zb*(83 - 83*zb + 20*zb^2))/(3*(-1 + zb)) + 
         (2*(-54 + 6156*zb - 7848*zb^2 + 1975*zb^3))/(27*(-1 + zb)))*
        L[{0}, zb] - (2*zb*(753 - 825*zb + 274*zb^2)*L[{0, 0}, zb])/
        (3*(-1 + zb)) + (2*zb*(255 - 283*zb + 94*zb^2)*L[{0, 1}, zb])/
        (-1 + zb) + ((-68*Pi^2*(-2 + zb))/3 + (1114 - 5784*zb + 6442*zb^2 - 
           2404*zb^3)/(9 - 9*zb))*L[{1, 0}, zb] + 
       ((4*Pi^2*(-46 + 29*zb))/3 + (5620 - 11877*zb + 9101*zb^2 - 3292*zb^3)/
          (9*(-1 + zb)))*L[{1, 1}, zb] + (4*(-26 + 51*zb - 23*zb^2 + 2*zb^3)*
         L[{2, 1}, zb])/(-1 + zb) + (16*zb*(15 - 15*zb + 4*zb^2)*
         L[{0, 0, 0}, zb])/(-1 + zb) - (16*zb*(15 - 15*zb + 4*zb^2)*
         L[{0, 0, 1}, zb])/(-1 + zb) - (52*zb*(15 - 15*zb + 4*zb^2)*
         L[{0, 1, 0}, zb])/(3*(-1 + zb)) + (4*zb*(219 - 219*zb + 56*zb^2)*
         L[{0, 1, 1}, zb])/(3*(-1 + zb)) - (4*(165 - 69*zb - 84*zb^2 + 44*zb^3)*
         L[{1, 0, 0}, zb])/(3*(-1 + zb)) + (4*(57 - 36*zb - 17*zb^2 + 12*zb^3)*
         L[{1, 0, 1}, zb])/(-1 + zb) + (16*(54 - 45*zb - 11*zb^2 + 12*zb^3)*
         L[{1, 1, 0}, zb])/(3*(-1 + zb)) + 
       ((1060 - 1680*zb + 588*zb^2 + 64*zb^3)*L[{1, 1, 1}, zb])/(3 - 3*zb) + 
       (8*(-29 + 39*zb - 18*zb^2 + 4*zb^3)*L[{1, 2, 1}, zb])/(3*(-1 + zb)) - 
       (16*(-6 + 9*zb - 7*zb^2 + 2*zb^3)*L[{2, 1, 0}, zb])/(-1 + zb) + 
       (16*(-8 + 12*zb - 10*zb^2 + 3*zb^3)*L[{2, 1, 1}, zb])/(-1 + zb) + 
       64*(-2 + zb)*L[{2, 2, 1}, zb] + 96*(-2 + zb)*L[{1, 0, 0, 0}, zb] - 
       96*(-2 + zb)*L[{1, 0, 0, 1}, zb] - 104*(-2 + zb)*L[{1, 0, 1, 0}, zb] + 
       120*(-2 + zb)*L[{1, 0, 1, 1}, zb] + (352 - 224*zb)*L[{1, 1, 0, 0}, zb] + 
       8*(-38 + 25*zb)*L[{1, 1, 0, 1}, zb] + (-416 + 336*zb)*
        L[{1, 1, 1, 0}, zb] + (160 - 308*zb)*L[{1, 1, 1, 1}, zb] - 
       32*zb*L[{1, 1, 2, 1}, zb] + 32*zb*L[{1, 2, 1, 0}, zb] - 
       48*zb*L[{1, 2, 1, 1}, zb] - 32*zb*L[{1, 2, 2, 1}, zb] - 4*plusD[1, zb] + 
       plusD[0, zb]*(55/3 - 16*Zeta[3]) + ((48 - 978*zb + 930*zb^2 - 256*zb^3)*
         Zeta[3])/(3 - 3*zb) + delta[zb]*(-1711/54 + (2*Pi^2)/3 + (4*Pi^4)/45 + 
         (152*Zeta[3])/9) + L[{1}, zb]*
        ((2*Pi^2*(215 - 120*zb - 75*zb^2 + 44*zb^3))/(9*(-1 + zb)) + 
         (108 + 3728*zb + 3879*zb^2 - 8151*zb^3 + 2842*zb^4)/
          (27*zb - 27*zb^2) + 116*(-2 + zb)*Zeta[3])) + 
     delta[t]*((Pi^4*(12 + 457*zb - 469*zb^2 + 101*zb^3))/(135*(-1 + zb)) + 
       (-463590 + 1842984*zb - 6994989*zb^2 + 3389986*zb^3)/(14580*(-1 + zb)) + 
       (2*Pi^2*(-90 + 27640*zb - 59480*zb^2 + 38255*zb^3 - 6345*zb^4 + 9*zb^5))/
        (405*(-1 + zb)^2) + (3*Pi^2*(-3 + 2*zb + zb^2)*L[{r}, zb])/
        (Sqrt[1 - zb]*Sqrt[3 + zb]) + ((-2*Pi^2*zb*(855 - 855*zb + 196*zb^2))/
          (27*(-1 + zb)) + (2*(-162 + 24648*zb - 29616*zb^2 + 6631*zb^3))/
          (81*(-1 + zb)))*L[{0, 0}, zb] + 
       ((32*Pi^2*zb*(57 - 57*zb + 13*zb^2))/(27*(-1 + zb)) - 
         (2*(54 - 90*zb + 7738*zb^2 - 9223*zb^3 + 2061*zb^4))/
          (27*(-1 + zb)*zb))*L[{0, 1}, zb] + 
       ((4*Pi^2*(-22 + 33*zb - 87*zb^2 + 38*zb^3))/(27*(-1 + zb)) + 
         (4*(-27476 + 69760*zb - 58605*zb^2 + 17425*zb^3 - 1100*zb^4 + 
            18*zb^5))/(135*(-1 + zb)^2))*L[{2, 1}, zb] + 
       Pi^2*(2 - 2*zb)*L[{r, r}, zb] - (2*zb*(6939 - 7587*zb + 2530*zb^2)*
         L[{0, 0, 0}, zb])/(27*(-1 + zb)) + 
       (2*(-2 + 763*zb - 843*zb^2 + 288*zb^3)*L[{0, 0, 1}, zb])/(3*(-1 + zb)) + 
       (2*(18 + 7869*zb - 8769*zb^2 + 2726*zb^3)*L[{0, 1, 0}, zb])/
        (27*(-1 + zb)) - (2*(108 + 6387*zb - 7341*zb^2 + 1936*zb^3)*
         L[{0, 1, 1}, zb])/(27*(-1 + zb)) + ((-236*Pi^2*(-2 + zb))/9 + 
         (2*(105 + 6774*zb - 9521*zb^2 + 3728*zb^3))/(27*(-1 + zb)))*
        L[{1, 0, 0}, zb] + ((248*Pi^2*(-2 + zb))/9 - 
         (4*zb*(3039 - 4325*zb + 1859*zb^2))/(27*(-1 + zb)))*L[{1, 0, 1}, zb] + 
       ((8*Pi^2*(-32 + 19*zb))/3 + (10944 - 30819*zb + 28979*zb^2 - 10688*zb^3)/
          (27*(-1 + zb)))*L[{1, 1, 0}, zb] + (Pi^2*(820/9 - (586*zb)/9) + 
         (21471 - 39072*zb + 29209*zb^2 - 12472*zb^3)/(27 - 27*zb))*
        L[{1, 1, 1}, zb] + ((-80*Pi^2*zb)/9 + 
         (4*(1463 - 1584*zb - 21*zb^2 + 152*zb^3))/(27*(-1 + zb)))*
        L[{1, 2, 1}, zb] + (4*(-562 + 951*zb - 415*zb^2 + 40*zb^3)*
         L[{2, 1, 0}, zb])/(9*(-1 + zb)) - 
       (4*(-2594 + 4449*zb - 1902*zb^2 + 163*zb^3)*L[{2, 1, 1}, zb])/
        (27*(-1 + zb)) - (4*(642 - 1083*zb + 329*zb^2 + 26*zb^3)*
         L[{2, 2, 1}, zb])/(9*(-1 + zb)) - (18*(-3 + 2*zb + zb^2)*
         L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) - 
       (12*(-3 + 2*zb + zb^2)*L[{r, 1, 1}, zb])/(Sqrt[1 - zb]*Sqrt[3 + zb]) + 
       (16*zb*(15 - 15*zb + 4*zb^2)*L[{0, 0, 0, 0}, zb])/(-1 + zb) - 
       (4*zb*(561 - 561*zb + 146*zb^2)*L[{0, 0, 0, 1}, zb])/(9*(-1 + zb)) - 
       (4*zb*(609 - 609*zb + 160*zb^2)*L[{0, 0, 1, 0}, zb])/(9*(-1 + zb)) + 
       (8*zb*(255 - 255*zb + 73*zb^2)*L[{0, 0, 1, 1}, zb])/(9*(-1 + zb)) - 
       (56*zb*(15 - 15*zb + 4*zb^2)*L[{0, 1, 0, 0}, zb])/(3*(-1 + zb)) + 
       (4*zb*(177 - 177*zb + 50*zb^2)*L[{0, 1, 0, 1}, zb])/(3*(-1 + zb)) + 
       (8*zb*(333 - 333*zb + 92*zb^2)*L[{0, 1, 1, 0}, zb])/(9*(-1 + zb)) - 
       (4*zb*(621 - 621*zb + 172*zb^2)*L[{0, 1, 1, 1}, zb])/(9*(-1 + zb)) - 
       (16*zb*(51 - 51*zb + 10*zb^2)*L[{0, 1, 2, 1}, zb])/(9*(-1 + zb)) + 
       ((2108 - 840*zb - 1060*zb^2 + 544*zb^3)*L[{1, 0, 0, 0}, zb])/
        (9 - 9*zb) + (4*(487 - 153*zb - 284*zb^2 + 134*zb^3)*
         L[{1, 0, 0, 1}, zb])/(9*(-1 + zb)) + 
       (4*(612 - 381*zb - 191*zb^2 + 132*zb^3)*L[{1, 0, 1, 0}, zb])/
        (9*(-1 + zb)) - (4*(519 - 300*zb - 253*zb^2 + 146*zb^3)*
         L[{1, 0, 1, 1}, zb])/(9*(-1 + zb)) + 
       (8*(355 - 216*zb - 151*zb^2 + 96*zb^3)*L[{1, 1, 0, 0}, zb])/
        (9*(-1 + zb)) + ((1924 - 684*zb - 1312*zb^2 + 648*zb^3)*
         L[{1, 1, 0, 1}, zb])/(9 - 9*zb) + 
       ((4108 - 5040*zb + 692*zb^2 + 624*zb^3)*L[{1, 1, 1, 0}, zb])/
        (9 - 9*zb) + (2*(2009 - 3567*zb + 1454*zb^2 + 56*zb^3)*
         L[{1, 1, 1, 1}, zb])/(9*(-1 + zb)) - 
       (8*(-209 + 222*zb - 27*zb^2 + 2*zb^3)*L[{1, 1, 2, 1}, zb])/
        (9*(-1 + zb)) + (8*(-215 + 309*zb - 150*zb^2 + 32*zb^3)*
         L[{1, 2, 1, 0}, zb])/(9*(-1 + zb)) - 
       (8*(-255 + 312*zb - 120*zb^2 + 29*zb^3)*L[{1, 2, 1, 1}, zb])/
        (9*(-1 + zb)) - (8*(253 - 351*zb + 84*zb^2 + 2*zb^3)*
         L[{1, 2, 2, 1}, zb])/(9*(-1 + zb)) - 
       (16*(-86 + 129*zb - 87*zb^2 + 22*zb^3)*L[{2, 1, 0, 0}, zb])/
        (9*(-1 + zb)) + (16*(-118 + 177*zb - 111*zb^2 + 26*zb^3)*
         L[{2, 1, 0, 1}, zb])/(9*(-1 + zb)) + 
       (128*(-22 + 33*zb - 21*zb^2 + 5*zb^3)*L[{2, 1, 1, 0}, zb])/
        (9*(-1 + zb)) - (4*(-682 + 1023*zb - 741*zb^2 + 200*zb^3)*
         L[{2, 1, 1, 1}, zb])/(9*(-1 + zb)) + 
       (8*(-238 + 357*zb - 123*zb^2 + 2*zb^3)*L[{2, 1, 2, 1}, zb])/
        (9*(-1 + zb)) - (32*(-76 + 114*zb - 48*zb^2 + 5*zb^3)*
         L[{2, 2, 1, 0}, zb])/(9*(-1 + zb)) + 
       (8*(-98 + 147*zb - 55*zb^2 + 3*zb^3)*L[{2, 2, 1, 1}, zb])/
        (3*(-1 + zb)) + (16*(148 - 222*zb + 60*zb^2 + 7*zb^3)*
         L[{2, 2, 2, 1}, zb])/(9*(-1 + zb)) + 12*(-1 + zb)*
        L[{r, r, 0, 1}, zb] + 8*(-1 + zb)*L[{r, r, 1, 1}, zb] + 
       96*(-2 + zb)*L[{1, 0, 0, 0, 0}, zb] - 
       (296*(-2 + zb)*L[{1, 0, 0, 0, 1}, zb])/3 - 
       (328*(-2 + zb)*L[{1, 0, 0, 1, 0}, zb])/3 + 96*(-2 + zb)*
        L[{1, 0, 0, 1, 1}, zb] - 112*(-2 + zb)*L[{1, 0, 1, 0, 0}, zb] + 
       (280*(-2 + zb)*L[{1, 0, 1, 0, 1}, zb])/3 + 
       (368*(-2 + zb)*L[{1, 0, 1, 1, 0}, zb])/3 - 
       (344*(-2 + zb)*L[{1, 0, 1, 1, 1}, zb])/3 - 
       (128*(-2 + zb)*L[{1, 0, 1, 2, 1}, zb])/3 + 48*(8 - 5*zb)*
        L[{1, 1, 0, 0, 0}, zb] + (8*(-142 + 89*zb)*L[{1, 1, 0, 0, 1}, zb])/3 + 
       (8*(-142 + 89*zb)*L[{1, 1, 0, 1, 0}, zb])/3 - 
       (8*(-130 + 71*zb)*L[{1, 1, 0, 1, 1}, zb])/3 + 
       (8*(-218 + 157*zb)*L[{1, 1, 1, 0, 0}, zb])/3 - 
       (16*(-82 + 65*zb)*L[{1, 1, 1, 0, 1}, zb])/3 + 
       (544 - 500*zb)*L[{1, 1, 1, 1, 0}, zb] + 4*(-32 + 93*zb)*
        L[{1, 1, 1, 1, 1}, zb] + (32*(-4 + 3*zb)*L[{1, 1, 1, 2, 1}, zb])/3 - 
       32*zb*L[{1, 1, 2, 1, 0}, zb] + (8*(-8 + 17*zb)*L[{1, 1, 2, 1, 1}, zb])/
        3 + (208*zb*L[{1, 1, 2, 2, 1}, zb])/3 + 32*zb*L[{1, 2, 1, 0, 0}, zb] - 
       32*zb*L[{1, 2, 1, 0, 1}, zb] - 48*zb*L[{1, 2, 1, 1, 0}, zb] + 
       (232*zb*L[{1, 2, 1, 1, 1}, zb])/3 + 48*zb*L[{1, 2, 1, 2, 1}, zb] - 
       32*zb*L[{1, 2, 2, 1, 0}, zb] + (160*zb*L[{1, 2, 2, 1, 1}, zb])/3 - 
       (256*zb*L[{1, 2, 2, 2, 1}, zb])/3 - 2*plusD[2, zb] + 
       plusD[1, zb]*(55/3 - 16*Zeta[3]) - 
       (2*(-82 + 3701*zb - 3862*zb^2 + 1126*zb^3)*Zeta[3])/(9*(-1 + zb)) + 
       plusD[0, zb]*(-1711/54 + (2*Pi^2)/3 + (4*Pi^4)/45 + (152*Zeta[3])/9) + 
       L[{1, 1}, zb]*((Pi^2*(1884 - 1401*zb - 443*zb^2 + 344*zb^3))/
          (27 - 27*zb) - (2*(-810 + 5893*zb - 76482*zb^2 + 55163*zb^3 + 
            1983*zb^4 + 108*zb^5))/(405*(-1 + zb)*zb) + 
         (4*(358 - 203*zb)*Zeta[3])/3) + L[{1, 0}, zb]*
        ((2*Pi^2*(647 - 135*zb - 452*zb^2 + 172*zb^3))/(27*(-1 + zb)) + 
         (378 + 21304*zb + 16827*zb^2 - 39925*zb^3 + 10026*zb^4)/
          (81*zb - 81*zb^2) + (476*(-2 + zb)*Zeta[3])/3) + 
       L[{0}, zb]*((1593 - 81299*zb + 85082*zb^2 - 30246*zb^3)/(81*(-1 + zb)) + 
         (Pi^2*(6 - 3194*zb + 3410*zb^2 - 992*zb^3))/(27 - 27*zb) + 
         ((144 - 3798*zb + 3654*zb^2 - 896*zb^3)*Zeta[3])/(9 - 9*zb)) + 
       L[{1}, zb]*((67*Pi^4*(-2 + zb))/45 + 
         (Pi^2*(423 + 8196*zb - 11377*zb^2 + 4176*zb^3))/(81 - 81*zb) + 
         (45360 - 2456521*zb + 5047524*zb^2 - 3821005*zb^3 + 1370856*zb^4)/
          (2430*(-1 + zb)*zb) + ((144 + 2686*zb - 900*zb^2 - 1626*zb^3 + 
            736*zb^4)*Zeta[3])/(9*zb - 9*zb^2)) + 
       delta[zb]*(42727/972 - (38*Pi^4)/405 - (1636*Zeta[3])/81 + 
         Pi^2*(-275/108 + (20*Zeta[3])/9) - (112*Zeta[5])/9))) + 
   Nc^2*nf*(((1312 - 12213*zb + 11333*zb^2 - 4648*zb^3)/(18 - 18*zb) + 
       (1882/27 - (28*Pi^2)/3)*delta[zb] - 
       (2*(-80 + 405*zb - 325*zb^2 + 124*zb^3)*L[{0}, zb])/(3*(-1 + zb)) + 
       (2*(56 + 207*zb - 192*zb^2 - 59*zb^3 + 84*zb^4)*L[{1}, zb])/
        (3*(-1 + zb)*zb) - 44*(-2 + zb)*L[{1, 0}, zb] + 
       (-116 + 82*zb)*L[{1, 1}, zb] - (656*plusD[0, zb])/9 + 
       (160*plusD[1, zb])/3)*plusL[2, t/mu2] + 
     ((-8*(-20 + 105*zb - 85*zb^2 + 32*zb^3))/(9*(-1 + zb)) - 
       (656*delta[zb])/27 - 16*(-2 + zb)*L[{1}, zb] + (160*plusD[0, zb])/9)*
      plusL[3, t/mu2] + (40*delta[zb]*plusL[4, t/mu2])/9 + 
     plusL[1, t/mu2]*((Pi^2*(168 - 834*zb + 666*zb^2 - 256*zb^3))/(9 - 9*zb) - 
       (2*(-1882 + 19710*zb - 19529*zb^2 + 8557*zb^3))/(27*(-1 + zb)) + 
       ((1288 - 11559*zb + 10631*zb^2 - 4444*zb^3)*L[{0}, zb])/(9 - 9*zb) + 
       ((44*Pi^2*(-2 + zb))/3 + (992 - 3315*zb + 11664*zb^2 - 11713*zb^3 + 
           5124*zb^4)/(9*zb - 9*zb^2))*L[{1}, zb] - 
       (40*(-8 + 39*zb - 31*zb^2 + 12*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) + 
       (8*(36 - 72*zb + 183*zb^2 - 147*zb^3 + 56*zb^4)*L[{0, 1}, zb])/
        (3*(-1 + zb)*zb) + (8*(36 + 73*zb - 42*zb^2 - 61*zb^3 + 52*zb^4)*
         L[{1, 0}, zb])/(3*(-1 + zb)*zb) + 
       ((320 + 2196*zb - 4526*zb^2 + 2290*zb^3 + 200*zb^4 - 256*zb^5)*
         L[{1, 1}, zb])/(6*zb - 9*zb^2 + 3*zb^3) + 
       (16*(40 - 80*zb + 81*zb^2 - 41*zb^3 + 8*zb^4)*L[{2, 1}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - 80*(-2 + zb)*L[{1, 0, 0}, zb] + 
       80*(-2 + zb)*L[{1, 0, 1}, zb] + (-264 + 180*zb)*L[{1, 1, 0}, zb] + 
       (168 - 212*zb)*L[{1, 1, 1}, zb] - 32*zb*L[{1, 2, 1}, zb] + 
       (3764/27 - (56*Pi^2)/3)*plusD[0, zb] - (1312*plusD[1, zb])/9 + 
       (160*plusD[2, zb])/3 + delta[zb]*(-3667/27 + (676*Pi^2)/27 + 
         (800*Zeta[3])/9)) + plusL[0, t/mu2]*
      ((Pi^2*(1328 - 11457*zb + 10489*zb^2 - 4484*zb^3))/(54*(-1 + zb)) + 
       (-22002 + 282060*zb - 269661*zb^2 + 124382*zb^3)/(162*(-1 + zb)) + 
       ((3608 - 35532*zb + 34939*zb^2 - 15930*zb^3)/(27*(-1 + zb)) + 
         (Pi^2*(168 - 834*zb + 666*zb^2 - 256*zb^3))/(9 - 9*zb))*L[{0}, zb] + 
       ((1264 - 11091*zb + 10151*zb^2 - 4316*zb^3)*L[{0, 0}, zb])/(9 - 9*zb) + 
       ((1312 - 2600*zb + 11205*zb^2 - 10313*zb^3 + 4364*zb^4)*L[{0, 1}, zb])/
        (9*zb - 9*zb^2) + ((44*Pi^2*(-2 + zb))/3 - 
         (2*(656 - 2227*zb + 6960*zb^2 - 6573*zb^3 + 2786*zb^4))/
          (9*(-1 + zb)*zb))*L[{1, 0}, zb] + ((14*Pi^2*(10 - 7*zb))/3 + 
         (-3328 + 24572*zb - 71052*zb^2 + 87897*zb^3 - 55425*zb^4 + 13208*zb^5)/
          (18*(-2 + zb)*(-1 + zb)*zb))*L[{1, 1}, zb] - 
       (8*(368 - 844*zb + 1050*zb^2 - 601*zb^3 + 123*zb^4)*L[{2, 1}, zb])/
        (9*(-2 + zb)*(-1 + zb)) - (2*(-160 + 765*zb - 605*zb^2 + 236*zb^3)*
         L[{0, 0, 0}, zb])/(3*(-1 + zb)) + 
       (8*(36 - 72*zb + 183*zb^2 - 147*zb^3 + 56*zb^4)*L[{0, 0, 1}, zb])/
        (3*(-1 + zb)*zb) + (40*(8 - 16*zb + 39*zb^2 - 31*zb^3 + 12*zb^4)*
         L[{0, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
       ((304 - 608*zb + 1602*zb^2 - 1298*zb^3 + 488*zb^4)*L[{0, 1, 1}, zb])/
        (3*zb - 3*zb^2) + (2*(160 + 218*zb - 33*zb^2 - 317*zb^3 + 228*zb^4)*
         L[{1, 0, 0}, zb])/(3*(-1 + zb)*zb) - 
       (4*(48 + 171*zb - 135*zb^2 - 72*zb^3 + 76*zb^4)*L[{1, 0, 1}, zb])/
        (3*(-1 + zb)*zb) + ((608 + 1748*zb - 3702*zb^2 + 1298*zb^3 + 880*zb^4 - 
          432*zb^5)*L[{1, 1, 0}, zb])/(6*zb - 9*zb^2 + 3*zb^3) + 
       (2*(-80 - 1498*zb + 3437*zb^2 - 2302*zb^3 + 335*zb^4 + 76*zb^5)*
         L[{1, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(8 + 66*zb - 195*zb^2 + 224*zb^3 - 103*zb^4 + 16*zb^5)*
         L[{1, 2, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (16*(40 - 80*zb + 81*zb^2 - 41*zb^3 + 8*zb^4)*L[{2, 1, 0}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - (8*(164 - 328*zb + 345*zb^2 - 181*zb^3 + 
          36*zb^4)*L[{2, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)) + 
       (16*(40 - 80*zb + 81*zb^2 - 41*zb^3 + 8*zb^4)*L[{2, 2, 1}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - 76*(-2 + zb)*L[{1, 0, 0, 0}, zb] + 
       80*(-2 + zb)*L[{1, 0, 0, 1}, zb] + 80*(-2 + zb)*L[{1, 0, 1, 0}, zb] - 
       92*(-2 + zb)*L[{1, 0, 1, 1}, zb] + 96*(-3 + 2*zb)*L[{1, 1, 0, 0}, zb] + 
       (248 - 172*zb)*L[{1, 1, 0, 1}, zb] + (296 - 276*zb)*
        L[{1, 1, 1, 0}, zb] + (-100 + 270*zb)*L[{1, 1, 1, 1}, zb] + 
       (32 + 48*zb)*L[{1, 1, 2, 1}, zb] - 32*zb*L[{1, 2, 1, 0}, zb] + 
       80*zb*L[{1, 2, 1, 1}, zb] - 32*zb*L[{1, 2, 2, 1}, zb] + 
       (3764/27 - (56*Pi^2)/3)*plusD[1, zb] - (656*plusD[2, zb])/9 + 
       (160*plusD[3, zb])/9 + delta[zb]*(171449/1458 - (5722*Pi^2)/243 + 
         (28*Pi^4)/27 - (1328*Zeta[3])/9) - 
       (4*(-200 + 915*zb - 715*zb^2 + 284*zb^3)*Zeta[3])/(9*(-1 + zb)) + 
       plusD[0, zb]*(-3667/27 + (676*Pi^2)/27 + (800*Zeta[3])/9) + 
       L[{1}, zb]*((6776 - 12648*zb + 74691*zb^2 - 82367*zb^3 + 39308*zb^4)/
          (54*(-1 + zb)*zb) + (Pi^2*(304 + 316*zb - 342*zb^2 - 528*zb^3 + 
            722*zb^4 - 216*zb^5))/(9*zb*(2 - 3*zb + zb^2)) - 
         56*(-2 + zb)*Zeta[3])) + delta[t]*
      ((1725830 - 23927226*zb + 27892591*zb^2 - 13119374*zb^3)/
        (14580*(-1 + zb)) + (Pi^4*(636 - 4071*zb + 3299*zb^2 - 1444*zb^3))/
        (810*(-1 + zb)) + (Pi^2*(150960 - 1662680*zb + 2530280*zb^2 - 
          1227685*zb^3 - 31590*zb^4 + 240874*zb^5 - 27*zb^6))/
        (2430*(-1 + zb)^2*(3 + zb)) + (Pi^2*(-13 + 5*zb + 7*zb^2 + zb^3)*
         L[{r}, zb])/(3*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
       ((3556 - 33358*zb + 32505*zb^2 - 15154*zb^3)/(27*(-1 + zb)) + 
         (Pi^2*(510 - 2523*zb + 2017*zb^2 - 768*zb^3))/(27 - 27*zb))*
        L[{0, 0}, zb] + ((Pi^2*(488 - 982*zb + 2640*zb^2 - 2150*zb^3 + 
            784*zb^4))/(27*zb - 27*zb^2) + (34680 - 56900*zb + 310270*zb^2 - 
           210195*zb^3 + 33163*zb^4 + 46714*zb^5)/(81*(-1 + zb)*zb*(3 + zb)))*
        L[{0, 1}, zb] + ((-4*Pi^2*(218 - 431*zb + 438*zb^2 - 223*zb^3 + 
            44*zb^4))/(27*(-2 + zb)*(-1 + zb)) - 
         (2*(85908 - 282624*zb + 418980*zb^2 - 340185*zb^3 + 140770*zb^4 - 
            22909*zb^5 + 27*zb^6))/(405*(-2 + zb)*(-1 + zb)^2))*L[{2, 1}, zb] + 
       Pi^2*(-19/3 + 2/zb - (4*zb)/3)*L[{r, r}, zb] + 
       (2*(-1860 + 16197*zb - 14769*zb^2 + 6361*zb^3)*L[{0, 0, 0}, zb])/
        (27*(-1 + zb)) + ((3936 - 7788*zb + 33099*zb^2 - 30327*zb^3 + 
          12904*zb^4)*L[{0, 0, 1}, zb])/(27*zb - 27*zb^2) + 
       ((4416 - 8376*zb + 36231*zb^2 - 33567*zb^3 + 14152*zb^4)*
         L[{0, 1, 0}, zb])/(27*zb - 27*zb^2) + 
       ((4496 - 8632*zb + 30819*zb^2 - 28087*zb^3 + 11650*zb^4)*
         L[{0, 1, 1}, zb])/(27*(-1 + zb)*zb) + 
       ((134*Pi^2*(-2 + zb))/9 - (2*(2208 - 7505*zb + 22725*zb^2 - 20955*zb^3 + 
            8751*zb^4))/(27*(-1 + zb)*zb))*L[{1, 0, 0}, zb] + 
       ((-52*Pi^2*(-2 + zb))/3 + (2*(1488 - 5083*zb + 17556*zb^2 - 17473*zb^3 + 
            7660*zb^4))/(27*(-1 + zb)*zb))*L[{1, 0, 1}, zb] + 
       ((4*Pi^2*(116 - 77*zb))/9 + (-17984 + 96232*zb - 272214*zb^2 + 
           329459*zb^3 - 200725*zb^4 + 46632*zb^5)/(54*(-2 + zb)*(-1 + zb)*zb))*
        L[{1, 1, 0}, zb] + (Pi^2*(-496/9 + 52*zb) + 
         (7104 - 81254*zb + 216623*zb^2 - 273628*zb^3 + 186631*zb^4 - 
           47220*zb^5)/(54*(-2 + zb)*(-1 + zb)*zb))*L[{1, 1, 1}, zb] + 
       ((40*Pi^2*zb)/9 + (4*(80 + 1894*zb - 4469*zb^2 + 5807*zb^3 - 3474*zb^4 + 
            738*zb^5))/(27*(-2 + zb)*(-1 + zb)*zb))*L[{1, 2, 1}, zb] + 
       4*Pi^2*(-2 + zb)*L[{1, r, r}, zb] - 
       (8*(412 - 932*zb + 1105*zb^2 - 612*zb^3 + 123*zb^4)*L[{2, 1, 0}, zb])/
        (9*(-2 + zb)*(-1 + zb)) + (40*(482 - 1075*zb + 1311*zb^2 - 745*zb^3 + 
          152*zb^4)*L[{2, 1, 1}, zb])/(27*(-2 + zb)*(-1 + zb)) - 
       (8*(328 - 770*zb + 1009*zb^2 - 594*zb^3 + 123*zb^4)*L[{2, 2, 1}, zb])/
        (9*(-2 + zb)*(-1 + zb)) - (2*(-13 + 5*zb + 7*zb^2 + zb^3)*
         L[{r, 0, 1}, zb])/(Sqrt[1 - zb]*(3 + zb)^(3/2)) - 
       (4*(-13 + 5*zb + 7*zb^2 + zb^3)*L[{r, 1, 1}, zb])/
        (3*Sqrt[1 - zb]*(3 + zb)^(3/2)) - 
       (4*(-240 + 1155*zb - 915*zb^2 + 356*zb^3)*L[{0, 0, 0, 0}, zb])/
        (9*(-1 + zb)) + (2*(448 - 908*zb + 2361*zb^2 - 1909*zb^3 + 708*zb^4)*
         L[{0, 0, 0, 1}, zb])/(9*(-1 + zb)*zb) + 
       (2*(512 - 1054*zb + 2481*zb^2 - 1959*zb^3 + 748*zb^4)*
         L[{0, 0, 1, 0}, zb])/(9*(-1 + zb)*zb) + 
       ((736 - 1520*zb + 4146*zb^2 - 3394*zb^3 + 1184*zb^4)*
         L[{0, 0, 1, 1}, zb])/(9*zb - 9*zb^2) + 
       (2*(504 - 1002*zb + 2451*zb^2 - 1949*zb^3 + 760*zb^4)*
         L[{0, 1, 0, 0}, zb])/(9*(-1 + zb)*zb) - 
       (4*(236 - 478*zb + 1209*zb^2 - 971*zb^3 + 370*zb^4)*L[{0, 1, 0, 1}, zb])/
        (9*(-1 + zb)*zb) + ((1072 - 2204*zb + 6126*zb^2 - 5034*zb^3 + 
          1768*zb^4)*L[{0, 1, 1, 0}, zb])/(9*zb - 9*zb^2) + 
       (4*(280 - 578*zb + 1413*zb^2 - 1127*zb^3 + 428*zb^4)*
         L[{0, 1, 1, 1}, zb])/(9*(-1 + zb)*zb) - 
       (16*(-4 + 5*zb - 9*zb^2 + 6*zb^3)*L[{0, 1, 2, 1}, zb])/
        (9*(-1 + zb)*zb) + (2*(512 + 491*zb + 225*zb^2 - 1128*zb^3 + 728*zb^4)*
         L[{1, 0, 0, 0}, zb])/(9*(-1 + zb)*zb) + 
       ((1792 + 880*zb + 516*zb^2 - 5470*zb^3 + 5122*zb^4 - 1368*zb^5)*
         L[{1, 0, 0, 1}, zb])/(9*zb*(2 - 3*zb + zb^2)) - 
       (2*(-824 - 1672*zb + 2572*zb^2 + 427*zb^3 - 1755*zb^4 + 580*zb^5)*
         L[{1, 0, 1, 0}, zb])/(9*zb*(2 - 3*zb + zb^2)) + 
       (2*(-512 - 514*zb + 157*zb^2 + 2032*zb^3 - 2007*zb^4 + 528*zb^5)*
         L[{1, 0, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       ((2240 + 4800*zb - 9980*zb^2 + 2298*zb^3 + 3762*zb^4 - 1584*zb^5)*
         L[{1, 1, 0, 0}, zb])/(9*zb*(2 - 3*zb + zb^2)) + 
       (4*(-306 - 1027*zb + 1849*zb^2 - 363*zb^3 - 655*zb^4 + 262*zb^5)*
         L[{1, 1, 0, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (2*(-976 - 4302*zb + 10235*zb^2 - 5704*zb^3 - 417*zb^4 + 660*zb^5)*
         L[{1, 1, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       ((160 + 10558*zb - 25521*zb^2 + 18493*zb^3 - 3738*zb^4 - 240*zb^5)*
         L[{1, 1, 1, 1}, zb])/(9*zb*(2 - 3*zb + zb^2)) + 
       (8*(44 + 112*zb - 526*zb^2 + 701*zb^3 - 333*zb^4 + 50*zb^5)*
         L[{1, 1, 2, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) - 
       (16*(12 + 103*zb - 294*zb^2 + 327*zb^3 - 146*zb^4 + 22*zb^5)*
         L[{1, 2, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (4*(80 + 864*zb - 2420*zb^2 + 2849*zb^3 - 1395*zb^4 + 238*zb^5)*
         L[{1, 2, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(24 + 190*zb - 590*zb^2 + 705*zb^3 - 335*zb^4 + 54*zb^5)*
         L[{1, 2, 2, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (16*(40 - 80*zb + 81*zb^2 - 41*zb^3 + 8*zb^4)*L[{2, 1, 0, 0}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - (8*(236 - 472*zb + 465*zb^2 - 229*zb^3 + 
          44*zb^4)*L[{2, 1, 0, 1}, zb])/(9*(-2 + zb)*(-1 + zb)) - 
       (4*(988 - 1976*zb + 2091*zb^2 - 1103*zb^3 + 220*zb^4)*
         L[{2, 1, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)) + 
       (4*(1320 - 2640*zb + 2931*zb^2 - 1611*zb^3 + 328*zb^4)*
         L[{2, 1, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)) - 
       (8*(234 - 473*zb + 489*zb^2 - 252*zb^3 + 50*zb^4)*L[{2, 1, 2, 1}, zb])/
        (9*(-2 + zb)*(-1 + zb)) + (8*(236 - 472*zb + 465*zb^2 - 229*zb^3 + 
          44*zb^4)*L[{2, 2, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)) - 
       (4*(950 - 1915*zb + 2124*zb^2 - 1165*zb^3 + 238*zb^4)*
         L[{2, 2, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)) + 
       (8*(270 - 545*zb + 549*zb^2 - 276*zb^3 + 54*zb^4)*L[{2, 2, 2, 1}, zb])/
        (9*(-2 + zb)*(-1 + zb)) + (38 - 12/zb + 8*zb)*L[{r, r, 0, 1}, zb] + 
       (4*(19 - 6/zb + 4*zb)*L[{r, r, 1, 1}, zb])/3 - 
       (232*(-2 + zb)*L[{1, 0, 0, 0, 0}, zb])/3 + 
       (268*(-2 + zb)*L[{1, 0, 0, 0, 1}, zb])/3 + 
       (244*(-2 + zb)*L[{1, 0, 0, 1, 0}, zb])/3 - 84*(-2 + zb)*
        L[{1, 0, 0, 1, 1}, zb] + 84*(-2 + zb)*L[{1, 0, 1, 0, 0}, zb] - 
       88*(-2 + zb)*L[{1, 0, 1, 0, 1}, zb] - 
       (380*(-2 + zb)*L[{1, 0, 1, 1, 0}, zb])/3 + 
       (296*(-2 + zb)*L[{1, 0, 1, 1, 1}, zb])/3 + 
       (32*(-29 + 19*zb)*L[{1, 1, 0, 0, 0}, zb])/3 + (944/3 - 200*zb)*
        L[{1, 1, 0, 0, 1}, zb] + (32*(28 - 19*zb)*L[{1, 1, 0, 1, 0}, zb])/3 + 
       (-736/3 + 160*zb)*L[{1, 1, 0, 1, 1}, zb] - 
       (16*(-74 + 61*zb)*L[{1, 1, 1, 0, 0}, zb])/3 + 
       (4*(-226 + 209*zb)*L[{1, 1, 1, 0, 1}, zb])/3 + (-1004/3 + 390*zb)*
        L[{1, 1, 1, 1, 0}, zb] + (36 - 310*zb)*L[{1, 1, 1, 1, 1}, zb] - 
       (32*(7 + 5*zb)*L[{1, 1, 1, 2, 1}, zb])/3 + 
       (32*(3 + 4*zb)*L[{1, 1, 2, 1, 0}, zb])/3 - 
       (32*(5 + 11*zb)*L[{1, 1, 2, 1, 1}, zb])/3 + 
       (32*(3 + 5*zb)*L[{1, 1, 2, 2, 1}, zb])/3 - 
       32*zb*L[{1, 2, 1, 0, 0}, zb] + (80*zb*L[{1, 2, 1, 0, 1}, zb])/3 + 
       (248*zb*L[{1, 2, 1, 1, 0}, zb])/3 - 136*zb*L[{1, 2, 1, 1, 1}, zb] + 
       32*zb*L[{1, 2, 1, 2, 1}, zb] - (80*zb*L[{1, 2, 2, 1, 0}, zb])/3 + 
       (280*zb*L[{1, 2, 2, 1, 1}, zb])/3 - 32*zb*L[{1, 2, 2, 2, 1}, zb] - 
       24*(-2 + zb)*L[{1, r, r, 0, 1}, zb] - 16*(-2 + zb)*
        L[{1, r, r, 1, 1}, zb] + (1882/27 - (28*Pi^2)/3)*plusD[2, zb] - 
       (656*plusD[3, zb])/27 + (40*plusD[4, zb])/9 + 
       plusD[0, zb]*(171449/1458 - (5722*Pi^2)/243 + (28*Pi^4)/27 - 
         (1328*Zeta[3])/9) + (2*(-2154 + 13425*zb - 12027*zb^2 + 5266*zb^3)*
         Zeta[3])/(27*(-1 + zb)) + plusD[1, zb]*(-3667/27 + (676*Pi^2)/27 + 
         (800*Zeta[3])/9) + L[{1, 0}, zb]*
        ((23876 - 14668*zb + 197205*zb^2 - 244967*zb^3 + 120820*zb^4)/
          (162*(-1 + zb)*zb) + (Pi^2*(1032 + 16*zb + 1000*zb^2 - 3283*zb^3 + 
            2811*zb^4 - 744*zb^5))/(27*zb*(2 - 3*zb + zb^2)) - 
         (196*(-2 + zb)*Zeta[3])/3) + L[{1, 1}, zb]*
        (-1/27*(Pi^2*(980 + 1750*zb - 3434*zb^2 + 383*zb^3 + 1705*zb^4 - 
             664*zb^5))/(zb*(2 - 3*zb + zb^2)) + 
         (6480 + 581880*zb - 432638*zb^2 + 4394745*zb^3 - 7024357*zb^4 + 
           4012143*zb^5 + 439303*zb^6 - 616384*zb^7 + 108*zb^8)/
          (810*zb^2*(6 - 7*zb + zb^3)) + (4*(-154 + 103*zb)*Zeta[3])/3) + 
       L[{0}, zb]*((Pi^2*(4080 - 33015*zb + 29907*zb^2 - 12952*zb^3))/
          (162*(-1 + zb)) + (-58590 + 869298*zb - 827493*zb^2 + 352814*zb^3)/
          (486*(-1 + zb)) - (2*(-436 + 1971*zb - 1559*zb^2 + 572*zb^3)*Zeta[3])/
          (9*(-1 + zb))) + L[{1}, zb]*((-13*Pi^4*(-2 + zb))/15 + 
         (700920 - 4342988*zb + 14184466*zb^2 - 16961696*zb^3 + 10336753*zb^4 - 
           2451174*zb^5)/(2430*(-2 + zb)*(-1 + zb)*zb) + 
         (Pi^2*(-4056 + 14100*zb - 45642*zb^2 + 57819*zb^3 - 35643*zb^4 + 
            8320*zb^5))/(81*(-2 + zb)*(-1 + zb)*zb) + 
         (2*(-656 + 496*zb - 1638*zb^2 + 2803*zb^3 - 1913*zb^4 + 452*zb^5)*
           Zeta[3])/(9*(-2 + zb)*(-1 + zb)*zb)) + 
       delta[zb]*(-2804689/26244 - (1123*Pi^4)/1215 + 
         Pi^2*(187031/8748 - (404*Zeta[3])/27) + (3388*Zeta[3])/27 + 
         (448*Zeta[5])/9))) + 
   Nc^3*(((16*(-55 + 453*zb - 398*zb^2 + 187*zb^3))/(9*(-1 + zb)) + 
       (3700/27 - (88*Pi^2)/3)*delta[zb] - (160*(-1 + 3*zb - 2*zb^2 + zb^3)*
         L[{0}, zb])/(-1 + zb) + (32*(3 + 2*zb - 3*zb^2 - 2*zb^3 + 3*zb^4)*
         L[{1}, zb])/((-1 + zb)*zb) - (880*plusD[0, zb])/9 + 160*plusD[1, zb])*
      plusL[3, t/mu2] + ((-40*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - 
       (220*delta[zb])/9 + 40*plusD[0, zb])*plusL[4, t/mu2] + 
     8*delta[zb]*plusL[5, t/mu2] + plusL[2, t/mu2]*
      ((88*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - 
       (4*(-925 + 6834*zb - 5909*zb^2 + 2779*zb^3))/(9*(-1 + zb)) + 
       (16*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*L[{0}, zb])/(3*(-1 + zb)) - 
       (8*(77 - 280*zb + 924*zb^2 - 919*zb^3 + 407*zb^4)*L[{1}, zb])/
        (3*(-1 + zb)*zb) - (480*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0}, zb])/
        (-1 + zb) + (384*(1 - zb + zb^2)^2*L[{0, 1}, zb])/((-1 + zb)*zb) + 
       (384*(1 - zb^3 + zb^4)*L[{1, 0}, zb])/((-1 + zb)*zb) - 
       (32*(-11 - 19*zb + 55*zb^2 - 23*zb^3 - 13*zb^4 + 7*zb^5)*L[{1, 1}, zb])/
        ((-2 + zb)*(-1 + zb)*zb) + (96*(3 - 3*zb + zb^2)^2*L[{2, 1}, zb])/
        ((-2 + zb)*(-1 + zb)) + (3700/9 - 88*Pi^2)*plusD[0, zb] - 
       (880*plusD[1, zb])/3 + 240*plusD[2, zb] + 
       delta[zb]*(-8408/27 + (154*Pi^2)/3 + 488*Zeta[3])) + 
     plusL[1, t/mu2]*((-4*Pi^2*(-231 + 1941*zb - 1710*zb^2 + 803*zb^3))/
        (9*(-1 + zb)) + (4*(-4204 + 20793*zb - 16697*zb^2 + 7585*zb^3))/
        (27*(-1 + zb)) + ((176*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - 
         (8*(-922 + 6828*zb - 5906*zb^2 + 2779*zb^3))/(9*(-1 + zb)))*
        L[{0}, zb] + ((-416*Pi^2*(1 - zb^3 + zb^4))/(3*(-1 + zb)*zb) + 
         (4*(1314 - 11180*zb + 26343*zb^2 - 22147*zb^3 + 8730*zb^4))/
          (9*(-1 + zb)*zb))*L[{1}, zb] + 
       (32*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*L[{0, 0}, zb])/(3*(-1 + zb)) - 
       (16*(33 - 66*zb + 291*zb^2 - 258*zb^3 + 121*zb^4)*L[{0, 1}, zb])/
        ((-1 + zb)*zb) - (16*(99 - 324*zb + 1086*zb^2 - 1059*zb^3 + 473*zb^4)*
         L[{1, 0}, zb])/(3*(-1 + zb)*zb) + 
       (8*(-220 + 1088*zb - 3696*zb^2 + 5191*zb^3 - 3375*zb^4 + 792*zb^5)*
         L[{1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (32*(419 - 838*zb + 741*zb^2 - 322*zb^3 + 55*zb^4)*L[{2, 1}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - (960*(-1 + 3*zb - 2*zb^2 + zb^3)*
         L[{0, 0, 0}, zb])/(-1 + zb) + (896*(1 - zb + zb^2)^2*L[{0, 0, 1}, zb])/
        ((-1 + zb)*zb) + (928*(1 - zb + zb^2)^2*L[{0, 1, 0}, zb])/
        ((-1 + zb)*zb) - (608*(1 - zb + zb^2)^2*L[{0, 1, 1}, zb])/
        ((-1 + zb)*zb) + (32*(29 - 10*zb + 15*zb^2 - 34*zb^3 + 29*zb^4)*
         L[{1, 0, 0}, zb])/((-1 + zb)*zb) - 
       (128*(5 + 2*zb - 3*zb^2 - 4*zb^3 + 5*zb^4)*L[{1, 0, 1}, zb])/
        ((-1 + zb)*zb) - (64*(-19 - 15*zb + 55*zb^2 - 15*zb^3 - 25*zb^4 + 
          11*zb^5)*L[{1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
       (32*(-11 - 37*zb + 113*zb^2 - 71*zb^3 - 5*zb^4 + 9*zb^5)*
         L[{1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
       (64*(27 - 62*zb + 57*zb^2 - 22*zb^3 + 3*zb^4)*L[{1, 2, 1}, zb])/
        ((-2 + zb)*(-1 + zb)) + (192*(3 - 3*zb + zb^2)^2*L[{2, 1, 0}, zb])/
        ((-2 + zb)*(-1 + zb)) - (320*(3 - 3*zb + zb^2)^2*L[{2, 1, 1}, zb])/
        ((-2 + zb)*(-1 + zb)) + (320*(3 - 3*zb + zb^2)^2*L[{2, 2, 1}, zb])/
        ((-2 + zb)*(-1 + zb)) + (7400/9 - 176*Pi^2)*plusD[1, zb] - 
       (880*plusD[2, zb])/3 + 160*plusD[3, zb] + 
       delta[zb]*(40718/81 - 142*Pi^2 + (454*Pi^4)/45 - (5192*Zeta[3])/9) - 
       (976*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/(-1 + zb) + 
       plusD[0, zb]*(-16816/27 + (308*Pi^2)/3 + 976*Zeta[3])) + 
     plusL[0, t/mu2]*((-454*Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3))/(45*(-1 + zb)) + 
       (2*Pi^2*(-1911 + 14886*zb - 12975*zb^2 + 6148*zb^3))/(27*(-1 + zb)) - 
       (2*(-20359 + 506487*zb - 494696*zb^2 + 245453*zb^3))/(81*(-1 + zb)) + 
       ((176*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - 
         (8*(-919 + 6822*zb - 5903*zb^2 + 2779*zb^3))/(9*(-1 + zb)))*
        L[{0, 0}, zb] + ((-512*Pi^2*(1 - zb + zb^2)^2)/(3*(-1 + zb)*zb) + 
         (8*(925 - 1847*zb + 6828*zb^2 - 5906*zb^3 + 2779*zb^4))/
          (9*(-1 + zb)*zb))*L[{0, 1}, zb] + 
       ((4*(1850 - 11868*zb + 27279*zb^2 - 22663*zb^3 + 8998*zb^4))/
          (9*(-1 + zb)*zb) - (16*Pi^2*(-64 + 39*zb - 14*zb^2 + 69*zb^3 - 
            94*zb^4 + 31*zb^5))/(3*(-2 + zb)*(-1 + zb)*zb))*L[{1, 0}, zb] + 
       ((16*Pi^2*(-47 - 32*zb + 127*zb^2 - 37*zb^3 - 58*zb^4 + 26*zb^5))/
          (3*(-2 + zb)*(-1 + zb)*zb) - (4*(-2092 + 44612*zb - 115953*zb^2 + 
            124210*zb^3 - 67537*zb^4 + 14504*zb^5))/(9*zb*(2 - 3*zb + zb^2)))*
        L[{1, 1}, zb] + ((-32*Pi^2*(3 - 3*zb + zb^2)^2)/((-2 + zb)*(-1 + zb)) + 
         (8*(-84 + 168*zb - 120*zb^2 + 36*zb^3 + 13*zb^4))/
          (9*(-2 + zb)*(-1 + zb)))*L[{2, 1}, zb] + 
       (32*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*L[{0, 0, 0}, zb])/
        (3*(-1 + zb)) - (16*(33 - 66*zb + 291*zb^2 - 258*zb^3 + 121*zb^4)*
         L[{0, 0, 1}, zb])/((-1 + zb)*zb) - 
       (32*(55 - 110*zb + 477*zb^2 - 422*zb^3 + 198*zb^4)*L[{0, 1, 0}, zb])/
        (3*(-1 + zb)*zb) + (8*(209 - 418*zb + 1905*zb^2 - 1696*zb^3 + 792*zb^4)*
         L[{0, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
       (16*(110 - 346*zb + 1191*zb^2 - 1153*zb^3 + 517*zb^4)*L[{1, 0, 0}, zb])/
        (3*(-1 + zb)*zb) + (16*(66 - 258*zb + 987*zb^2 - 993*zb^3 + 440*zb^4)*
         L[{1, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
       (8*(-418 + 2791*zb - 7972*zb^2 + 9612*zb^3 - 5685*zb^4 + 1276*zb^5)*
         L[{1, 1, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(-110 + 814*zb - 3305*zb^2 + 5183*zb^3 - 3440*zb^4 + 792*zb^5)*
         L[{1, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (16*(22 + 895*zb - 2138*zb^2 + 2056*zb^3 - 956*zb^4 + 176*zb^5)*
         L[{1, 2, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (16*(1270 - 2540*zb + 2154*zb^2 - 884*zb^3 + 143*zb^4)*L[{2, 1, 0}, zb])/
        (3*(-2 + zb)*(-1 + zb)) + (32*(1082 - 2164*zb + 1875*zb^2 - 793*zb^3 + 
          132*zb^4)*L[{2, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)) - 
       (16*(742 - 1484*zb + 1230*zb^2 - 488*zb^3 + 77*zb^4)*L[{2, 2, 1}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - (960*(-1 + 3*zb - 2*zb^2 + zb^3)*
         L[{0, 0, 0, 0}, zb])/(-1 + zb) + (960*(1 - zb + zb^2)^2*
         L[{0, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
       (1024*(1 - zb + zb^2)^2*L[{0, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
       (928*(1 - zb + zb^2)^2*L[{0, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
       (1056*(1 - zb + zb^2)^2*L[{0, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
       (928*(1 - zb + zb^2)^2*L[{0, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
       (960*(1 - zb + zb^2)^2*L[{0, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
       (496*(1 - zb + zb^2)^2*L[{0, 1, 1, 1}, zb])/((-1 + zb)*zb) - 
       (64*(1 - zb + zb^2)^2*L[{0, 1, 2, 1}, zb])/((-1 + zb)*zb) + 
       (96*(11 - 6*zb + 9*zb^2 - 14*zb^3 + 11*zb^4)*L[{1, 0, 0, 0}, zb])/
        ((-1 + zb)*zb) - (32*(29 - 10*zb + 15*zb^2 - 34*zb^3 + 29*zb^4)*
         L[{1, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
       (64*(15 - 4*zb + 6*zb^2 - 17*zb^3 + 15*zb^4)*L[{1, 0, 1, 0}, zb])/
        ((-1 + zb)*zb) + (96*(7 + 4*zb - 6*zb^2 - 5*zb^3 + 7*zb^4)*
         L[{1, 0, 1, 1}, zb])/((-1 + zb)*zb) - 
       (32*(-60 + zb + 70*zb^2 + 17*zb^3 - 88*zb^4 + 33*zb^5)*
         L[{1, 1, 0, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
       (64*(-21 - 10*zb + 47*zb^2 - 8*zb^3 - 29*zb^4 + 12*zb^5)*
         L[{1, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
       (32*(-31 - 51*zb + 161*zb^2 - 66*zb^3 - 44*zb^4 + 23*zb^5)*
         L[{1, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
       (32*(9 + 22*zb - 59*zb^2 + 6*zb^3 + 9*zb^4)*L[{1, 1, 1, 1}, zb])/
        ((-2 + zb)*zb) + (64*(-2 + 24*zb - 60*zb^2 + 63*zb^3 - 27*zb^4 + 
          4*zb^5)*L[{1, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
       (64*(-2 + 59*zb - 124*zb^2 + 109*zb^3 - 44*zb^4 + 7*zb^5)*
         L[{1, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
       (64*(-2 + 86*zb - 188*zb^2 + 169*zb^3 - 67*zb^4 + 10*zb^5)*
         L[{1, 2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
       (64*(-2 + 59*zb - 120*zb^2 + 103*zb^3 - 42*zb^4 + 7*zb^5)*
         L[{1, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
       (192*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
       (192*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
       (576*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
       (528*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
       (384*(3 - 3*zb + zb^2)^2*L[{2, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (576*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
       (864*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (384*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (3700/9 - 88*Pi^2)*plusD[2, zb] - (880*plusD[3, zb])/9 + 
       40*plusD[4, zb] + plusD[0, zb]*(40718/81 - 142*Pi^2 + (454*Pi^4)/45 - 
         (5192*Zeta[3])/9) + (8*(-649 + 5259*zb - 4610*zb^2 + 2167*zb^3)*
         Zeta[3])/(9*(-1 + zb)) + plusD[1, zb]*(-16816/27 + (308*Pi^2)/3 + 
         976*Zeta[3]) + L[{0}, zb]*((-4*Pi^2*(-231 + 2049*zb - 1818*zb^2 + 
            836*zb^3))/(9*(-1 + zb)) + (4*(-4171 + 21591*zb - 17627*zb^2 + 
            8052*zb^3))/(27*(-1 + zb)) - (976*(-1 + 3*zb - 2*zb^2 + zb^3)*
           Zeta[3])/(-1 + zb)) + L[{1}, zb]*
        ((4*(-3414 - 49874*zb + 74742*zb^2 - 45813*zb^3 + 8796*zb^4))/
          (27*(-1 + zb)*zb) + (4*Pi^2*(-418 + 1584*zb - 5498*zb^2 + 7026*zb^3 - 
            4355*zb^4 + 1023*zb^5))/(9*(-2 + zb)*(-1 + zb)*zb) + 
         (16*(51 - 10*zb + 15*zb^2 - 56*zb^3 + 51*zb^4)*Zeta[3])/
          ((-1 + zb)*zb)) + delta[zb]*(-297029/729 - (704*Pi^4)/135 + 
         Pi^2*(25996/243 - (1564*Zeta[3])/9) + (27128*Zeta[3])/27 + 
         192*Zeta[5])) + delta[t]*
      ((2*Pi^4*(-852 + 10689*zb - 9650*zb^2 + 4532*zb^3))/(405*(-1 + zb)) - 
       (2976770 + 71019648*zb - 71948063*zb^2 + 35405052*zb^3)/
        (7290*(-1 + zb)) - (Pi^2*(-13 + 5*zb + 7*zb^2 + zb^3)*L[{r}, zb])/
        (3*Sqrt[1 - zb]*(3 + zb)^(3/2)) + Pi^2*(79/3 - 11/zb - (2*zb)/3)*
        L[{r, r}, zb] + (4*Pi^2*(1 - zb + zb^2)^2*L[{0, 0, -1}, zb])/
        (3*(-1 + zb)*zb) + ((176*Pi^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb) - 
         (8*(-916 + 6816*zb - 5900*zb^2 + 2779*zb^3))/(9*(-1 + zb)))*
        L[{0, 0, 0}, zb] + ((-188*Pi^2*(1 - zb + zb^2)^2)/((-1 + zb)*zb) + 
         (4*(5550 - 11115*zb + 40632*zb^2 - 35067*zb^3 + 16579*zb^4))/
          (27*(-1 + zb)*zb))*L[{0, 0, 1}, zb] + 
       ((-584*Pi^2*(1 - zb + zb^2)^2)/(3*(-1 + zb)*zb) + 
         (4*(6354 - 12558*zb + 44313*zb^2 - 38109*zb^3 + 17707*zb^4))/
          (27*(-1 + zb)*zb))*L[{0, 1, 0}, zb] + 
       ((1732*Pi^2*(1 - zb + zb^2)^2)/(9*(-1 + zb)*zb) - 
         (4*(6488 - 12751*zb + 28563*zb^2 - 22300*zb^3 + 10148*zb^4))/
          (27*(-1 + zb)*zb))*L[{0, 1, 1}, zb] + 
       ((4*(6354 - 33758*zb + 79191*zb^2 - 66385*zb^3 + 26860*zb^4))/
          (27*(-1 + zb)*zb) - (8*Pi^2*(-438 + 301*zb - 164*zb^2 + 503*zb^3 - 
            640*zb^4 + 209*zb^5))/(9*(-2 + zb)*(-1 + zb)*zb))*
        L[{1, 0, 0}, zb] + ((-2*(7884 - 58405*zb + 145920*zb^2 - 127487*zb^3 + 
            51788*zb^4))/(27*(-1 + zb)*zb) + 
         (8*Pi^2*(-374 - 15*zb + 404*zb^2 + 69*zb^3 - 458*zb^4 + 173*zb^5))/
          (9*(-2 + zb)*(-1 + zb)*zb))*L[{1, 0, 1}, zb] + 
       ((8*Pi^2*(-430 - 59*zb + 636*zb^2 - 7*zb^3 - 570*zb^4 + 225*zb^5))/
          (9*(-2 + zb)*(-1 + zb)*zb) - (4*(-12976 + 123212*zb - 322548*zb^2 + 
            350732*zb^3 - 194021*zb^4 + 42401*zb^5))/(27*(-2 + zb)*(-1 + zb)*
           zb))*L[{1, 1, 0}, zb] + 
       ((-8*Pi^2*(-291 - 311*zb + 1129*zb^2 - 463*zb^3 - 355*zb^4 + 183*zb^5))/
          (9*(-2 + zb)*(-1 + zb)*zb) + (4*(-3864 + 197526*zb - 500264*zb^2 + 
            525667*zb^3 - 281560*zb^4 + 59747*zb^5))/(27*(-2 + zb)*(-1 + zb)*
           zb))*L[{1, 1, 1}, zb] + 
       ((8*Pi^2*(-8 + 551*zb - 1190*zb^2 + 1057*zb^3 - 418*zb^4 + 63*zb^5))/
          (9*(-2 + zb)*(-1 + zb)*zb) + (8*(-268 - 2654*zb - 722*zb^2 + 
            5363*zb^3 - 5071*zb^4 + 1409*zb^5))/(27*(-2 + zb)*(-1 + zb)*zb))*
        L[{1, 2, 1}, zb] - 16*Pi^2*(-2 + zb)*L[{1, r, r}, zb] + 
       ((-112*Pi^2*(3 - 3*zb + zb^2)^2)/(3*(-2 + zb)*(-1 + zb)) - 
         (16*(-494 + 988*zb + 75*zb^2 - 569*zb^3 + 148*zb^4))/
          (27*(-2 + zb)*(-1 + zb)))*L[{2, 1, 0}, zb] + 
       ((868*Pi^2*(3 - 3*zb + zb^2)^2)/(9*(-2 + zb)*(-1 + zb)) - 
         (8*(10174 - 20363*zb + 16350*zb^2 - 6161*zb^3 + 1003*zb^4))/
          (27*(-2 + zb)*(-1 + zb)))*L[{2, 1, 1}, zb] + 
       ((-680*Pi^2*(3 - 3*zb + zb^2)^2)/(9*(-2 + zb)*(-1 + zb)) + 
         (16*(2896 - 5801*zb + 4281*zb^2 - 1376*zb^3 + 187*zb^4))/
          (27*(-2 + zb)*(-1 + zb)))*L[{2, 2, 1}, zb] + 
       (2*(-13 + 5*zb + 7*zb^2 + zb^3)*L[{r, 0, 1}, zb])/
        (Sqrt[1 - zb]*(3 + zb)^(3/2)) + (4*(-13 + 5*zb + 7*zb^2 + zb^3)*
         L[{r, 1, 1}, zb])/(3*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
       (32*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*L[{0, 0, 0, 0}, zb])/
        (3*(-1 + zb)) + ((4928 - 9952*zb + 44904*zb^2 - 39968*zb^3 + 
          18436*zb^4)*L[{0, 0, 0, 1}, zb])/(9*zb - 9*zb^2) + 
       ((5632 - 11504*zb + 46908*zb^2 - 41256*zb^3 + 19272*zb^4)*
         L[{0, 0, 1, 0}, zb])/(9*zb - 9*zb^2) + 
       (8*(506 - 1036*zb + 4224*zb^2 - 3716*zb^3 + 1793*zb^4)*
         L[{0, 0, 1, 1}, zb])/(9*(-1 + zb)*zb) + 
       ((5544 - 11040*zb + 48876*zb^2 - 43336*zb^3 + 20372*zb^4)*
         L[{0, 1, 0, 0}, zb])/(9*zb - 9*zb^2) + 
       (8*(649 - 1310*zb + 5658*zb^2 - 5008*zb^3 + 2376*zb^4)*
         L[{0, 1, 0, 1}, zb])/(9*(-1 + zb)*zb) + 
       (4*(1474 - 3008*zb + 12609*zb^2 - 11130*zb^3 + 5192*zb^4)*
         L[{0, 1, 1, 0}, zb])/(9*(-1 + zb)*zb) - 
       (8*(770 - 1576*zb + 5733*zb^2 - 4960*zb^3 + 2387*zb^4)*
         L[{0, 1, 1, 1}, zb])/(9*(-1 + zb)*zb) - 
       (16*(22 - 32*zb + 195*zb^2 - 174*zb^3 + 66*zb^4)*L[{0, 1, 2, 1}, zb])/
        (9*(-1 + zb)*zb) - (16*(352 - 1082*zb + 3783*zb^2 - 3647*zb^3 + 
          1639*zb^4)*L[{1, 0, 0, 0}, zb])/(9*(-1 + zb)*zb) + 
       (4*(-2464 + 10942*zb - 36844*zb^2 + 46089*zb^3 - 28052*zb^4 + 6501*zb^5)*
         L[{1, 0, 0, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (4*(-2266 + 9435*zb - 33758*zb^2 + 43957*zb^3 - 27466*zb^4 + 6446*zb^5)*
         L[{1, 0, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(-704 + 6672*zb - 18892*zb^2 + 21942*zb^3 - 12593*zb^4 + 2783*zb^5)*
         L[{1, 0, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (4*(-3080 + 22984*zb - 64806*zb^2 + 75731*zb^3 - 43666*zb^4 + 9669*zb^5)*
         L[{1, 1, 0, 0}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) - 
       (2*(-3366 + 31785*zb - 96914*zb^2 + 116249*zb^3 - 66850*zb^4 + 
          14608*zb^5)*L[{1, 1, 0, 1}, zb])/(9*zb*(2 - 3*zb + zb^2)) - 
       (8*(-1342 + 12684*zb - 35380*zb^2 + 41983*zb^3 - 24237*zb^4 + 5302*zb^5)*
         L[{1, 1, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (8*(-110 + 1228*zb - 7572*zb^2 + 14489*zb^3 - 10059*zb^4 + 2288*zb^5)*
         L[{1, 1, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) - 
       (16*(121 + 3294*zb - 8089*zb^2 + 7777*zb^3 - 3598*zb^4 + 660*zb^5)*
         L[{1, 1, 2, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (8*(132 + 8373*zb - 19430*zb^2 + 17817*zb^3 - 7904*zb^4 + 1408*zb^5)*
         L[{1, 2, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(220 + 12533*zb - 28919*zb^2 + 27229*zb^3 - 12570*zb^4 + 2321*zb^5)*
         L[{1, 2, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) + 
       (8*(132 + 5121*zb - 11988*zb^2 + 10893*zb^3 - 4708*zb^4 + 814*zb^5)*
         L[{1, 2, 2, 1}, zb])/(9*(-2 + zb)*(-1 + zb)*zb) - 
       (16*(1558 - 3116*zb + 2602*zb^2 - 1044*zb^3 + 165*zb^4)*
         L[{2, 1, 0, 0}, zb])/(3*(-2 + zb)*(-1 + zb)) + 
       (16*(1654 - 3308*zb + 2722*zb^2 - 1068*zb^3 + 165*zb^4)*
         L[{2, 1, 0, 1}, zb])/(3*(-2 + zb)*(-1 + zb)) + 
       (16*(9224 - 18448*zb + 15501*zb^2 - 6277*zb^3 + 1001*zb^4)*
         L[{2, 1, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)) - 
       (8*(22101 - 44202*zb + 37881*zb^2 - 15780*zb^3 + 2585*zb^4)*
         L[{2, 1, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)) + 
       (8*(5038 - 10108*zb + 8133*zb^2 - 3074*zb^3 + 462*zb^4)*
         L[{2, 1, 2, 1}, zb])/(9*(-2 + zb)*(-1 + zb)) - 
       (16*(3706 - 7412*zb + 5892*zb^2 - 2186*zb^3 + 319*zb^4)*
         L[{2, 2, 1, 0}, zb])/(9*(-2 + zb)*(-1 + zb)) + 
       (4*(21768 - 43632*zb + 37089*zb^2 - 15258*zb^3 + 2486*zb^4)*
         L[{2, 2, 1, 1}, zb])/(9*(-2 + zb)*(-1 + zb)) - 
       (8*(4932 - 9896*zb + 7731*zb^2 - 2778*zb^3 + 396*zb^4)*
         L[{2, 2, 2, 1}, zb])/(9*(-2 + zb)*(-1 + zb)) + 
       (-158 + 66/zb + 4*zb)*L[{r, r, 0, 1}, zb] + 
       (4*(-79 + 33/zb + 2*zb)*L[{r, r, 1, 1}, zb])/3 - 
       (16*(1 - zb + zb^2)^2*L[{0, 0, -1, 0, 1}, zb])/((-1 + zb)*zb) - 
       (960*(-1 + 3*zb - 2*zb^2 + zb^3)*L[{0, 0, 0, 0, 0}, zb])/(-1 + zb) + 
       (1008*(1 - zb + zb^2)^2*L[{0, 0, 0, 0, 1}, zb])/((-1 + zb)*zb) + 
       (1056*(1 - zb + zb^2)^2*L[{0, 0, 0, 1, 0}, zb])/((-1 + zb)*zb) - 
       (992*(1 - zb + zb^2)^2*L[{0, 0, 0, 1, 1}, zb])/((-1 + zb)*zb) + 
       (1120*(1 - zb + zb^2)^2*L[{0, 0, 1, 0, 0}, zb])/((-1 + zb)*zb) - 
       (1112*(1 - zb + zb^2)^2*L[{0, 0, 1, 0, 1}, zb])/((-1 + zb)*zb) - 
       (1184*(1 - zb + zb^2)^2*L[{0, 0, 1, 1, 0}, zb])/((-1 + zb)*zb) + 
       (1008*(1 - zb + zb^2)^2*L[{0, 0, 1, 1, 1}, zb])/((-1 + zb)*zb) + 
       (32*(1 - zb + zb^2)^2*L[{0, 0, 1, 2, 1}, zb])/((-1 + zb)*zb) + 
       (1152*(1 - zb + zb^2)^2*L[{0, 1, 0, 0, 0}, zb])/((-1 + zb)*zb) - 
       (1128*(1 - zb + zb^2)^2*L[{0, 1, 0, 0, 1}, zb])/((-1 + zb)*zb) - 
       (1152*(1 - zb + zb^2)^2*L[{0, 1, 0, 1, 0}, zb])/((-1 + zb)*zb) + 
       (2840*(1 - zb + zb^2)^2*L[{0, 1, 0, 1, 1}, zb])/(3*(-1 + zb)*zb) - 
       (1280*(1 - zb + zb^2)^2*L[{0, 1, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
       (3080*(1 - zb + zb^2)^2*L[{0, 1, 1, 0, 1}, zb])/(3*(-1 + zb)*zb) + 
       (3248*(1 - zb + zb^2)^2*L[{0, 1, 1, 1, 0}, zb])/(3*(-1 + zb)*zb) - 
       (1120*(1 - zb + zb^2)^2*L[{0, 1, 1, 1, 1}, zb])/(3*(-1 + zb)*zb) + 
       (128*(1 - zb + zb^2)^2*L[{0, 1, 1, 2, 1}, zb])/(3*(-1 + zb)*zb) - 
       (64*(1 - zb + zb^2)^2*L[{0, 1, 2, 1, 0}, zb])/(3*(-1 + zb)*zb) + 
       (304*(1 - zb + zb^2)^2*L[{0, 1, 2, 1, 1}, zb])/(3*(-1 + zb)*zb) + 
       (32*(1 - zb + zb^2)^2*L[{0, 1, 2, 2, 1}, zb])/(3*(-1 + zb)*zb) + 
       (384*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4)*L[{1, 0, 0, 0, 0}, zb])/
        ((-1 + zb)*zb) - (8*(-290 + 291*zb - 292*zb^2 + 465*zb^3 - 464*zb^4 + 
          143*zb^5)*L[{1, 0, 0, 0, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
       (32*(37 - 22*zb + 33*zb^2 - 48*zb^3 + 37*zb^4)*L[{1, 0, 0, 1, 0}, zb])/
        ((-1 + zb)*zb) + (8*(-734 + 1225*zb - 1716*zb^2 + 1979*zb^3 - 
          1488*zb^4 + 413*zb^5)*L[{1, 0, 0, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*
         zb) - (64*(19 - 10*zb + 15*zb^2 - 24*zb^3 + 19*zb^4)*
         L[{1, 0, 1, 0, 0}, zb])/((-1 + zb)*zb) + 
       (16*(-136 + 141*zb - 146*zb^2 + 231*zb^3 - 226*zb^4 + 69*zb^5)*
         L[{1, 0, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
       (16*(-394 + 389*zb - 384*zb^2 + 709*zb^3 - 714*zb^4 + 217*zb^5)*
         L[{1, 0, 1, 1, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (64*(-76 + 75*zb - 74*zb^2 + 141*zb^3 - 142*zb^4 + 43*zb^5)*
         L[{1, 0, 1, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (32*(3 - 14*zb + 21*zb^2 - 10*zb^3 + 3*zb^4)*L[{1, 0, 1, 2, 1}, zb])/
        (3*(-1 + zb)*zb) - (32*(-80 + 35*zb + 22*zb^2 + 67*zb^3 - 124*zb^4 + 
          43*zb^5)*L[{1, 1, 0, 0, 0}, zb])/((-2 + zb)*(-1 + zb)*zb) + 
       (8*(-806 + 85*zb + 764*zb^2 + 359*zb^3 - 1208*zb^4 + 441*zb^5)*
         L[{1, 1, 0, 0, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (16*(-394 + 47*zb + 380*zb^2 + 169*zb^3 - 596*zb^4 + 219*zb^5)*
         L[{1, 1, 0, 1, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(-474 + 129*zb + 248*zb^2 + 591*zb^3 - 968*zb^4 + 317*zb^5)*
         L[{1, 1, 0, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (32*(-211 - 10*zb + 315*zb^2 + 55*zb^3 - 360*zb^4 + 136*zb^5)*
         L[{1, 1, 1, 0, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (32*(-163 - 19*zb + 285*zb^2 - 8*zb^3 - 258*zb^4 + 103*zb^5)*
         L[{1, 1, 1, 0, 1}, zb])/(3*zb*(2 - 3*zb + zb^2)) - 
       (32*(75 + 286*zb - 351*zb^2 - 46*zb^3 + 75*zb^4)*L[{1, 1, 1, 1, 0}, zb])/
        (3*(-2 + zb)*zb) + (32*(-15 + 31*zb + 13*zb^2 - 25*zb^3 - 19*zb^4 + 
          13*zb^5)*L[{1, 1, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)*zb) - 
       (64*(-13 + 70*zb - 183*zb^2 + 212*zb^3 - 99*zb^4 + 16*zb^5)*
         L[{1, 1, 1, 2, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (64*(-15 + 216*zb - 457*zb^2 + 420*zb^3 - 179*zb^4 + 30*zb^5)*
         L[{1, 1, 2, 1, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(-132 + 2423*zb - 5410*zb^2 + 5101*zb^3 - 2114*zb^4 + 327*zb^5)*
         L[{1, 1, 2, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (16*(-48 + 861*zb - 1778*zb^2 + 1599*zb^3 - 682*zb^4 + 117*zb^5)*
         L[{1, 1, 2, 2, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (64*(-10 + 241*zb - 496*zb^2 + 431*zb^3 - 176*zb^4 + 29*zb^5)*
         L[{1, 2, 1, 0, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (64*(-14 + 242*zb - 492*zb^2 + 427*zb^3 - 177*zb^4 + 30*zb^5)*
         L[{1, 2, 1, 0, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (32*(-38 + 1112*zb - 2296*zb^2 + 1993*zb^3 - 809*zb^4 + 132*zb^5)*
         L[{1, 2, 1, 1, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (8*(-136 + 4003*zb - 8574*zb^2 + 7637*zb^3 - 3066*zb^4 + 475*zb^5)*
         L[{1, 2, 1, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (16*(-44 + 821*zb - 1638*zb^2 + 1399*zb^3 - 582*zb^4 + 101*zb^5)*
         L[{1, 2, 1, 2, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (64*(-16 + 391*zb - 776*zb^2 + 656*zb^3 - 271*zb^4 + 47*zb^5)*
         L[{1, 2, 2, 1, 0}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       (32*(-23 + 944*zb - 1947*zb^2 + 1681*zb^3 - 678*zb^4 + 110*zb^5)*
         L[{1, 2, 2, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) - 
       (64*(-13 + 262*zb - 515*zb^2 + 434*zb^3 - 181*zb^4 + 32*zb^5)*
         L[{1, 2, 2, 2, 1}, zb])/(3*(-2 + zb)*(-1 + zb)*zb) + 
       96*(-2 + zb)*L[{1, r, r, 0, 1}, zb] + 64*(-2 + zb)*
        L[{1, r, r, 1, 1}, zb] + (192*(3 - 3*zb + zb^2)^2*
         L[{2, 1, 0, 0, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
       (656*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 0, 1}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - (704*(3 - 3*zb + zb^2)^2*
         L[{2, 1, 0, 1, 0}, zb])/(3*(-2 + zb)*(-1 + zb)) + 
       (240*(3 - 3*zb + zb^2)^2*L[{2, 1, 0, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
       (2240*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 0, 0}, zb])/
        (3*(-2 + zb)*(-1 + zb)) + (616*(3 - 3*zb + zb^2)^2*
         L[{2, 1, 1, 0, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (1104*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 1, 0}, zb])/
        ((-2 + zb)*(-1 + zb)) - (2240*(3 - 3*zb + zb^2)^2*
         L[{2, 1, 1, 1, 1}, zb])/(3*(-2 + zb)*(-1 + zb)) + 
       (544*(3 - 3*zb + zb^2)^2*L[{2, 1, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
       (832*(3 - 3*zb + zb^2)^2*L[{2, 1, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) + 
       (3152*(3 - 3*zb + zb^2)^2*L[{2, 1, 2, 1, 1}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - (544*(3 - 3*zb + zb^2)^2*
         L[{2, 1, 2, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (2240*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 0, 0}, zb])/
        (3*(-2 + zb)*(-1 + zb)) - (2560*(3 - 3*zb + zb^2)^2*
         L[{2, 2, 1, 0, 1}, zb])/(3*(-2 + zb)*(-1 + zb)) - 
       (4768*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 1, 0}, zb])/
        (3*(-2 + zb)*(-1 + zb)) + (1664*(3 - 3*zb + zb^2)^2*
         L[{2, 2, 1, 1, 1}, zb])/((-2 + zb)*(-1 + zb)) - 
       (528*(3 - 3*zb + zb^2)^2*L[{2, 2, 1, 2, 1}, zb])/((-2 + zb)*(-1 + zb)) + 
       (896*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 1, 0}, zb])/((-2 + zb)*(-1 + zb)) - 
       (1048*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 1, 1}, zb])/
        ((-2 + zb)*(-1 + zb)) + (528*(3 - 3*zb + zb^2)^2*L[{2, 2, 2, 2, 1}, 
          zb])/((-2 + zb)*(-1 + zb)) + (3700/27 - (88*Pi^2)/3)*plusD[3, zb] - 
       (220*plusD[4, zb])/9 + 8*plusD[5, zb] + plusD[1, zb]*
        (40718/81 - 142*Pi^2 + (454*Pi^4)/45 - (5192*Zeta[3])/9) - 
       (4*(-6953 + 39546*zb - 32593*zb^2 + 15497*zb^3)*Zeta[3])/
        (27*(-1 + zb)) + plusD[2, zb]*(-8408/27 + (154*Pi^2)/3 + 488*Zeta[3]) + 
       L[{2, 1}, zb]*((4*Pi^2*(6390 - 12748*zb + 11091*zb^2 - 4722*zb^3 + 
            792*zb^4))/(27*(-2 + zb)*(-1 + zb)) + 
         (8*(536793 - 1607379*zb + 1968855*zb^2 - 1262235*zb^3 + 422140*zb^4 - 
            58234*zb^5 + 27*zb^6))/(405*(-2 + zb)*(-1 + zb)^2) + 
         (608*(3 - 3*zb + zb^2)^2*Zeta[3])/(3*(-2 + zb)*(-1 + zb))) + 
       L[{0, 1}, zb]*((2*Pi^2*(1342 - 2696*zb + 14085*zb^2 - 12742*zb^3 + 
            5676*zb^4))/(27*(-1 + zb)*zb) - 
         (2*(80250 - 132796*zb + 410588*zb^2 - 228084*zb^3 + 30245*zb^4 + 
            52585*zb^5))/(81*(-1 + zb)*zb*(3 + zb)) + 
         (3088*(1 - zb + zb^2)^2*Zeta[3])/(3*(-1 + zb)*zb)) + 
       L[{0, 0}, zb]*((-2*Pi^2*(-1398 + 12729*zb - 11342*zb^2 + 5137*zb^3))/
          (27*(-1 + zb)) + (8*(-6240 + 37224*zb - 31335*zb^2 + 14179*zb^3))/
          (81*(-1 + zb)) - (976*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[3])/
          (-1 + zb)) + Pi^2*((-377070 + 2935990*zb - 3971410*zb^2 + 
           1640015*zb^3 + 104410*zb^4 - 332253*zb^5 + 54*zb^6)/
          (1215*(-1 + zb)^2*(3 + zb)) + (1564*(-1 + 3*zb - 2*zb^2 + zb^3)*
           Zeta[3])/(9*(-1 + zb))) + L[{0}, zb]*
        ((-454*Pi^4*(-1 + 3*zb - 2*zb^2 + zb^3))/(45*(-1 + zb)) + 
         (2*Pi^2*(-5793 + 43764*zb - 37971*zb^2 + 17612*zb^3))/(81*(-1 + zb)) - 
         (2*(-20041 + 561898*zb - 549366*zb^2 + 257389*zb^3))/(81*(-1 + zb)) + 
         (8*(-685 + 5700*zb - 5048*zb^2 + 2266*zb^3)*Zeta[3])/(9*(-1 + zb))) + 
       L[{1, 1}, zb]*((Pi^2*(5390 - 37503*zb + 110850*zb^2 - 132201*zb^3 + 
            76916*zb^4 - 17116*zb^5))/(27*zb*(2 - 3*zb + zb^2)) - 
         (2*(1620 + 565770*zb + 16002742*zb^2 - 32411595*zb^3 + 22653203*zb^4 - 
            4240542*zb^5 - 2439677*zb^6 + 962411*zb^7 + 108*zb^8))/
          (405*zb^2*(6 - 7*zb + zb^3)) - (16*(-320 - 89*zb + 578*zb^2 - 
            55*zb^3 - 434*zb^4 + 175*zb^5)*Zeta[3])/(3*zb*(2 - 3*zb + zb^2))) + 
       L[{1, 0}, zb]*((54256 + 649008*zb - 860748*zb^2 + 461528*zb^3 - 
           48664*zb^4)/(81*zb - 81*zb^2) + 
         (2*Pi^2*(-2838 + 12067*zb - 40442*zb^2 + 50290*zb^3 - 30374*zb^4 + 
            7007*zb^5))/(27*(-2 + zb)*(-1 + zb)*zb) + 
         (16*(-386 + 277*zb - 168*zb^2 + 461*zb^3 - 570*zb^4 + 185*zb^5)*
           Zeta[3])/(3*(-2 + zb)*(-1 + zb)*zb)) + 
       L[{1}, zb]*((Pi^2*(23004 - 129112*zb + 362897*zb^2 - 416537*zb^3 + 
            242228*zb^4 - 55008*zb^5))/(81*(-2 + zb)*(-1 + zb)*zb) + 
         (4*Pi^4*(-710 + 337*zb + 36*zb^2 + 605*zb^3 - 978*zb^4 + 333*zb^5))/
          (135*(-2 + zb)*(-1 + zb)*zb) + (-1251780 + 62173646*zb - 
           156664357*zb^2 + 158534862*zb^3 - 80394791*zb^4 + 16299838*zb^5)/
          (1215*(-2 + zb)*(-1 + zb)*zb) - (8*(-1100 + 6562*zb - 20082*zb^2 + 
            23551*zb^3 - 13551*zb^4 + 3025*zb^5)*Zeta[3])/
          (9*(-2 + zb)*(-1 + zb)*zb)) + delta[zb]*(5211949/13122 + 
         (5069*Pi^4)/1215 + (47*Pi^6)/51030 - (187948*Zeta[3])/243 + 
         (5008*Zeta[3]^2)/9 + Pi^2*(-343129/4374 + (2552*Zeta[3])/27) - 
         (3080*Zeta[5])/9) - (192*(-1 + 3*zb - 2*zb^2 + zb^3)*Zeta[5])/
        (-1 + zb) + plusD[0, zb]*(-297029/729 - (704*Pi^4)/135 + 
         Pi^2*(25996/243 - (1564*Zeta[3])/9) + (27128*Zeta[3])/27 + 
         192*Zeta[5])))}
